Design-Indexed Heterogeneity in Meta-Analysis: A Constrained Location-Scale Specification

An analyst should not assume that a design score improves a meta-analysis simply because it is labeled as robustness. This paper treats declining heterogeneity along a prespecified, outcome-separated design score as a falsifiable directional hypothesis. In an 18-study illustration, the constrained model lands at $\gamma = 0$ and becomes numerically identical to conventional random effects, while the unrestricted scale fit points in the opposite direction. Simulations that deliberately violate the restriction show the same graceful fallback under wrong-direction and U-shaped heterogeneity; a stepwise decreasing variance function retains an efficiency gain despite functional-form misspecification. DR-Meta formalizes the hypothesis as $\tau^2(\mathrm{DR}) = \tau_0^2 \exp(-\gamma \mathrm{DR})$, $\gamma \geq 0$, within an established location-scale framework. Exact nesting, conditional weight monotonicity, a fixed-effect upper bound, pseudo-true targets under mean misspecification, and score-rescaling behavior are derived with full proofs. Efficiency gains are negligible around an empirically anchored $\gamma$ near 1 and become material only under stronger gradients; the largest RMSE reduction, about 9.6 percent, occurs in a deliberately extreme condition. Plug-in intervals under-cover relative to random effects, and modified Knapp-Hartung adjustment improves coverage only modestly. Widening the $\gamma$ optimization bound changes $\gamma$ estimates much more than pooled-estimate RMSE. The practical contribution is therefore diagnostic rather than automatic efficiency: a nested directional restriction can be supported, contradicted, or collapse transparently to random effects, provided constrained, unrestricted, location, and sensitivity analyses are reported together.

==> anc/PROVENANCE.md <==
# Numerical provenance

This file maps manuscript results to the archived computational artifacts.

## Tables 1, 2, B1 and Figures 2-4
Source: `outputs/main_raw.csv` and `outputs/main_summary.csv`.

`recompute_archived_results.R` recomputes the manuscript summaries from the archived raw fit-level output. `generate_figures.R` regenerates the corresponding figures in R.

The raw CSV files are the exact numerical artifacts used for the reported manuscript values; they are not relabeled as newly generated package output.

## Table 3 and Figure 5
Source: `outputs/misspec_raw.csv`. The corrected signed-scale summary is `outputs/misspec_summary_corrected.csv`. For unrestricted LS, "near zero" is defined as `abs(gamma_hat) < .001`.

## Table 4
Source: `outputs/bound_raw.csv` and `outputs/bound_summary.csv`.
This is a separate paired Monte Carlo experiment from the main factorial run. Within each replicate the same generated dataset is fitted under upper bounds 8 and 20.

## Tables 5 and 6
Source: the R 4.6.0 / `drmeta` 0.2.2 package run with master seed 20260806. The package script is `scripts/DRMeta_drmeta_0.2.2_package_run.R`.

Archived package-run summaries:
- `outputs/score_quality_summary_R_drmeta_0.2.2.csv`
- `outputs/mean_misspecification_summary_R_drmeta_0.2.2.csv`

## Table 7 and empirical leave-one-out
Source: `data/empirical_input_full_precision.csv` and the profiled-REML equations.
`outputs/empirical_results.csv` reproduces Table 7, and `outputs/empirical_leave_one_out.csv` contains all 18 deletion fits.

## Exact-run limitation
The archived raw CSVs are the immutable numerical target used in the manuscript. The exact original random stream for every copied stress/bound artifact was not preserved when those analyses were first expanded. The bundle therefore distinguishes:
1. exact reproduction of all reported summaries from archived raw fit output; and
2. fresh R re-execution of the declared simulation design.

All supplied executable source scripts in this arXiv ancillary bundle are R files.


==> anc/README.md <==
# DR-Meta reproducibility bundle

Companion files for:

**Design-Indexed Heterogeneity in Meta-Analysis: A Constrained Location-Scale Specification**

## Start here
1. Read `PROVENANCE.md`.
2. In R, run `Rscript scripts/recompute_archived_results.R` to recompute the Monte Carlo summaries for Tables 1-4/B1 from the archived raw fit-level CSV files.
3. Run `Rscript scripts/generate_figures.R` to regenerate Figures 1-8 from the archived summaries and empirical input.
4. With CRAN `drmeta` 0.2.2 installed, source `scripts/DRMeta_drmeta_0.2.2_package_run.R` for the package-based simulation workflow.
5. `scripts/DRMeta_compare_base_vs_package.R` provides a paired implementation check between standalone base-R estimators and `drmeta`.

## Software
- Primary language: R.
- Public implementation target: `drmeta` 0.2.2 from CRAN.
- CRAN DOI: `10.32614/CRAN.package.drmeta`.
- Versioned source snapshot: GitHub release `v0.2.2` at `https://github.com/causalfragility-lab/drmeta/releases/tag/v0.2.2`.
- All supplied executable source scripts in this arXiv ancillary bundle are R files.

## Numerical artifacts
Tables 1-4/B1 use the exact archived fit-level reference outputs supplied in `outputs/`. Tables 5-6 use the R/drmeta 0.2.2 package-run summaries. Table 7 is deterministic from the supplied study-level input and the declared profiled-REML equations.

The archived raw files are retained as immutable manuscript numerical artifacts. The supplied R scripts recompute the reported summaries and regenerate the figures without changing those archived values.

The bound-sensitivity experiment is a separate paired Monte Carlo run from the main factorial experiment.

## Data precision
`data/empirical_input_full_precision.csv` stores DR as exact `quality/7` floating-point values rather than rounded three-decimal display values.

## Archive status
This bundle is distributed with the arXiv preprint as ancillary material. The stable software implementation is identified by the CRAN DOI `10.32614/CRAN.package.drmeta`.


==> anc/RUN_MANIFEST.txt <==
DR-Meta manuscript reproducibility bundle - R-only arXiv ancillary
=================================================================

Numerical provenance: see PROVENANCE.md
Primary language: R
R package target: drmeta 0.2.2
R master seed for package-run Tables 5-6: 20260806
Archived fit-level outputs: exact manuscript numerical target for Tables 1-4/B1
Empirical DR values: stored at full quality/7 precision

R scripts:
- scripts/recompute_archived_results.R
- scripts/generate_figures.R
- scripts/DRMeta_drmeta_0.2.2_package_run.R
- scripts/DRMeta_compare_base_vs_package.R

All supplied executable source scripts are R files.
Archive status: ancillary material for the arXiv preprint.


==> anc/SHA256SUMS.txt <==
66321479cad35aa6f2c46c13c8ad38ac6cc21d8fc5914ee2cdf9c735c34a6b9d  PROVENANCE.md
32894c3b0e013e7674305ad19542c57e4725feec899769fe7c122aa42947bce5  README.md
6632910d0daba96e21dccff31a5d8619dfd7e6a27313cc12ab762700594b740e  RUN_MANIFEST.txt
6442429c1bc2fd640d144265731ed87273f366c224efb402853d5db7cdf30188  data/empirical_input_full_precision.csv
4d1bccdbcc662a6ae668c432555b7a7bd9467ea35c0e418dcd252e62eb672d77  diagnostics/optimizer_start_and_boundary_rates.csv
9c41df416dfb6e44e3d078af02d79f2cb0bc08af2552cf6fed90b5902c3cb30d  figures/Figure1_scale_functions.png
25c45f47267f1ba3001dcea6d12235e2b7f6934a89f93a9f2c93b9ebd9a32bca  figures/Figure2_relative_RMSE.png
308a626130b2e5a4dad5724c7b2a40dd2a8f9a73e6e18b104f29d3f80671ac39  figures/Figure3_coverage.png
ce09754e4c9dd04dbcd70b7dfada2d5c9e2f0de00d78004bb54da0c27ad4791a  figures/Figure4_gamma_recovery.png
b3b3ecf7e3210563c4c1eabb394f844dd94d64179fd988227ab947cd7cc4e3e2  figures/Figure5_scale_misspecification_exact.png
38885d4c0f9190b6a121a8ffc65520c387ce7b09b59515fe669d84131628317d  figures/Figure6_score_quality.png
382af4a898d34caeb67a9af1eafdc8dd84e0af8954bbb3475597f79893695634  figures/Figure7_mean_misspecification.png
db7787b71d3011b3ed13df5ef284189ab76e010f3deeedc249776ec24889dc34  figures/Figure8_empirical.png
bc3c2465d98b8f97720738d81d364821ac3bfd2f4761159172a7a39916bf3123  outputs/bound_raw.csv
96ee8350ccef24fb33775fe952965edcfe00c0375764ffd99911a65c95ab5e2a  outputs/bound_summary.csv
22ee6e6aa149c37ab897978bcc75c6eafacb660694c7cc6bc809553ac70f7fc5  outputs/empirical_leave_one_out.csv
8ce63cf2be2852db491cc041fd559cc6d19af3d6f9556d0a36a12ace33b6982d  outputs/empirical_results.csv
c3dedccda1a5fbfc448b08b147076808c28fcc3063a40980851404cc8ed68c71  outputs/main_raw.csv
5c6ca6eb688f76140bc3c319bae3c2154b7ac255b5ce5bc07e6bd4f72d9794ac  outputs/main_summary.csv
85bfca9d62a262eb59891e1b4c2d9e94f7523130ffa5251457df34fb256e971a  outputs/mean_misspecification_summary_R_drmeta_0.2.2.csv
b27c20e91cf82e31ad61eadb2a5c526c184d631fec4bf9378296f197451e9769  outputs/misspec_raw.csv
cec5739245f50b935c78b9c8515ce975122594e6546bf7b77adffe46f71f989e  outputs/misspec_summary_corrected.csv
6a3db6f0a684c95069b0b2766ac55a2d14b1300c55f570673880816b30314c9f  outputs/score_quality_summary_R_drmeta_0.2.2.csv
a8b5581afab42454bd6ec3e88e3f137ed22be061b5b25110b799e0d9f671da12  scripts/DRMeta_compare_base_vs_package.R
00aaefa933cbb9987c7dbe023cb33320f7155c10907bb9289269ded475265a40  scripts/DRMeta_drmeta_0.2.2_package_run.R
295b78bcc3202a85b65ebcf70c5ed0406c72bd5f99c2a1e1a0cf48fd45042bc2  scripts/generate_figures.R
06cf62a577160014db227b5d4ba2d0eda27a277749e3de94ffa182caf4bdd6ad  scripts/recompute_archived_results.R


==> anc/data/empirical_input_full_precision.csv <==
study,cohen_d,se,quality,dr
Askew et al.,0,0.021999999999999999,4,0.5714285714285714
Babcock & Georgiou,0.050000000000000003,0.042000000000000003,4,0.5714285714285714
Conway et al.,-1.1399999999999999,0.01,5,0.7142857142857143
Cung et al.,0.22,0.032000000000000001,6,0.8571428571428571
Hobbs,-0.35999999999999999,0.032000000000000001,4,0.5714285714285714
Mokher et al.,0.050000000000000003,0.13100000000000001,5,0.7142857142857143
Ortagus 2018,0.27000000000000002,0.113,6,0.8571428571428571
Ortagus 2023,-0.98999999999999999,0.069000000000000006,5,0.7142857142857143
Ortagus et al. 2024,-0.34000000000000002,0.089999999999999997,6,0.8571428571428571
Paulsen & McCormick,-0.10000000000000001,0.014,5,0.7142857142857143
Richards-Babb et al.,0.14999999999999999,0.012999999999999999,6,0.8571428571428571
Rogers et al.,0.02,0.123,5,0.7142857142857143
Ryan et al.,0.050000000000000003,0.058000000000000003,5,0.7142857142857143
Shea & Bidjerano,0.22,0.108,4,0.5714285714285714
Sublett,0.10000000000000001,0.032000000000000001,5,0.7142857142857143
Tadesse,0.25,0.050000000000000003,6,0.8571428571428571
Van Horne et al.,0.20000000000000001,0.044999999999999998,5,0.7142857142857143
Wladis et al.,-0.78000000000000003,0.32600000000000001,5,0.7142857142857143


==> anc/diagnostics/optimizer_start_and_boundary_rates.csv <==
k,tau0,true_gamma,pr_exact_start_gamma1,pr_abs_near0,pr_upper8
20,0.02,0.0,0.012,0.476,0.039
20,0.02,1.0,0.058,0.358,0.095
20,0.02,2.0,0.109,0.333,0.125
20,0.02,4.0,0.253,0.226,0.175
20,0.1,0.0,0.0,0.488,0.003
20,0.1,1.0,0.0,0.348,0.011
20,0.1,2.0,0.003,0.189,0.052
20,0.1,4.0,0.031,0.117,0.19
50,0.02,0.0,0.0,0.507,0.005
50,0.02,1.0,0.001,0.314,0.034
50,0.02,2.0,0.025,0.243,0.067
50,0.02,4.0,0.15,0.162,0.189
50,0.1,0.0,0.0,0.494,0.0
50,0.1,1.0,0.0,0.209,0.0
50,0.1,2.0,0.0,0.059,0.003
50,0.1,4.0,0.001,0.02,0.094


==> anc/outputs/bound_raw.csv <==
method,est,err,sqerr,cover_plugin,cover_mkh,gamma,tau,k,tau0,rep
DR_8,0.32149209924472827,0.02149209924472828,0.0004619103299452499,1.0,1.0,0.0,0.003239499543114568,20,0.02,0
DR_20,0.32149209924472827,0.02149209924472828,0.0004619103299452499,1.0,1.0,0.0,0.003239499543114568,20,0.02,0
DR_8,0.31035307586812644,0.010353075868126449,0.00010718617993118223,1.0,1.0,8.0,0.09577526301393535,20,0.02,1
DR_20,0.31049157933302624,0.010491579333026246,0.00011007323690118346,1.0,1.0,8.180442835604556,0.0991101485720206,20,0.02,1
DR_8,0.2583497918100907,-0.04165020818990928,0.0017347398422627859,1.0,1.0,0.0,0.008760838122015606,20,0.02,2
DR_20,0.2583497918100907,-0.04165020818990928,0.0017347398422627859,1.0,1.0,0.0,0.008760838122015606,20,0.02,2
DR_8,0.3453695496049975,0.045369549604997506,0.0020583960313603294,1.0,1.0,1.948757235442758,0.023907897680467537,20,0.02,3
DR_20,0.3453695496049975,0.045369549604997506,0.0020583960313603294,1.0,1.0,1.948757235442758,0.023907897680467537,20,0.02,3
DR_8,0.3377712362833943,0.037771236283394294,0.0014266662903760015,1.0,1.0,1.0,2.0611546648649996e-09,20,0.02,4
DR_20,0.3377712362833943,0.037771236283394294,0.0014266662903760015,1.0,1.0,1.0,2.0611546648649996e-09,20,0.02,4
DR_8,0.28746937677067563,-0.012530623229324356,0.00015701651851528315,1.0,1.0,1.0,2.061154672904225e-09,20,0.02,5
DR_20,0.28746937677067563,-0.012530623229324356,0.00015701651851528315,1.0,1.0,1.0,2.061154672904225e-09,20,0.02,5
DR_8,0.3145783088177632,0.01457830881776323,0.00021252708798607316,1.0,1.0,0.0,0.007270143328036391,20,0.02,6
DR_20,0.3145783088177632,0.01457830881776323,0.00021252708798607316,1.0,1.0,0.0,0.007270143328036391,20,0.02,6
DR_8,0.32525052746269845,0.025250527462698458,0.000637589137144489,1.0,1.0,1.0,2.0611546723991716e-09,20,0.02,7
DR_20,0.32525052746269845,0.025250527462698458,0.000637589137144489,1.0,1.0,1.0,2.0611546723991716e-09,20,0.02,7
DR_8,0.3094723518304521,0.009472351830452086,8.972544919986898e-05,1.0,1.0,0.0,0.007247645643101468,20,0.02,8
DR_20,0.3094723518304521,0.009472351830452086,8.972544919986898e-05,1.0,1.0,0.0,0.007247645643101468,20,0.02,8
DR_8,0.2771592756911408,-0.022840724308859195,0.0005216986869533113,1.0,1.0,1.0,2.061154669141064e-09,20,0.02,9
DR_20,0.2771592756911408,-0.022840724308859195,0.0005216986869533113,1.0,1.0,1.0,2.061154669141064e-09,20,0.02,9
DR_8,0.25946947804440623,-0.04053052195559376,0.0016427232099928675,1.0,1.0,1.0,2.0611546632263937e-09,20,0.02,10
DR_20,0.25946947804440623,-0.04053052195559376,0.0016427232099928675,1.0,1.0,1.0,2.0611546632263937e-09,20,0.02,10
DR_8,0.33030386945088513,0.030303869450885146,0.00091832450369629,1.0,1.0,1.0,2.0611546650065182e-09,20,0.02,11
DR_20,0.33030386945088513,0.030303869450885146,0.00091832450369629,1.0,1.0,1.0,2.0611546650065182e-09,20,0.02,11
DR_8,0.3041879252414846,0.004187925241484591,1.7538717828263773e-05,1.0,1.0,0.0,0.009925196005484905,20,0.02,12
DR_20,0.3041879252414846,0.004187925241484591,1.7538717828263773e-05,1.0,1.0,0.0,0.009925196005484905,20,0.02,12
DR_8,0.3156775795379947,0.0156775795379947,0.00024578650017015015,1.0,1.0,0.0,0.0066916670484317865,20,0.02,13
DR_20,0.3156775795379947,0.0156775795379947,0.00024578650017015015,1.0,1.0,0.0,0.0066916670484317865,20,0.02,13
DR_8,0.24756138557046498,-0.05243861442953501,0.0027498082832894378,1.0,1.0,3.8563866038853525,0.02300186028516812,20,0.02,14
DR_20,0.24756138557046498,-0.05243861442953501,0.0027498082832894378,1.0,1.0,3.8563866038853525,0.02300186028516812,20,0.02,14
DR_8,0.3157667547731828,0.01576675477318279,0.00024859055607768225,1.0,1.0,2.8277286941674618,0.009244537212161416,20,0.02,15
DR_20,0.3157667547731828,0.01576675477318279,0.00024859055607768225,1.0,1.0,2.8277286941674618,0.009244537212161416,20,0.02,15
DR_8,0.31977970160425934,0.019779701604259348,0.0003912365955535398,1.0,1.0,1.3796858212322392,0.0007765769050030923,20,0.02,16
DR_20,0.31977970160425934,0.019779701604259348,0.0003912365955535398,1.0,1.0,1.3796858212322392,0.0007765769050030923,20,0.02,16
DR_8,0.2608218136056036,-0.03917818639439641,0.0015349302891540678,1.0,1.0,0.0,0.016666154208313598,20,0.02,17
DR_20,0.2608218136056036,-0.03917818639439641,0.0015349302891540678,1.0,1.0,0.0,0.016666154208313598,20,0.02,17
DR_8,0.30106970997181903,0.001069709971819044,1.1442794238090998e-06,1.0,1.0,1.0,2.0611546859496382e-09,20,0.02,18
DR_20,0.30106970997181903,0.001069709971819044,1.1442794238090998e-06,1.0,1.0,1.0,2.0611546859496382e-09,20,0.02,18
DR_8,0.3156884885175959,0.01568848851759591,0.00024612867196673873,1.0,1.0,0.0,0.0007201217338764065,20,0.02,19
DR_20,0.3156884885175959,0.01568848851759591,0.00024612867196673873,1.0,1.0,0.0,0.0007201217338764065,20,0.02,19
DR_8,0.295279874594808,-0.0047201254051920105,2.227958384073904e-05,1.0,1.0,0.0,0.0016643562480828395,20,0.02,20
DR_20,0.295279874594808,-0.0047201254051920105,2.227958384073904e-05,1.0,1.0,0.0,0.0016643562480828395,20,0.02,20
DR_8,0.3492948368490381,0.049294836849038126,0.002429980939973287,1.0,1.0,8.0,0.08291586887268408,20,0.02,21
DR_20,0.35032468617173923,0.05032468617173924,0.0025325740382840427,1.0,1.0,20.0,0.46935116518106396,20,0.02,21
DR_8,0.3298593992940749,0.029859399294074884,0.0008915837262029997,1.0,1.0,3.2331422957531846,0.025932711768636638,20,0.02,22
DR_20,0.3298593992940749,0.029859399294074884,0.0008915837262029997,1.0,1.0,3.2331422957531846,0.025932711768636638,20,0.02,22
DR_8,0.2556299840955908,-0.0443700159044092,0.0019686983113575253,1.0,1.0,8.0,0.1828405121181843,20,0.02,23
DR_20,0.25699514776978216,-0.04300485223021783,0.0018494173153428713,1.0,1.0,20.0,4.55903692446873,20,0.02,23
DR_8,0.29396122089736787,-0.006038779102632119,3.6466853050386385e-05,1.0,1.0,2.378210017853987,0.0091461656349138,20,0.02,24
DR_20,0.29396122089736787,-0.006038779102632119,3.6466853050386385e-05,1.0,1.0,2.378210017853987,0.0091461656349138,20,0.02,24
DR_8,0.31852739643958994,0.01852739643958995,0.0003432644188297303,1.0,1.0,8.0,0.03395786373939972,20,0.02,25
DR_20,0.32111699022306145,0.02111699022306146,0.0004459272760808733,1.0,1.0,20.0,0.3107048474909526,20,0.02,25
DR_8,0.361497924613701,0.061497924613701016,0.0037819947317924534,1.0,1.0,0.6386142352700194,0.01744574455575295,20,0.02,26
DR_20,0.361497924613701,0.061497924613701016,0.0037819947317924534,1.0,1.0,0.6386142352700194,0.01744574455575295,20,0.02,26
DR_8,0.2768751854829177,-0.023124814517082315,0.000534757046449461,1.0,1.0,2.777789918421113,0.01953981608746657,20,0.02,27
DR_20,0.2768751854829177,-0.023124814517082315,0.000534757046449461,1.0,1.0,2.777789918421113,0.01953981608746657,20,0.02,27
DR_8,0.3055081729931903,0.005508172993190286,3.033996972291083e-05,1.0,1.0,3.26283206653395,0.02590377537855756,20,0.02,28
DR_20,0.3055081729931903,0.005508172993190286,3.033996972291083e-05,1.0,1.0,3.26283206653395,0.02590377537855756,20,0.02,28
DR_8,0.26825944113751876,-0.03174055886248123,0.0010074630769026356,1.0,1.0,1.0,2.0611543318718007e-09,20,0.02,29
DR_20,0.26825944113751876,-0.03174055886248123,0.0010074630769026356,1.0,1.0,1.0,2.0611543318718007e-09,20,0.02,29
DR_8,0.278661557722285,-0.021338442277714975,0.00045532911883937387,1.0,1.0,1.0,2.061154667030869e-09,20,0.02,30
DR_20,0.278661557722285,-0.021338442277714975,0.00045532911883937387,1.0,1.0,1.0,2.061154667030869e-09,20,0.02,30
DR_8,0.2997585743051309,-0.0002414256948690685,5.8286366143012574e-08,1.0,1.0,1.0,2.061154662644723e-09,20,0.02,31
DR_20,0.2997585743051309,-0.0002414256948690685,5.8286366143012574e-08,1.0,1.0,1.0,2.061154662644723e-09,20,0.02,31
DR_8,0.2903288509896931,-0.009671149010306912,9.353112317956037e-05,1.0,1.0,1.0,2.061154664716884e-09,20,0.02,32
DR_20,0.2903288509896931,-0.009671149010306912,9.353112317956037e-05,1.0,1.0,1.0,2.061154664716884e-09,20,0.02,32
DR_8,0.31191143410394545,0.011911434103945462,0.00014188226241263502,1.0,1.0,1.0,2.0611546617831935e-09,20,0.02,33
DR_20,0.31191143410394545,0.011911434103945462,0.00014188226241263502,1.0,1.0,1.0,2.0611546617831935e-09,20,0.02,33
DR_8,0.3360363907090679,0.03603639070906789,0.0012986214553365944,1.0,1.0,1.0,2.0611546654066226e-09,20,0.02,34
DR_20,0.3360363907090679,0.03603639070906789,0.0012986214553365944,1.0,1.0,1.0,2.0611546654066226e-09,20,0.02,34
DR_8,0.29432181066292146,-0.005678189337078532,3.224183414771234e-05,1.0,1.0,8.0,0.14066869768987408,20,0.02,35
DR_20,0.29332164871304606,-0.006678351286953932,4.460037591195924e-05,1.0,1.0,11.070851758732523,0.2692093307055341,20,0.02,35
DR_8,0.3201837122942935,0.0201837122942935,0.0004073822419788145,1.0,1.0,3.233543605622751,0.05884848942651805,20,0.02,36
DR_20,0.3201837122942935,0.0201837122942935,0.0004073822419788145,1.0,1.0,3.233543605622751,0.05884848942651805,20,0.02,36
DR_8,0.3533371539373284,0.05333715393732841,0.0028448519901342673,1.0,1.0,3.975685829836225,0.09391426241802783,20,0.02,37
DR_20,0.3533371539373284,0.05333715393732841,0.0028448519901342673,1.0,1.0,3.975685829836225,0.09391426241802783,20,0.02,37
DR_8,0.3365482222270671,0.036548222227067106,0.001335772547959082,1.0,1.0,1.0,2.0611546628393088e-09,20,0.02,38
DR_20,0.3365482222270671,0.036548222227067106,0.001335772547959082,1.0,1.0,1.0,2.0611546628393088e-09,20,0.02,38
DR_8,0.27204505969002296,-0.027954940309977028,0.0007814786877343785,1.0,1.0,1.0043749820828205,0.0044522173150144525,20,0.02,39
DR_20,0.27204505969002296,-0.027954940309977028,0.0007814786877343785,1.0,1.0,1.0043749820828205,0.0044522173150144525,20,0.02,39
DR_8,0.3158372081241694,0.01583720812416939,0.0002508171611682569,1.0,1.0,5.893016362371415,0.1259371637748863,20,0.02,40
DR_20,0.3158372081241694,0.01583720812416939,0.0002508171611682569,1.0,1.0,5.893016362371415,0.1259371637748863,20,0.02,40
DR_8,0.31645425361085766,0.016454253610857672,0.00027074246189042275,1.0,1.0,1.0,2.0611546628563342e-09,20,0.02,41
DR_20,0.31645425361085766,0.016454253610857672,0.00027074246189042275,1.0,1.0,1.0,2.0611546628563342e-09,20,0.02,41
DR_8,0.2532922911270886,-0.04670770887291137,0.0021816100681566436,1.0,1.0,0.0,0.005905688303241326,20,0.02,42
DR_20,0.2532922911270886,-0.04670770887291137,0.0021816100681566436,1.0,1.0,0.0,0.005905688303241326,20,0.02,42
DR_8,0.325047090417723,0.025047090417723017,0.0006273567383935922,1.0,1.0,1.0,2.061154679212468e-09,20,0.02,43
DR_20,0.325047090417723,0.025047090417723017,0.0006273567383935922,1.0,1.0,1.0,2.061154679212468e-09,20,0.02,43
DR_8,0.3144926471422915,0.014492647142291537,0.00021003682119097105,1.0,1.0,1.0,2.061154661853213e-09,20,0.02,44
DR_20,0.3144926471422915,0.014492647142291537,0.00021003682119097105,1.0,1.0,1.0,2.061154661853213e-09,20,0.02,44
DR_8,0.3497870377725739,0.04978703777257393,0.002478749130167703,1.0,1.0,3.455391568480171,0.06140168004829503,20,0.02,45
DR_20,0.3497870377725739,0.04978703777257393,0.002478749130167703,1.0,1.0,3.455391568480171,0.06140168004829503,20,0.02,45
DR_8,0.2926656610163449,-0.007334338983655098,5.379252832716289e-05,1.0,1.0,3.773617150100538,0.016325873342201036,20,0.02,46
DR_20,0.2926656610163449,-0.007334338983655098,5.379252832716289e-05,1.0,1.0,3.773617150100538,0.016325873342201036,20,0.02,46
DR_8,0.27881842958939224,-0.021181570410607753,0.0004486589250595339,1.0,1.0,0.0,0.0013556359883175227,20,0.02,47
DR_20,0.27881842958939224,-0.021181570410607753,0.0004486589250595339,1.0,1.0,0.0,0.0013556359883175227,20,0.02,47
DR_8,0.2930729188304905,-0.006927081169509464,4.7984453528972597e-05,1.0,1.0,1.0,2.061154666629271e-09,20,0.02,48
DR_20,0.2930729188304905,-0.006927081169509464,4.7984453528972597e-05,1.0,1.0,1.0,2.061154666629271e-09,20,0.02,48
DR_8,0.28070932370737145,-0.01929067629262854,0.00037213019182698076,1.0,1.0,1.0,2.061154664709173e-09,20,0.02,49
DR_20,0.28070932370737145,-0.01929067629262854,0.00037213019182698076,1.0,1.0,1.0,2.061154664709173e-09,20,0.02,49
DR_8,0.3208611907672541,0.020861190767254123,0.00043518928022776867,1.0,1.0,1.0,2.0611546692135952e-09,20,0.02,50
DR_20,0.3208611907672541,0.020861190767254123,0.00043518928022776867,1.0,1.0,1.0,2.0611546692135952e-09,20,0.02,50
DR_8,0.311438828938239,0.011438828938238998,0.00013084680747829395,1.0,1.0,1.0,2.061154666469812e-09,20,0.02,51
DR_20,0.311438828938239,0.011438828938238998,0.00013084680747829395,1.0,1.0,1.0,2.061154666469812e-09,20,0.02,51
DR_8,0.2567574362465407,-0.04324256375345931,0.0018699193199719925,1.0,1.0,8.0,0.026958406313392056,20,0.02,52
DR_20,0.25238509156526767,-0.04761490843473232,0.0022671795052479427,1.0,1.0,16.02326132261587,0.11116523886155281,20,0.02,52
DR_8,0.2548802686392775,-0.045119731360722504,0.0020357901580637656,1.0,1.0,3.5273825586639767,0.035712223761727134,20,0.02,53
DR_20,0.2548802686392775,-0.045119731360722504,0.0020357901580637656,1.0,1.0,3.5273825586639767,0.035712223761727134,20,0.02,53
DR_8,0.3295170932263519,0.02951709322635193,0.0008712587925331511,1.0,1.0,1.8896735012236483,0.010152303519827918,20,0.02,54
DR_20,0.3295170932263519,0.02951709322635193,0.0008712587925331511,1.0,1.0,1.8896735012236483,0.010152303519827918,20,0.02,54
DR_8,0.30494667071412423,0.004946670714124246,2.446955115397448e-05,1.0,1.0,0.9956923493500345,0.015214274426501724,20,0.02,55
DR_20,0.30494667071412423,0.004946670714124246,2.446955115397448e-05,1.0,1.0,0.9956923493500345,0.015214274426501724,20,0.02,55
DR_8,0.339417513927966,0.039417513927966,0.0015537404042613933,1.0,1.0,1.0,2.0611546698508308e-09,20,0.02,56
DR_20,0.339417513927966,0.039417513927966,0.0015537404042613933,1.0,1.0,1.0,2.0611546698508308e-09,20,0.02,56
DR_8,0.26101213936277656,-0.038987860637223426,0.001520053277067556,1.0,1.0,1.0,2.061154701075216e-09,20,0.02,57
DR_20,0.26101213936277656,-0.038987860637223426,0.001520053277067556,1.0,1.0,1.0,2.061154701075216e-09,20,0.02,57
DR_8,0.2805818149725945,-0.0194181850274055,0.0003770659097585551,1.0,1.0,8.0,0.0587579908549467,20,0.02,58
DR_20,0.28213029000251894,-0.017869709997481054,0.00031932653539407433,1.0,1.0,12.150853536640472,0.17750443805502028,20,0.02,58
DR_8,0.3020373486371002,0.0020373486371002003,4.1507894690940435e-06,1.0,1.0,4.73217227111144,0.03605225319289951,20,0.02,59
DR_20,0.3020373486371002,0.0020373486371002003,4.1507894690940435e-06,1.0,1.0,4.73217227111144,0.03605225319289951,20,0.02,59
DR_8,0.3068550892605265,0.006855089260526526,4.699224876978611e-05,1.0,1.0,1.0,2.0611546686108134e-09,20,0.02,60
DR_20,0.3068550892605265,0.006855089260526526,4.699224876978611e-05,1.0,1.0,1.0,2.0611546686108134e-09,20,0.02,60
DR_8,0.2868431398682512,-0.013156860131748771,0.00017310296852640029,1.0,1.0,0.0,0.006111892873321018,20,0.02,61
DR_20,0.2868431398682512,-0.013156860131748771,0.00017310296852640029,1.0,1.0,0.0,0.006111892873321018,20,0.02,61
DR_8,0.2528316961691566,-0.04716830383084342,0.0022248488862787576,1.0,1.0,1.0,2.0611546619373506e-09,20,0.02,62
DR_20,0.2528316961691566,-0.04716830383084342,0.0022248488862787576,1.0,1.0,1.0,2.0611546619373506e-09,20,0.02,62
DR_8,0.30383935164515147,0.0038393516451514786,1.4740621055127366e-05,1.0,1.0,1.393647656472204,0.010148863729148621,20,0.02,63
DR_20,0.30383935164515147,0.0038393516451514786,1.4740621055127366e-05,1.0,1.0,1.393647656472204,0.010148863729148621,20,0.02,63
DR_8,0.31491574323148996,0.014915743231489975,0.000222479396147739,1.0,1.0,8.0,0.07139461509185588,20,0.02,64
DR_20,0.3151347524467352,0.015134752446735233,0.00022906073162395815,1.0,1.0,8.44741359065373,0.07964957393417497,20,0.02,64
DR_8,0.2640544432968744,-0.0359455567031256,0.001292083046697618,1.0,1.0,0.0,0.004105006370474092,20,0.02,65
DR_20,0.2640544432968744,-0.0359455567031256,0.001292083046697618,1.0,1.0,0.0,0.004105006370474092,20,0.02,65
DR_8,0.2853001343936494,-0.014699865606350615,0.00021608604884476975,1.0,1.0,5.620330854627886,0.015653585533097075,20,0.02,66
DR_20,0.2853000861016243,-0.014699913898375716,0.00021608746861965955,1.0,1.0,5.62051760092616,0.01565425165119445,20,0.02,66
DR_8,0.2936190401291998,-0.006380959870800174,4.071664887276217e-05,1.0,1.0,0.0,0.009512151752276748,20,0.02,67
DR_20,0.2936190401291998,-0.006380959870800174,4.071664887276217e-05,1.0,1.0,0.0,0.009512151752276748,20,0.02,67
DR_8,0.2880429462905783,-0.011957053709421683,0.00014297113340999484,1.0,1.0,4.506237450571942,0.06373554461831638,20,0.02,68
DR_20,0.2880429462905783,-0.011957053709421683,0.00014297113340999484,1.0,1.0,4.506237450571942,0.06373554461831638,20,0.02,68
DR_8,0.2829566151064876,-0.01704338489351237,0.00029047696862840564,1.0,1.0,5.416600251583303,0.18079669209798982,20,0.02,69
DR_20,0.2829566151064876,-0.01704338489351237,0.00029047696862840564,1.0,1.0,5.416600251583303,0.18079669209798982,20,0.02,69
DR_8,0.31655913367993543,0.016559133679935445,0.0002742049082299724,1.0,1.0,0.0,0.0017131181712198872,20,0.02,70
DR_20,0.31655913367993543,0.016559133679935445,0.0002742049082299724,1.0,1.0,0.0,0.0017131181712198872,20,0.02,70
DR_8,0.282554047173432,-0.017445952826567968,0.00030436127002683483,1.0,1.0,4.264759722901196,0.014628559111690458,20,0.02,71
DR_20,0.282554047173432,-0.017445952826567968,0.00030436127002683483,1.0,1.0,4.264759722901196,0.014628559111690458,20,0.02,71
DR_8,0.2869886236152032,-0.013011376384796769,0.00016929591542684704,1.0,1.0,0.0,0.002619210415595978,20,0.02,72
DR_20,0.2869886236152032,-0.013011376384796769,0.00016929591542684704,1.0,1.0,0.0,0.002619210415595978,20,0.02,72
DR_8,0.30120176991986936,0.0012017699198693665,1.4442509403028236e-06,1.0,1.0,0.0,0.004647051009752887,20,0.02,73
DR_20,0.30120176991986936,0.0012017699198693665,1.4442509403028236e-06,1.0,1.0,0.0,0.004647051009752887,20,0.02,73
DR_8,0.27324702418246255,-0.02675297581753744,0.000715721715093743,1.0,1.0,8.0,0.14169394980139927,20,0.02,74
DR_20,0.2702486829220972,-0.029751317077902795,0.0008851408678699105,1.0,1.0,20.0,1.9890746003967006,20,0.02,74
DR_8,0.26546206905119896,-0.03453793094880103,0.0011928686742241482,1.0,1.0,0.0,0.010042682584196177,20,0.02,75
DR_20,0.26546206905119896,-0.03453793094880103,0.0011928686742241482,1.0,1.0,0.0,0.010042682584196177,20,0.02,75
DR_8,0.31106013867434473,0.011060138674344744,0.0001223266674957363,1.0,1.0,8.0,0.01859512062885451,20,0.02,76
DR_20,0.3097213587025105,0.009721358702510507,9.450481502287677e-05,1.0,1.0,20.0,0.13506817946810312,20,0.02,76
DR_8,0.27626307515689263,-0.023736924843107354,0.000563441601007327,1.0,1.0,1.0,2.0611546646288503e-09,20,0.02,77
DR_20,0.27626307515689263,-0.023736924843107354,0.000563441601007327,1.0,1.0,1.0,2.0611546646288503e-09,20,0.02,77
DR_8,0.24393076509788977,-0.056069234902110215,0.0031437591025080145,0.0,0.0,1.0,2.061154663918857e-09,20,0.02,78
DR_20,0.24393076509788977,-0.056069234902110215,0.0031437591025080145,0.0,0.0,1.0,2.061154663918857e-09,20,0.02,78
DR_8,0.307803365784782,0.007803365784782024,6.089251757110677e-05,1.0,1.0,1.0,2.0611546641228743e-09,20,0.02,79
DR_20,0.307803365784782,0.007803365784782024,6.089251757110677e-05,1.0,1.0,1.0,2.0611546641228743e-09,20,0.02,79
DR_8,0.31223673928754814,0.012236739287548148,0.00014973778839142438,1.0,1.0,1.5140222634193856,0.01826326533721108,20,0.02,80
DR_20,0.31223673928754814,0.012236739287548148,0.00014973778839142438,1.0,1.0,1.5140222634193856,0.01826326533721108,20,0.02,80
DR_8,0.26944212433591164,-0.030557875664088352,0.0009337837651018831,1.0,1.0,1.0,2.06115466620506e-09,20,0.02,81
DR_20,0.26944212433591164,-0.030557875664088352,0.0009337837651018831,1.0,1.0,1.0,2.06115466620506e-09,20,0.02,81
DR_8,0.31033058220528975,0.010330582205289762,0.00010672092870024948,1.0,1.0,0.02117027374581213,0.009972528619472298,20,0.02,82
DR_20,0.31033058220528975,0.010330582205289762,0.00010672092870024948,1.0,1.0,0.02117027374581213,0.009972528619472298,20,0.02,82
DR_8,0.3118859957745532,0.011885995774553237,0.00014127689555269742,1.0,1.0,0.0,0.0054983578237598,20,0.02,83
DR_20,0.3118859957745532,0.011885995774553237,0.00014127689555269742,1.0,1.0,0.0,0.0054983578237598,20,0.02,83
DR_8,0.3058015770026939,0.005801577002693903,3.365829571818677e-05,1.0,1.0,1.0,2.0611546682753243e-09,20,0.02,84
DR_20,0.3058015770026939,0.005801577002693903,3.365829571818677e-05,1.0,1.0,1.0,2.0611546682753243e-09,20,0.02,84
DR_8,0.2792336065168042,-0.02076639348319581,0.00043124309829891745,1.0,1.0,1.0,2.0611546964685686e-09,20,0.02,85
DR_20,0.2792336065168042,-0.02076639348319581,0.00043124309829891745,1.0,1.0,1.0,2.0611546964685686e-09,20,0.02,85
DR_8,0.2715551290585456,-0.02844487094145437,0.0008091106828759953,1.0,1.0,1.0,2.0611546619046844e-09,20,0.02,86
DR_20,0.2715551290585456,-0.02844487094145437,0.0008091106828759953,1.0,1.0,1.0,2.0611546619046844e-09,20,0.02,86
DR_8,0.24081861710074012,-0.059181382899259866,0.003502436081868808,1.0,1.0,5.115334902425389,0.13778406805445176,20,0.02,87
DR_20,0.24081861710074012,-0.059181382899259866,0.003502436081868808,1.0,1.0,5.115334902425389,0.13778406805445176,20,0.02,87
DR_8,0.2586613093679755,-0.0413386906320245,0.0017088873431702302,1.0,1.0,2.549016906769774,0.010409700649050694,20,0.02,88
DR_20,0.2586613093679755,-0.0413386906320245,0.0017088873431702302,1.0,1.0,2.549016906769774,0.010409700649050694,20,0.02,88
DR_8,0.3134186565358034,0.01341865653580343,0.00018006034322586012,1.0,1.0,0.0,0.005570787560509133,20,0.02,89
DR_20,0.3134186565358034,0.01341865653580343,0.00018006034322586012,1.0,1.0,0.0,0.005570787560509133,20,0.02,89
DR_8,0.35007792857308645,0.05007792857308646,0.002507798930171149,1.0,1.0,3.9009751995005932,0.013434755603507565,20,0.02,90
DR_20,0.35007792857308645,0.05007792857308646,0.002507798930171149,1.0,1.0,3.9009751995005932,0.013434755603507565,20,0.02,90
DR_8,0.23860236882627442,-0.06139763117372557,0.003769669113744838,1.0,1.0,0.0,0.015643101036047564,20,0.02,91
DR_20,0.23860236882627442,-0.06139763117372557,0.003769669113744838,1.0,1.0,0.0,0.015643101036047564,20,0.02,91
DR_8,0.27247673435996816,-0.027523265640031824,0.0007575301514917564,1.0,1.0,7.4035563450596396,0.06781405722620353,20,0.02,92
DR_20,0.27247673435996816,-0.027523265640031824,0.0007575301514917564,1.0,1.0,7.4035563450596396,0.06781405722620353,20,0.02,92
DR_8,0.30721856681074533,0.007218566810745342,5.210770680119417e-05,1.0,1.0,1.0,2.061154663017411e-09,20,0.02,93
DR_20,0.30721856681074533,0.007218566810745342,5.210770680119417e-05,1.0,1.0,1.0,2.061154663017411e-09,20,0.02,93
DR_8,0.3547106113173534,0.054710611317353386,0.0029932509907185166,0.0,0.0,1.0,2.0611546613755833e-09,20,0.02,94
DR_20,0.3547106113173534,0.054710611317353386,0.0029932509907185166,0.0,0.0,1.0,2.0611546613755833e-09,20,0.02,94
DR_8,0.3095853485753608,0.009585348575360808,9.187890731117147e-05,1.0,1.0,1.0,2.0611546644849155e-09,20,0.02,95
DR_20,0.3095853485753608,0.009585348575360808,9.187890731117147e-05,1.0,1.0,1.0,2.0611546644849155e-09,20,0.02,95
DR_8,0.2624617142465815,-0.0375382857534185,0.0014091228973053022,1.0,1.0,5.696094783737046,0.01101909843037607,20,0.02,96
DR_20,0.2624617142465815,-0.0375382857534185,0.0014091228973053022,1.0,1.0,5.696094783737046,0.01101909843037607,20,0.02,96
DR_8,0.308565298314365,0.008565298314365033,7.336433521406447e-05,1.0,1.0,1.6583587076950708,0.009800435090686128,20,0.02,97
DR_20,0.308565298314365,0.008565298314365033,7.336433521406447e-05,1.0,1.0,1.6583587076950708,0.009800435090686128,20,0.02,97
DR_8,0.3432342476276634,0.043234247627663425,0.0018692001679301204,1.0,1.0,1.0,2.0611546669070277e-09,20,0.02,98
DR_20,0.3432342476276634,0.043234247627663425,0.0018692001679301204,1.0,1.0,1.0,2.0611546669070277e-09,20,0.02,98
DR_8,0.30732878263626495,0.007328782636264963,5.3711054929618825e-05,1.0,1.0,0.0,0.012917778273991628,20,0.02,99
DR_20,0.30732878263626495,0.007328782636264963,5.3711054929618825e-05,1.0,1.0,0.0,0.012917778273991628,20,0.02,99
DR_8,0.31216148280499945,0.012161482804999457,0.00014790166401629746,1.0,1.0,5.462416083648261,0.014177268771595778,20,0.02,100
DR_20,0.31216148280499945,0.012161482804999457,0.00014790166401629746,1.0,1.0,5.462416083648261,0.014177268771595778,20,0.02,100
DR_8,0.29287955418058004,-0.007120445819419952,5.070074866729507e-05,1.0,1.0,8.0,0.04951171043323161,20,0.02,101
DR_20,0.2925126575065769,-0.007487342493423088,5.606029761381907e-05,1.0,1.0,14.73624198209849,0.17069543968451886,20,0.02,101
DR_8,0.2583488397443591,-0.04165116025564086,0.001734819150641077,1.0,1.0,4.325075826660377,0.09606292702710051,20,0.02,102
DR_20,0.2583488397443591,-0.04165116025564086,0.001734819150641077,1.0,1.0,4.325075826660377,0.09606292702710051,20,0.02,102
DR_8,0.3110161509406164,0.01101615094061642,0.00012135558154644405,1.0,1.0,0.0,0.0008295974368421244,20,0.02,103
DR_20,0.3110161509406164,0.01101615094061642,0.00012135558154644405,1.0,1.0,0.0,0.0008295974368421244,20,0.02,103
DR_8,0.2895988676217279,-0.010401132378272115,0.00010818355475034056,1.0,1.0,1.0,2.0611546711205927e-09,20,0.02,104
DR_20,0.2895988676217279,-0.010401132378272115,0.00010818355475034056,1.0,1.0,1.0,2.0611546711205927e-09,20,0.02,104
DR_8,0.24426077713211478,-0.05573922286788521,0.003106860965915778,0.0,0.0,1.0,2.0611546645109548e-09,20,0.02,105
DR_20,0.24426077713211478,-0.05573922286788521,0.003106860965915778,0.0,0.0,1.0,2.0611546645109548e-09,20,0.02,105
DR_8,0.29745815707364337,-0.002541842926356619,6.46096546226918e-06,1.0,1.0,1.0,2.0611546713013974e-09,20,0.02,106
DR_20,0.29745815707364337,-0.002541842926356619,6.46096546226918e-06,1.0,1.0,1.0,2.0611546713013974e-09,20,0.02,106
DR_8,0.2692180522055287,-0.030781947794471298,0.0009475283100215564,1.0,1.0,8.0,0.03329129875255241,20,0.02,107
DR_20,0.2730854582784672,-0.026914541721532792,0.0007243925560801293,1.0,1.0,20.0,0.16101203681568663,20,0.02,107
DR_8,0.21111963623558985,-0.08888036376441014,0.00789971906289387,0.0,0.0,8.0,0.13312837705987343,20,0.02,108
DR_20,0.2113470887655274,-0.08865291123447258,0.007859338670347275,0.0,0.0,10.453284298084112,0.2189134183465241,20,0.02,108
DR_8,0.2798947337219962,-0.020105266278003797,0.0004042217321094367,1.0,1.0,8.0,0.0979494724387735,20,0.02,109
DR_20,0.2825822276937942,-0.01741777230620578,0.00030337879211082906,1.0,1.0,10.622464127233519,0.1627365884765539,20,0.02,109
DR_8,0.2672372946677859,-0.03276270533221409,0.0010733948606854898,1.0,1.0,1.0,2.0611546648185518e-09,20,0.02,110
DR_20,0.2672372946677859,-0.03276270533221409,0.0010733948606854898,1.0,1.0,1.0,2.0611546648185518e-09,20,0.02,110
DR_8,0.30098076199440477,0.0009807619944047774,9.618940896688366e-07,1.0,1.0,7.7763511995498975,0.09666409772425627,20,0.02,111
DR_20,0.3009808399962468,0.0009808399962468184,9.620470982374587e-07,1.0,1.0,7.776371152063867,0.09666498344093392,20,0.02,111
DR_8,0.31416749017699236,0.01416749017699237,0.0002007177779151753,1.0,1.0,3.4094715687999986,0.025627235041255553,20,0.02,112
DR_20,0.31416749017699236,0.01416749017699237,0.0002007177779151753,1.0,1.0,3.4094715687999986,0.025627235041255553,20,0.02,112
DR_8,0.3254560438951786,0.025456043895178637,0.0006480101707932616,1.0,1.0,0.0,0.002397355111543317,20,0.02,113
DR_20,0.3254560438951786,0.025456043895178637,0.0006480101707932616,1.0,1.0,0.0,0.002397355111543317,20,0.02,113
DR_8,0.28166614454762756,-0.018333855452372427,0.00033613025574848616,1.0,1.0,5.561268528543574,0.07310937190214062,20,0.02,114
DR_20,0.28166614454762756,-0.018333855452372427,0.00033613025574848616,1.0,1.0,5.561268528543574,0.07310937190214062,20,0.02,114
DR_8,0.2490185631015472,-0.050981436898452775,0.0025991069082309222,1.0,1.0,1.0,2.061154662020749e-09,20,0.02,115
DR_20,0.2490185631015472,-0.050981436898452775,0.0025991069082309222,1.0,1.0,1.0,2.061154662020749e-09,20,0.02,115
DR_8,0.2916066765852823,-0.008393323414717713,7.044787794404861e-05,1.0,1.0,8.0,0.14255876342290352,20,0.02,116
DR_20,0.2944981417445128,-0.005501858255487213,3.02704442634728e-05,1.0,1.0,18.26773569220772,1.8522062807467896,20,0.02,116
DR_8,0.3428823342067568,0.0428823342067568,0.0018388945870199845,1.0,1.0,3.6691740896692053,0.042584875831653976,20,0.02,117
DR_20,0.3428823342067568,0.0428823342067568,0.0018388945870199845,1.0,1.0,3.6691740896692053,0.042584875831653976,20,0.02,117
DR_8,0.26025605344658126,-0.03974394655341873,0.0015795812876410046,1.0,1.0,1.9394613297007188,0.0029221610411922145,20,0.02,118
DR_20,0.26025605344658126,-0.03974394655341873,0.0015795812876410046,1.0,1.0,1.9394613297007188,0.0029221610411922145,20,0.02,118
DR_8,0.3292534736647231,0.029253473664723084,0.0008557657214526471,1.0,1.0,3.4935498295123297,0.02164013786007484,20,0.02,119
DR_20,0.3292534736647231,0.029253473664723084,0.0008557657214526471,1.0,1.0,3.4935498295123297,0.02164013786007484,20,0.02,119
DR_8,0.26822939288919656,-0.03177060711080343,0.0010093714761890333,1.0,1.0,6.4800013770803435,0.1282359925460671,20,0.02,120
DR_20,0.26822939573009474,-0.031770604269905245,0.0010093712956749214,1.0,1.0,6.479986100110056,0.12823554061566808,20,0.02,120
DR_8,0.3013308224371075,0.0013308224371075261,1.7710883591088152e-06,1.0,1.0,0.0,0.006644990149401232,20,0.02,121
DR_20,0.3013308224371075,0.0013308224371075261,1.7710883591088152e-06,1.0,1.0,0.0,0.006644990149401232,20,0.02,121
DR_8,0.27919735381776006,-0.020802646182239926,0.0004327500881834614,1.0,1.0,1.0,2.0611546799309195e-09,20,0.02,122
DR_20,0.27919735381776006,-0.020802646182239926,0.0004327500881834614,1.0,1.0,1.0,2.0611546799309195e-09,20,0.02,122
DR_8,0.3763146183825907,0.07631461838259074,0.0058239209788804565,0.0,0.0,0.0,0.0011451183156133303,20,0.02,123
DR_20,0.3763146183825907,0.07631461838259074,0.0058239209788804565,0.0,0.0,0.0,0.0011451183156133303,20,0.02,123
DR_8,0.3044982098789592,0.004498209878959214,2.0233892115166266e-05,1.0,1.0,2.103279836757497,0.01215369843420755,20,0.02,124
DR_20,0.3044982098789592,0.004498209878959214,2.0233892115166266e-05,1.0,1.0,2.103279836757497,0.01215369843420755,20,0.02,124
DR_8,0.2802357912889009,-0.019764208711099074,0.00039062394597588453,1.0,1.0,1.0,2.0611546632913386e-09,20,0.02,125
DR_20,0.2802357912889009,-0.019764208711099074,0.00039062394597588453,1.0,1.0,1.0,2.0611546632913386e-09,20,0.02,125
DR_8,0.2813333097533447,-0.018666690246655293,0.00034844532476457587,1.0,1.0,0.0,0.006342252262921349,20,0.02,126
DR_20,0.2813333097533447,-0.018666690246655293,0.00034844532476457587,1.0,1.0,0.0,0.006342252262921349,20,0.02,126
DR_8,0.2769602314730841,-0.023039768526915916,0.0005308309337738652,1.0,1.0,1.0,2.0611546642617492e-09,20,0.02,127
DR_20,0.2769602314730841,-0.023039768526915916,0.0005308309337738652,1.0,1.0,1.0,2.0611546642617492e-09,20,0.02,127
DR_8,0.2856964709580985,-0.014303529041901464,0.0002045909430525186,1.0,1.0,0.0,0.0031614591383757,20,0.02,128
DR_20,0.2856964709580985,-0.014303529041901464,0.0002045909430525186,1.0,1.0,0.0,0.0031614591383757,20,0.02,128
DR_8,0.2816274266900286,-0.018372573309971385,0.0003375514500302729,1.0,1.0,8.0,0.19083472252731437,20,0.02,129
DR_20,0.28159891708981094,-0.01840108291018905,0.00033859985226765145,1.0,1.0,9.02598974077752,0.2547911283983699,20,0.02,129
DR_8,0.2719682303576735,-0.02803176964232651,0.0007857801092804581,1.0,1.0,0.0,2.0611546685872487e-09,20,0.02,130
DR_20,0.2719682303576735,-0.02803176964232651,0.0007857801092804581,1.0,1.0,0.0,2.0611546685872487e-09,20,0.02,130
DR_8,0.3618821703835045,0.06188217038350452,0.003829403011373084,1.0,1.0,0.41672410140207666,0.005708659211435489,20,0.02,131
DR_20,0.3618821703835045,0.06188217038350452,0.003829403011373084,1.0,1.0,0.41672410140207666,0.005708659211435489,20,0.02,131
DR_8,0.2903971120783874,-0.009602887921612568,9.221545643505255e-05,1.0,1.0,1.0,2.061154664120553e-09,20,0.02,132
DR_20,0.2903971120783874,-0.009602887921612568,9.221545643505255e-05,1.0,1.0,1.0,2.061154664120553e-09,20,0.02,132
DR_8,0.28863645918705283,-0.01136354081294716,0.0001291300598075158,1.0,1.0,1.3065006481670638,0.004483326863610723,20,0.02,133
DR_20,0.28863645918705283,-0.01136354081294716,0.0001291300598075158,1.0,1.0,1.3065006481670638,0.004483326863610723,20,0.02,133
DR_8,0.3134058872406249,0.013405887240624914,0.00017971781270834986,1.0,1.0,0.0,0.00232172601412701,20,0.02,134
DR_20,0.3134058872406249,0.013405887240624914,0.00017971781270834986,1.0,1.0,0.0,0.00232172601412701,20,0.02,134
DR_8,0.29124297970657564,-0.008757020293424345,7.66854044194458e-05,1.0,1.0,5.8344676554396795,0.05945285944063714,20,0.02,135
DR_20,0.29124297970657564,-0.008757020293424345,7.66854044194458e-05,1.0,1.0,5.8344676554396795,0.05945285944063714,20,0.02,135
DR_8,0.2884020477037103,-0.011597952296289682,0.0001345124974670111,1.0,1.0,1.0,2.061154665187843e-09,20,0.02,136
DR_20,0.2884020477037103,-0.011597952296289682,0.0001345124974670111,1.0,1.0,1.0,2.061154665187843e-09,20,0.02,136
DR_8,0.3069268464156064,0.006926846415606425,4.7981201265399576e-05,1.0,1.0,3.7909397073099433,0.07815644139750448,20,0.02,137
DR_20,0.3069268464156064,0.006926846415606425,4.7981201265399576e-05,1.0,1.0,3.7909397073099433,0.07815644139750448,20,0.02,137
DR_8,0.3094230520781343,0.00942305207813432,8.879391046723152e-05,1.0,1.0,1.0,2.0611546641935747e-09,20,0.02,138
DR_20,0.3094230520781343,0.00942305207813432,8.879391046723152e-05,1.0,1.0,1.0,2.0611546641935747e-09,20,0.02,138
DR_8,0.3263026851058139,0.026302685105813906,0.0006918312437756047,1.0,1.0,0.0,0.0017436733877984362,20,0.02,139
DR_20,0.3263026851058139,0.026302685105813906,0.0006918312437756047,1.0,1.0,0.0,0.0017436733877984362,20,0.02,139
DR_8,0.2500966099760156,-0.04990339002398436,0.002490348335885902,1.0,1.0,4.393624312374929,0.049297624347444134,20,0.02,140
DR_20,0.2500966099760156,-0.04990339002398436,0.002490348335885902,1.0,1.0,4.393624312374929,0.049297624347444134,20,0.02,140
DR_8,0.28999818669377575,-0.010001813306224239,0.00010003626941256424,1.0,1.0,0.0,0.011082900089421784,20,0.02,141
DR_20,0.28999818669377575,-0.010001813306224239,0.00010003626941256424,1.0,1.0,0.0,0.011082900089421784,20,0.02,141
DR_8,0.2507560612484645,-0.04924393875153549,0.0024249655037649784,1.0,1.0,5.555784646341794,0.09048256207340633,20,0.02,142
DR_20,0.2507560612484645,-0.04924393875153549,0.0024249655037649784,1.0,1.0,5.555784646341794,0.09048256207340633,20,0.02,142
DR_8,0.33649509868312244,0.03649509868312245,0.001331892227890846,1.0,1.0,0.0,0.007405645491322276,20,0.02,143
DR_20,0.33649509868312244,0.03649509868312245,0.001331892227890846,1.0,1.0,0.0,0.007405645491322276,20,0.02,143
DR_8,0.3080798144649096,0.00807981446490963,6.528340178736288e-05,1.0,1.0,0.0,0.013765368682638907,20,0.02,144
DR_20,0.3080798144649096,0.00807981446490963,6.528340178736288e-05,1.0,1.0,0.0,0.013765368682638907,20,0.02,144
DR_8,0.32454170296515183,0.024541702965151846,0.0006022951844297429,1.0,1.0,0.0,0.01608167282858146,20,0.02,145
DR_20,0.32454170296515183,0.024541702965151846,0.0006022951844297429,1.0,1.0,0.0,0.01608167282858146,20,0.02,145
DR_8,0.3267951788774597,0.02679517887745969,0.000717981611075062,1.0,1.0,1.0,2.0611546604786267e-09,20,0.02,146
DR_20,0.3267951788774597,0.02679517887745969,0.000717981611075062,1.0,1.0,1.0,2.0611546604786267e-09,20,0.02,146
DR_8,0.27418064809625836,-0.025819351903741627,0.0006666389327292464,1.0,1.0,1.0,2.061154667594936e-09,20,0.02,147
DR_20,0.27418064809625836,-0.025819351903741627,0.0006666389327292464,1.0,1.0,1.0,2.061154667594936e-09,20,0.02,147
DR_8,0.29961304502984404,-0.0003869549701559505,1.4973414892839252e-07,1.0,1.0,1.0,2.0611546637349034e-09,20,0.02,148
DR_20,0.29961304502984404,-0.0003869549701559505,1.4973414892839252e-07,1.0,1.0,1.0,2.0611546637349034e-09,20,0.02,148
DR_8,0.29886763139424494,-0.001132368605755052,1.2822586592996403e-06,1.0,1.0,1.0,2.0611604949845993e-09,20,0.02,149
DR_20,0.29886763139424494,-0.001132368605755052,1.2822586592996403e-06,1.0,1.0,1.0,2.0611604949845993e-09,20,0.02,149
DR_8,0.3556684132110281,0.05566841321102811,0.003098972229433769,1.0,1.0,0.0,0.002215215335668102,20,0.02,150
DR_20,0.3556684132110281,0.05566841321102811,0.003098972229433769,1.0,1.0,0.0,0.002215215335668102,20,0.02,150
DR_8,0.35542839688424666,0.05542839688424667,0.0030723071811575658,1.0,1.0,4.609226590642443,0.14140363708092607,20,0.02,151
DR_20,0.35542839688424666,0.05542839688424667,0.0030723071811575658,1.0,1.0,4.609226590642443,0.14140363708092607,20,0.02,151
DR_8,0.29830766549051474,-0.0016923345094852493,2.8639960919946796e-06,1.0,1.0,0.0,2.0611546746127334e-09,20,0.02,152
DR_20,0.29830766549051474,-0.0016923345094852493,2.8639960919946796e-06,1.0,1.0,0.0,2.0611546746127334e-09,20,0.02,152
DR_8,0.35531112155187994,0.05531112155187995,0.0030593201673268385,1.0,1.0,8.0,0.15811854314872298,20,0.02,153
DR_20,0.3590265974818131,0.0590265974818131,0.003484139210279985,1.0,1.0,12.441496554479103,0.531957837884711,20,0.02,153
DR_8,0.27198199253059874,-0.02801800746940125,0.0007850087425554243,1.0,1.0,0.0,0.0011616000405417902,20,0.02,154
DR_20,0.27198199253059874,-0.02801800746940125,0.0007850087425554243,1.0,1.0,0.0,0.0011616000405417902,20,0.02,154
DR_8,0.2528718536029418,-0.0471281463970582,0.00222106218282255,1.0,1.0,8.0,0.030167649802223175,20,0.02,155
DR_20,0.2522858852799349,-0.04771411472006509,0.0022766367435195323,1.0,1.0,16.75620411071083,0.3004461365084625,20,0.02,155
DR_8,0.27355146151442106,-0.026448538485578932,0.0006995251880231499,1.0,1.0,4.426029836149461,0.11908866189670711,20,0.02,156
DR_20,0.27355146151442106,-0.026448538485578932,0.0006995251880231499,1.0,1.0,4.426029836149461,0.11908866189670711,20,0.02,156
DR_8,0.2619869150619807,-0.038013084938019304,0.00144499462650507,1.0,1.0,8.0,0.07692613966574195,20,0.02,157
DR_20,0.26491521162972487,-0.03508478837027512,0.0012309423749869925,1.0,1.0,20.0,0.22560874021977037,20,0.02,157
DR_8,0.2504037632790576,-0.04959623672094238,0.002459786696879753,1.0,1.0,1.0,2.061154663636025e-09,20,0.02,158
DR_20,0.2504037632790576,-0.04959623672094238,0.002459786696879753,1.0,1.0,1.0,2.061154663636025e-09,20,0.02,158
DR_8,0.2743839076877028,-0.025616092312297167,0.00065618418535213,1.0,1.0,1.0,2.061154691893182e-09,20,0.02,159
DR_20,0.2743839076877028,-0.025616092312297167,0.00065618418535213,1.0,1.0,1.0,2.061154691893182e-09,20,0.02,159
DR_8,0.3324748871052921,0.032474887105292116,0.0010546182925014681,1.0,1.0,8.0,0.262396562758222,20,0.02,160
DR_20,0.34096585784923883,0.04096585784923884,0.0016782015093240435,1.0,1.0,13.408513234823085,0.8282787120957078,20,0.02,160
DR_8,0.31823112685657806,0.018231126856578073,0.0003323739864606423,1.0,1.0,0.0,0.0011212968061411247,20,0.02,161
DR_20,0.31823112685657806,0.018231126856578073,0.0003323739864606423,1.0,1.0,0.0,0.0011212968061411247,20,0.02,161
DR_8,0.2885023601317829,-0.011497639868217113,0.00013219572253921565,1.0,1.0,8.0,0.032987439332260164,20,0.02,162
DR_20,0.2919089340237467,-0.008091065976253309,6.54653486320839e-05,1.0,1.0,15.91373793250476,0.15189540576177998,20,0.02,162
DR_8,0.38508747346805866,0.08508747346805867,0.007239878141177589,0.0,0.0,6.88970102800507,0.11444265731892776,20,0.02,163
DR_20,0.38508747346805866,0.08508747346805867,0.007239878141177589,0.0,0.0,6.88970102800507,0.11444265731892776,20,0.02,163
DR_8,0.3492625313930133,0.04926253139301329,0.0024267969992476197,1.0,1.0,0.0,0.003754696675104554,20,0.02,164
DR_20,0.3492625313930133,0.04926253139301329,0.0024267969992476197,1.0,1.0,0.0,0.003754696675104554,20,0.02,164
DR_8,0.31207155900027056,0.01207155900027057,0.00014572253669701342,1.0,1.0,0.0,0.0019226019842200014,20,0.02,165
DR_20,0.31207155900027056,0.01207155900027057,0.00014572253669701342,1.0,1.0,0.0,0.0019226019842200014,20,0.02,165
DR_8,0.362074174083799,0.062074174083799005,0.003853203088185784,1.0,1.0,3.883312278599659,0.06119934227796953,20,0.02,166
DR_20,0.362074174083799,0.062074174083799005,0.003853203088185784,1.0,1.0,3.883312278599659,0.06119934227796953,20,0.02,166
DR_8,0.2684749652510065,-0.031525034748993486,0.0009938278159252467,1.0,1.0,0.0,0.0012941828866269575,20,0.02,167
DR_20,0.2684749652510065,-0.031525034748993486,0.0009938278159252467,1.0,1.0,0.0,0.0012941828866269575,20,0.02,167
DR_8,0.30569268294875995,0.005692682948759964,3.240663915510244e-05,1.0,1.0,8.0,0.10276778722128119,20,0.02,168
DR_20,0.3058367225901189,0.005836722590118915,3.4067330594004453e-05,1.0,1.0,20.0,0.2769075387368499,20,0.02,168
DR_8,0.365449887155727,0.06544988715572703,0.0042836877286974015,1.0,1.0,4.942976808203154,0.06157781440399337,20,0.02,169
DR_20,0.365449887155727,0.06544988715572703,0.0042836877286974015,1.0,1.0,4.942976808203154,0.06157781440399337,20,0.02,169
DR_8,0.3520984469331238,0.05209844693312382,0.002714248172843519,1.0,1.0,0.0,0.0005911151962568754,20,0.02,170
DR_20,0.3520984469331238,0.05209844693312382,0.002714248172843519,1.0,1.0,0.0,0.0005911151962568754,20,0.02,170
DR_8,0.31372242876400247,0.013722428764002481,0.00018830505118312268,1.0,1.0,1.0,2.0611546774460226e-09,20,0.02,171
DR_20,0.31372242876400247,0.013722428764002481,0.00018830505118312268,1.0,1.0,1.0,2.0611546774460226e-09,20,0.02,171
DR_8,0.2962193153974776,-0.0037806846025223995,1.4293576063749954e-05,1.0,1.0,3.6390398966841264,0.015293668706674441,20,0.02,172
DR_20,0.2962193153974776,-0.0037806846025223995,1.4293576063749954e-05,1.0,1.0,3.6390398966841264,0.015293668706674441,20,0.02,172
DR_8,0.3269907564902113,0.02699075649021132,0.0007285009359138846,1.0,1.0,6.213721764011648,0.10874652018231301,20,0.02,173
DR_20,0.3269907564902113,0.02699075649021132,0.0007285009359138846,1.0,1.0,6.213721764011648,0.10874652018231301,20,0.02,173
DR_8,0.3092113953228109,0.0092113953228109,8.484980379310253e-05,1.0,1.0,8.0,0.1620563699256989,20,0.02,174
DR_20,0.31260098562863686,0.012600985628636874,0.00015878483881311302,1.0,1.0,16.581053145569953,2.2129174597657206,20,0.02,174
DR_8,0.30156011587992965,0.0015601158799296577,2.4339615588086903e-06,1.0,1.0,0.0,0.0002740698499120378,20,0.02,175
DR_20,0.30156011587992965,0.0015601158799296577,2.4339615588086903e-06,1.0,1.0,0.0,0.0002740698499120378,20,0.02,175
DR_8,0.348295465906837,0.04829546590683703,0.0023324520271584583,1.0,1.0,0.0,0.0011990550226700415,20,0.02,176
DR_20,0.348295465906837,0.04829546590683703,0.0023324520271584583,1.0,1.0,0.0,0.0011990550226700415,20,0.02,176
DR_8,0.35059643698316106,0.050596436983161075,0.0025599994353909896,1.0,1.0,2.508423232598751,0.021432628760930418,20,0.02,177
DR_20,0.35059643698316106,0.050596436983161075,0.0025599994353909896,1.0,1.0,2.508423232598751,0.021432628760930418,20,0.02,177
DR_8,0.27291434918454793,-0.027085650815452056,0.0007336324800965987,1.0,1.0,0.0,0.0021967711043599718,20,0.02,178
DR_20,0.27291434918454793,-0.027085650815452056,0.0007336324800965987,1.0,1.0,0.0,0.0021967711043599718,20,0.02,178
DR_8,0.3000592348986223,5.92348986223068e-05,3.508773214794964e-09,1.0,1.0,0.9813467122687685,0.023492775684492453,20,0.02,179
DR_20,0.3000592348986223,5.92348986223068e-05,3.508773214794964e-09,1.0,1.0,0.9813467122687685,0.023492775684492453,20,0.02,179
DR_8,0.28162681674544526,-0.018373183254554726,0.0003375738629054502,1.0,1.0,1.3713771209275294,0.018559627580199134,20,0.02,180
DR_20,0.28162681674544526,-0.018373183254554726,0.0003375738629054502,1.0,1.0,1.3713771209275294,0.018559627580199134,20,0.02,180
DR_8,0.3608688817576292,0.06086888175762922,0.0037050207664242477,0.0,0.0,1.0,2.0611546646391826e-09,20,0.02,181
DR_20,0.3608688817576292,0.06086888175762922,0.0037050207664242477,0.0,0.0,1.0,2.0611546646391826e-09,20,0.02,181
DR_8,0.3275098839409606,0.0275098839409606,0.000756793714445122,1.0,1.0,0.0,0.002456252299068118,20,0.02,182
DR_20,0.3275098839409606,0.0275098839409606,0.000756793714445122,1.0,1.0,0.0,0.002456252299068118,20,0.02,182
DR_8,0.2905579548201925,-0.009442045179807512,8.915221717752628e-05,1.0,1.0,3.4068573735550824,0.008258458417138615,20,0.02,183
DR_20,0.2905579443089116,-0.009442055691088413,8.915241567361509e-05,1.0,1.0,3.4068686912346267,0.008258530927000022,20,0.02,183
DR_8,0.3252980158058657,0.025298015805865715,0.0006399896037138315,1.0,1.0,0.0,0.005783178603305952,20,0.02,184
DR_20,0.3252980158058657,0.025298015805865715,0.0006399896037138315,1.0,1.0,0.0,0.005783178603305952,20,0.02,184
DR_8,0.24224938872750312,-0.057750611272496866,0.003335133102347042,1.0,1.0,1.0,2.0611546714663484e-09,20,0.02,185
DR_20,0.24224938872750312,-0.057750611272496866,0.003335133102347042,1.0,1.0,1.0,2.0611546714663484e-09,20,0.02,185
DR_8,0.31224772061020284,0.01224772061020285,0.0001500066601455877,1.0,1.0,1.0,2.06115468289423e-09,20,0.02,186
DR_20,0.31224772061020284,0.01224772061020285,0.0001500066601455877,1.0,1.0,1.0,2.06115468289423e-09,20,0.02,186
DR_8,0.34189558801625974,0.041895588016259755,0.001755240295228168,1.0,1.0,1.0,2.0611546606885097e-09,20,0.02,187
DR_20,0.34189558801625974,0.041895588016259755,0.001755240295228168,1.0,1.0,1.0,2.0611546606885097e-09,20,0.02,187
DR_8,0.27093462136342317,-0.029065378636576822,0.0008447962352875763,1.0,1.0,8.0,0.023856228660546288,20,0.02,188
DR_20,0.2719697986026553,-0.02803020139734469,0.0007856921903757042,1.0,1.0,10.196052969114795,0.029414102729543347,20,0.02,188
DR_8,0.29943446064251455,-0.0005655393574854339,3.198347648650374e-07,1.0,1.0,1.0,2.061154666655061e-09,20,0.02,189
DR_20,0.29943446064251455,-0.0005655393574854339,3.198347648650374e-07,1.0,1.0,1.0,2.061154666655061e-09,20,0.02,189
DR_8,0.3168444947514668,0.01684449475146682,0.0002837370034321933,1.0,1.0,1.0,2.061154677680107e-09,20,0.02,190
DR_20,0.3168444947514668,0.01684449475146682,0.0002837370034321933,1.0,1.0,1.0,2.061154677680107e-09,20,0.02,190
DR_8,0.28494166604210347,-0.01505833395789652,0.00022675342158753946,1.0,1.0,1.3943151585969453,0.04117250647901735,20,0.02,191
DR_20,0.28494166604210347,-0.01505833395789652,0.00022675342158753946,1.0,1.0,1.3943151585969453,0.04117250647901735,20,0.02,191
DR_8,0.3263986947064691,0.026398694706469106,0.00069689108220536,1.0,1.0,8.0,0.06740945041387297,20,0.02,192
DR_20,0.3299894777373879,0.029989477737387915,0.0008993687749612854,1.0,1.0,12.039412350643119,0.15190678119957887,20,0.02,192
DR_8,0.3075781574060805,0.007578157406080532,5.7428469671333224e-05,1.0,1.0,1.2087541513619118,0.0049897743767981905,20,0.02,193
DR_20,0.3075781574060805,0.007578157406080532,5.7428469671333224e-05,1.0,1.0,1.2087541513619118,0.0049897743767981905,20,0.02,193
DR_8,0.2868079574540856,-0.013192042545914384,0.00017402998653321528,1.0,1.0,1.0,2.061154669395103e-09,20,0.02,194
DR_20,0.2868079574540856,-0.013192042545914384,0.00017402998653321528,1.0,1.0,1.0,2.061154669395103e-09,20,0.02,194
DR_8,0.30158437333724664,0.0015843733372466473,2.5102388717780783e-06,1.0,1.0,0.0,2.0611546781875036e-09,20,0.02,195
DR_20,0.30158437333724664,0.0015843733372466473,2.5102388717780783e-06,1.0,1.0,0.0,2.0611546781875036e-09,20,0.02,195
DR_8,0.299171516597171,-0.0008284834028289834,6.863847487630915e-07,1.0,1.0,0.0,0.004852280969524489,20,0.02,196
DR_20,0.299171516597171,-0.0008284834028289834,6.863847487630915e-07,1.0,1.0,0.0,0.004852280969524489,20,0.02,196
DR_8,0.2370421988055747,-0.06295780119442529,0.003963684731236778,1.0,1.0,0.0,0.005925786566361663,20,0.02,197
DR_20,0.2370421988055747,-0.06295780119442529,0.003963684731236778,1.0,1.0,0.0,0.005925786566361663,20,0.02,197
DR_8,0.3173136378923324,0.017313637892332423,0.0002997620570668091,1.0,1.0,1.0,2.0611546629111076e-09,20,0.02,198
DR_20,0.3173136378923324,0.017313637892332423,0.0002997620570668091,1.0,1.0,1.0,2.0611546629111076e-09,20,0.02,198
DR_8,0.31805413284546036,0.01805413284546037,0.0003259517128015309,1.0,1.0,1.0,2.0611546611146244e-09,20,0.02,199
DR_20,0.31805413284546036,0.01805413284546037,0.0003259517128015309,1.0,1.0,1.0,2.0611546611146244e-09,20,0.02,199
DR_8,0.3524238767362199,0.0524238767362199,0.002748262852054378,1.0,1.0,8.0,0.08066995441640427,20,0.02,200
DR_20,0.35095009878823036,0.05095009878823037,0.002595912566530434,1.0,1.0,14.63997595443495,0.3383639193341192,20,0.02,200
DR_8,0.28991307243765285,-0.010086927562347137,0.00010174610764803835,1.0,1.0,5.130197373690512,0.037708629622273754,20,0.02,201
DR_20,0.28991307243765285,-0.010086927562347137,0.00010174610764803835,1.0,1.0,5.130197373690512,0.037708629622273754,20,0.02,201
DR_8,0.2676867270354843,-0.032313272964515694,0.0010441476096793008,1.0,1.0,8.0,0.027705309640277124,20,0.02,202
DR_20,0.2733462493648172,-0.02665375063518277,0.000710422422922506,1.0,1.0,20.0,0.08705740555033895,20,0.02,202
DR_8,0.24280828855065542,-0.05719171144934457,0.0032708918585050905,1.0,1.0,2.932473172197889,0.015665126690741032,20,0.02,203
DR_20,0.24280828855065542,-0.05719171144934457,0.0032708918585050905,1.0,1.0,2.932473172197889,0.015665126690741032,20,0.02,203
DR_8,0.2955000986826531,-0.004499901317346899,2.024911186586036e-05,1.0,1.0,0.0,0.007648103265633011,20,0.02,204
DR_20,0.2955000986826531,-0.004499901317346899,2.024911186586036e-05,1.0,1.0,0.0,0.007648103265633011,20,0.02,204
DR_8,0.30149196645604315,0.001491966456043159,2.2259639059579834e-06,1.0,1.0,0.0,0.004268392166085637,20,0.02,205
DR_20,0.30149196645604315,0.001491966456043159,2.2259639059579834e-06,1.0,1.0,0.0,0.004268392166085637,20,0.02,205
DR_8,0.29486509962951296,-0.005134900370487028,2.6367201814827816e-05,1.0,1.0,1.676897796765286,0.0017384487862268816,20,0.02,206
DR_20,0.29486509962951296,-0.005134900370487028,2.6367201814827816e-05,1.0,1.0,1.676897796765286,0.0017384487862268816,20,0.02,206
DR_8,0.2573968821638563,-0.04260311783614368,0.0018150256493603435,1.0,1.0,0.0,0.002767628523515785,20,0.02,207
DR_20,0.2573968821638563,-0.04260311783614368,0.0018150256493603435,1.0,1.0,0.0,0.002767628523515785,20,0.02,207
DR_8,0.30650029918084737,0.00650029918084738,4.2253889440525114e-05,1.0,1.0,2.1774513780277562,0.026531603939162797,20,0.02,208
DR_20,0.30650029918084737,0.00650029918084738,4.2253889440525114e-05,1.0,1.0,2.1774513780277562,0.026531603939162797,20,0.02,208
DR_8,0.3347488386252058,0.034748838625205836,0.001207481785800597,1.0,1.0,8.0,0.3672391010658537,20,0.02,209
DR_20,0.3312805028578193,0.0312805028578193,0.0009784698590380417,1.0,1.0,20.0,7.385168130331389,20,0.02,209
DR_8,0.31344884261414535,0.013448842614145362,0.00018087136766005226,1.0,1.0,7.1049275946904755,0.05219405804053724,20,0.02,210
DR_20,0.31344884261414535,0.013448842614145362,0.00018087136766005226,1.0,1.0,7.1049275946904755,0.05219405804053724,20,0.02,210
DR_8,0.33458633876429417,0.03458633876429418,0.0011962148291185181,1.0,1.0,8.0,0.029188161628139885,20,0.02,211
DR_20,0.33823222068247183,0.03823222068247184,0.0014617026983132276,1.0,1.0,20.0,0.06209107596419007,20,0.02,211
DR_8,0.3047217956386495,0.004721795638649495,2.2295354053169394e-05,1.0,1.0,1.0,2.0611546671200962e-09,20,0.02,212
DR_20,0.3047217956386495,0.004721795638649495,2.2295354053169394e-05,1.0,1.0,1.0,2.0611546671200962e-09,20,0.02,212
DR_8,0.31831298778660516,0.018312987786605173,0.00033536552167235024,1.0,1.0,8.0,0.07662166900250138,20,0.02,213
DR_20,0.3224982668283247,0.02249826682832473,0.000506172010278497,1.0,1.0,16.234948741589754,0.4081399448739192,20,0.02,213
DR_8,0.32909178631634795,0.029091786316347956,0.0008463320310760501,1.0,1.0,1.0,2.0611546681462762e-09,20,0.02,214
DR_20,0.32909178631634795,0.029091786316347956,0.0008463320310760501,1.0,1.0,1.0,2.0611546681462762e-09,20,0.02,214
DR_8,0.2707158850929131,-0.029284114907086878,0.0008575593858914679,1.0,1.0,1.0,2.0611546661313056e-09,20,0.02,215
DR_20,0.2707158850929131,-0.029284114907086878,0.0008575593858914679,1.0,1.0,1.0,2.0611546661313056e-09,20,0.02,215
DR_8,0.31317593325405896,0.013175933254058969,0.00017360521711541697,1.0,1.0,0.0,0.001001441266294822,20,0.02,216
DR_20,0.31317593325405896,0.013175933254058969,0.00017360521711541697,1.0,1.0,0.0,0.001001441266294822,20,0.02,216
DR_8,0.2884766722699684,-0.011523327730031563,0.00013278708197371437,1.0,1.0,0.0,0.006207471366090333,20,0.02,217
DR_20,0.2884766722699684,-0.011523327730031563,0.00013278708197371437,1.0,1.0,0.0,0.006207471366090333,20,0.02,217
DR_8,0.2851727236280955,-0.014827276371904508,0.0002198481246088377,1.0,1.0,8.0,0.08186340143897881,20,0.02,218
DR_20,0.285775118068577,-0.014224881931422961,0.00020234726596292344,1.0,1.0,18.810208811686223,0.33813658048091394,20,0.02,218
DR_8,0.3107484123198943,0.010748412319894318,0.00011552836739845596,1.0,1.0,0.0,0.00097075908168789,20,0.02,219
DR_20,0.3107484123198943,0.010748412319894318,0.00011552836739845596,1.0,1.0,0.0,0.00097075908168789,20,0.02,219
DR_8,0.2823791419941587,-0.01762085800584129,0.00031049463686202104,1.0,1.0,4.883534371251354,0.01071656714304717,20,0.02,220
DR_20,0.2823791529633476,-0.0176208470366524,0.0003104942502891016,1.0,1.0,4.883561792783947,0.010716637776577612,20,0.02,220
DR_8,0.24912156031166122,-0.05087843968833877,0.002588615625119926,1.0,1.0,1.0,2.0611546710943335e-09,20,0.02,221
DR_20,0.24912156031166122,-0.05087843968833877,0.002588615625119926,1.0,1.0,1.0,2.0611546710943335e-09,20,0.02,221
DR_8,0.2577737684410256,-0.04222623155897437,0.001783054631672123,1.0,1.0,0.47910584707087733,0.010950046187939452,20,0.02,222
DR_20,0.2577737684410256,-0.04222623155897437,0.001783054631672123,1.0,1.0,0.47910584707087733,0.010950046187939452,20,0.02,222
DR_8,0.2647521876452248,-0.0352478123547752,0.0012424082757974432,1.0,1.0,1.0,2.0611546832728938e-09,20,0.02,223
DR_20,0.2647521876452248,-0.0352478123547752,0.0012424082757974432,1.0,1.0,1.0,2.0611546832728938e-09,20,0.02,223
DR_8,0.30970210486911626,0.009702104869116268,9.413083889132959e-05,1.0,1.0,1.0,2.0611546667164838e-09,20,0.02,224
DR_20,0.30970210486911626,0.009702104869116268,9.413083889132959e-05,1.0,1.0,1.0,2.0611546667164838e-09,20,0.02,224
DR_8,0.27798598307196104,-0.02201401692803895,0.0004846169413079854,1.0,1.0,0.07924315213499585,0.008619170649605767,20,0.02,225
DR_20,0.27798598307196104,-0.02201401692803895,0.0004846169413079854,1.0,1.0,0.07924315213499585,0.008619170649605767,20,0.02,225
DR_8,0.28726245079340035,-0.012737549206599641,0.00016224515979054713,1.0,1.0,8.0,0.07961971542595324,20,0.02,226
DR_20,0.2844511602072735,-0.015548839792726477,0.00024176641889987434,1.0,1.0,20.0,0.818505703872963,20,0.02,226
DR_8,0.26210478573277607,-0.03789521426722392,0.0014360472643588113,1.0,1.0,4.943084911503364,0.04599021993924051,20,0.02,227
DR_20,0.26210478573277607,-0.03789521426722392,0.0014360472643588113,1.0,1.0,4.943084911503364,0.04599021993924051,20,0.02,227
DR_8,0.3280385911231332,0.028038591123133227,0.0007861625921702454,1.0,1.0,0.0,0.011883492426081482,20,0.02,228
DR_20,0.3280385911231332,0.028038591123133227,0.0007861625921702454,1.0,1.0,0.0,0.011883492426081482,20,0.02,228
DR_8,0.3552766104687325,0.0552766104687325,0.0030555036649119877,1.0,1.0,0.32134391046150185,0.015374206025757455,20,0.02,229
DR_20,0.3552766104687325,0.0552766104687325,0.0030555036649119877,1.0,1.0,0.32134391046150185,0.015374206025757455,20,0.02,229
DR_8,0.2596855073530258,-0.040314492646974176,0.001625258317382935,1.0,1.0,8.0,0.01990617354718021,20,0.02,230
DR_20,0.2645751612931762,-0.03542483870682378,0.0012549191974044803,1.0,1.0,20.0,0.13143855367317514,20,0.02,230
DR_8,0.3266636902652704,0.026663690265270434,0.0007109523785622773,1.0,1.0,8.0,0.06457803720293825,20,0.02,231
DR_20,0.3278493808663363,0.027849380866336315,0.0007755880146382593,1.0,1.0,20.0,1.873645195620015,20,0.02,231
DR_8,0.30126680745501616,0.0012668074550161723,1.6048011280845514e-06,1.0,1.0,2.9015585266189827,0.025135537658011717,20,0.02,232
DR_20,0.30126680745501616,0.0012668074550161723,1.6048011280845514e-06,1.0,1.0,2.9015585266189827,0.025135537658011717,20,0.02,232
DR_8,0.30099316050772196,0.0009931605077219685,9.863677940985583e-07,1.0,1.0,8.0,0.07995840617159032,20,0.02,233
DR_20,0.2976835128435911,-0.002316487156408864,5.366112745807225e-06,1.0,1.0,14.307508310766108,0.2574399403604989,20,0.02,233
DR_8,0.31470304047925857,0.014703040479258578,0.0002161793993347163,1.0,1.0,0.0,0.01384176947952668,20,0.02,234
DR_20,0.31470304047925857,0.014703040479258578,0.0002161793993347163,1.0,1.0,0.0,0.01384176947952668,20,0.02,234
DR_8,0.2845077063383744,-0.015492293661625578,0.00024001116289804406,1.0,1.0,8.0,0.32370159153290595,20,0.02,235
DR_20,0.285665716296269,-0.014334283703730966,0.00020547168929904713,1.0,1.0,13.600989962723768,1.8870273353490508,20,0.02,235
DR_8,0.2167517750965219,-0.08324822490347808,0.006930266949580068,0.0,0.0,6.557113497848422,0.12328629748140535,20,0.02,236
DR_20,0.2167517750965219,-0.08324822490347808,0.006930266949580068,0.0,0.0,6.557113497848422,0.12328629748140535,20,0.02,236
DR_8,0.3087721539845609,0.008772153984560938,7.695068552884833e-05,1.0,1.0,0.0,2.0611546747055633e-09,20,0.02,237
DR_20,0.3087721539845609,0.008772153984560938,7.695068552884833e-05,1.0,1.0,0.0,2.0611546747055633e-09,20,0.02,237
DR_8,0.29526208308355756,-0.004737916916442431,2.244785670711135e-05,1.0,1.0,0.0,0.006880173674639838,20,0.02,238
DR_20,0.29526208308355756,-0.004737916916442431,2.244785670711135e-05,1.0,1.0,0.0,0.006880173674639838,20,0.02,238
DR_8,0.30868145591119267,0.008681455911192681,7.536767673798236e-05,1.0,1.0,1.0,2.061154668062732e-09,20,0.02,239
DR_20,0.30868145591119267,0.008681455911192681,7.536767673798236e-05,1.0,1.0,1.0,2.061154668062732e-09,20,0.02,239
DR_8,0.31578869898675727,0.015788698986757277,0.0002492830156944303,1.0,1.0,1.0,2.0611546617422816e-09,20,0.02,240
DR_20,0.31578869898675727,0.015788698986757277,0.0002492830156944303,1.0,1.0,1.0,2.0611546617422816e-09,20,0.02,240
DR_8,0.35197267658150366,0.051972676581503674,0.0027011591110455806,1.0,1.0,8.0,0.23002269536885755,20,0.02,241
DR_20,0.35133617741864354,0.05133617741864355,0.002635403111958448,1.0,1.0,9.648072121587125,0.360883760124844,20,0.02,241
DR_8,0.2927616837736276,-0.007238316226372388,5.23932217929658e-05,1.0,1.0,0.3148408033115483,0.0037456281084535708,20,0.02,242
DR_20,0.2927616837736276,-0.007238316226372388,5.23932217929658e-05,1.0,1.0,0.3148408033115483,0.0037456281084535708,20,0.02,242
DR_8,0.28743437771014974,-0.012565622289850253,0.00015789486353118151,1.0,1.0,0.0,0.01063944047225815,20,0.02,243
DR_20,0.28743437771014974,-0.012565622289850253,0.00015789486353118151,1.0,1.0,0.0,0.01063944047225815,20,0.02,243
DR_8,0.3057974094215257,0.005797409421525734,3.360995600079535e-05,1.0,1.0,0.5809911227601686,0.019865287149651325,20,0.02,244
DR_20,0.3057974094215257,0.005797409421525734,3.360995600079535e-05,1.0,1.0,0.5809911227601686,0.019865287149651325,20,0.02,244
DR_8,0.3259696138378441,0.02596961383784413,0.0006744208428867453,1.0,1.0,1.0,2.0611546624357993e-09,20,0.02,245
DR_20,0.3259696138378441,0.02596961383784413,0.0006744208428867453,1.0,1.0,1.0,2.0611546624357993e-09,20,0.02,245
DR_8,0.29590598706221755,-0.004094012937782443,1.676094193473003e-05,1.0,1.0,1.6589246950989633,0.014707913403723597,20,0.02,246
DR_20,0.29590598706221755,-0.004094012937782443,1.676094193473003e-05,1.0,1.0,1.6589246950989633,0.014707913403723597,20,0.02,246
DR_8,0.30799664948346533,0.007996649483465346,6.394640296140658e-05,1.0,1.0,1.0,2.0611546677151013e-09,20,0.02,247
DR_20,0.30799664948346533,0.007996649483465346,6.394640296140658e-05,1.0,1.0,1.0,2.0611546677151013e-09,20,0.02,247
DR_8,0.3141648994998158,0.014164899499815808,0.00020064437783988214,1.0,1.0,1.0,2.0611546660783772e-09,20,0.02,248
DR_20,0.3141648994998158,0.014164899499815808,0.00020064437783988214,1.0,1.0,1.0,2.0611546660783772e-09,20,0.02,248
DR_8,0.32047434009024006,0.020474340090240073,0.00041919860213081187,1.0,1.0,0.0,0.006776003239937145,20,0.02,249
DR_20,0.32047434009024006,0.020474340090240073,0.00041919860213081187,1.0,1.0,0.0,0.006776003239937145,20,0.02,249
DR_8,0.3007719155431284,0.0007719155431283875,5.958536057231935e-07,1.0,1.0,1.0,2.0611546634241577e-09,20,0.02,250
DR_20,0.3007719155431284,0.0007719155431283875,5.958536057231935e-07,1.0,1.0,1.0,2.0611546634241577e-09,20,0.02,250
DR_8,0.2901216076186741,-0.009878392381325873,9.758263603943706e-05,1.0,1.0,6.370528474211969,0.08813302840961573,20,0.02,251
DR_20,0.2901216076186741,-0.009878392381325873,9.758263603943706e-05,1.0,1.0,6.370528474211969,0.08813302840961573,20,0.02,251
DR_8,0.30534668200142495,0.005346682001424963,2.8587008424361644e-05,1.0,1.0,0.17239531443492973,0.005067752461878683,20,0.02,252
DR_20,0.30534668200142495,0.005346682001424963,2.8587008424361644e-05,1.0,1.0,0.17239531443492973,0.005067752461878683,20,0.02,252
DR_8,0.297165761296049,-0.0028342387039509975,8.03290903097383e-06,1.0,1.0,1.0,2.0611546629316697e-09,20,0.02,253
DR_20,0.297165761296049,-0.0028342387039509975,8.03290903097383e-06,1.0,1.0,1.0,2.0611546629316697e-09,20,0.02,253
DR_8,0.29944696566023293,-0.0005530343397670556,3.0584698096158315e-07,1.0,1.0,8.0,0.015503874763692777,20,0.02,254
DR_20,0.297860502350159,-0.0021394976498410045,4.577450193675182e-06,1.0,1.0,20.0,0.0392438320754815,20,0.02,254
DR_8,0.33260597900183425,0.03260597900183426,0.0010631498666680568,1.0,1.0,1.0,2.0611546887012934e-09,20,0.02,255
DR_20,0.33260597900183425,0.03260597900183426,0.0010631498666680568,1.0,1.0,1.0,2.0611546887012934e-09,20,0.02,255
DR_8,0.2752256249897516,-0.024774375010248373,0.000613769657148419,1.0,1.0,8.0,0.2258648364930704,20,0.02,256
DR_20,0.27646748156027184,-0.023532518439728145,0.0005537794241161452,1.0,1.0,9.153293219438682,0.31418630203391074,20,0.02,256
DR_8,0.2868148155266344,-0.013185184473365585,0.0001738490895966809,1.0,1.0,1.0,2.061154670572819e-09,20,0.02,257
DR_20,0.2868148155266344,-0.013185184473365585,0.0001738490895966809,1.0,1.0,1.0,2.061154670572819e-09,20,0.02,257
DR_8,0.2584485687781164,-0.041551431221883595,0.0017265214365869228,1.0,1.0,8.0,0.12017930199378091,20,0.02,258
DR_20,0.25323609634732114,-0.04676390365267885,0.0021868626848370303,1.0,1.0,20.0,1.0539756653550896,20,0.02,258
DR_8,0.28867830335622335,-0.011321696643776635,0.00012818081489370312,1.0,1.0,8.0,0.01962252759039448,20,0.02,259
DR_20,0.2876789325037061,-0.012321067496293914,0.00015180870424823036,1.0,1.0,20.0,0.054652683471118214,20,0.02,259
DR_8,0.3214127715854277,0.021412771585427703,0.00045850678696970004,1.0,1.0,5.165163933522651,0.06184526061872867,20,0.02,260
DR_20,0.3214127715854277,0.021412771585427703,0.00045850678696970004,1.0,1.0,5.165163933522651,0.06184526061872867,20,0.02,260
DR_8,0.3308256380924221,0.030825638092422114,0.0009502199638049852,1.0,1.0,5.987804213139484,0.018528842176168327,20,0.02,261
DR_20,0.33082562400606286,0.03082562400606287,0.0009502190953631594,1.0,1.0,5.988001156300581,0.018529649687475128,20,0.02,261
DR_8,0.3263045910028874,0.0263045910028874,0.0006919315078291847,1.0,1.0,1.0,2.061154693063099e-09,20,0.02,262
DR_20,0.3263045910028874,0.0263045910028874,0.0006919315078291847,1.0,1.0,1.0,2.061154693063099e-09,20,0.02,262
DR_8,0.2601971834992744,-0.03980281650072559,0.0015842642013904334,1.0,1.0,6.099728057675386,0.13960364613875645,20,0.02,263
DR_20,0.2601971834992744,-0.03980281650072559,0.0015842642013904334,1.0,1.0,6.099728057675386,0.13960364613875645,20,0.02,263
DR_8,0.35835982222093343,0.058359822220933444,0.003405868849658957,1.0,1.0,5.725042284990975,0.05030333921816926,20,0.02,264
DR_20,0.35835982222093343,0.058359822220933444,0.003405868849658957,1.0,1.0,5.725042284990975,0.05030333921816926,20,0.02,264
DR_8,0.2533767660512466,-0.046623233948753395,0.002173725943840191,1.0,1.0,1.0,2.0611546609479305e-09,20,0.02,265
DR_20,0.2533767660512466,-0.046623233948753395,0.002173725943840191,1.0,1.0,1.0,2.0611546609479305e-09,20,0.02,265
DR_8,0.3149952372974302,0.014995237297430186,0.00022485714160624135,1.0,1.0,1.0,2.0611546750652467e-09,20,0.02,266
DR_20,0.3149952372974302,0.014995237297430186,0.00022485714160624135,1.0,1.0,1.0,2.0611546750652467e-09,20,0.02,266
DR_8,0.2833904383244684,-0.01660956167553157,0.0002758775390532871,1.0,1.0,0.0,0.00509641533550767,20,0.02,267
DR_20,0.2833904383244684,-0.01660956167553157,0.0002758775390532871,1.0,1.0,0.0,0.00509641533550767,20,0.02,267
DR_8,0.29052887788916204,-0.009471122110837948,8.970215403840348e-05,1.0,1.0,0.9618963682178399,0.0060264589891569865,20,0.02,268
DR_20,0.29052887788916204,-0.009471122110837948,8.970215403840348e-05,1.0,1.0,0.9618963682178399,0.0060264589891569865,20,0.02,268
DR_8,0.3180822094367715,0.018082209436771524,0.00032696629811526916,1.0,1.0,0.0,0.004717730513033413,20,0.02,269
DR_20,0.3180822094367715,0.018082209436771524,0.00032696629811526916,1.0,1.0,0.0,0.004717730513033413,20,0.02,269
DR_8,0.2724075441152569,-0.027592455884743072,0.0007613436217514926,1.0,1.0,3.299463861926643,0.00501207243954842,20,0.02,270
DR_20,0.2724075441152569,-0.027592455884743072,0.0007613436217514926,1.0,1.0,3.299463861926643,0.00501207243954842,20,0.02,270
DR_8,0.3473260187522081,0.0473260187522081,0.0022397520509343525,1.0,1.0,8.0,0.14439113565165754,20,0.02,271
DR_20,0.34608284858956206,0.046082848589562075,0.0021236289341285035,1.0,1.0,9.987821125337632,0.22919686205378176,20,0.02,271
DR_8,0.31421269221836284,0.014212692218362855,0.00020200062009391204,1.0,1.0,1.3540561291042206,0.002230815076660364,20,0.02,272
DR_20,0.31421269221836284,0.014212692218362855,0.00020200062009391204,1.0,1.0,1.3540561291042206,0.002230815076660364,20,0.02,272
DR_8,0.2918330846408114,-0.008166915359188565,6.669850648415008e-05,1.0,1.0,1.0,2.0611546624667156e-09,20,0.02,273
DR_20,0.2918330846408114,-0.008166915359188565,6.669850648415008e-05,1.0,1.0,1.0,2.0611546624667156e-09,20,0.02,273
DR_8,0.296076254766776,-0.003923745233223974,1.539577665524786e-05,1.0,1.0,5.385676611618175,0.11658841384584517,20,0.02,274
DR_20,0.296076254766776,-0.003923745233223974,1.539577665524786e-05,1.0,1.0,5.385676611618175,0.11658841384584517,20,0.02,274
DR_8,0.26185006296962327,-0.038149937030376724,0.0014554176954217092,1.0,1.0,0.0,0.001726116059182605,20,0.02,275
DR_20,0.26185006296962327,-0.038149937030376724,0.0014554176954217092,1.0,1.0,0.0,0.001726116059182605,20,0.02,275
DR_8,0.2776016920461665,-0.022398307953833463,0.0005016841991947594,1.0,1.0,8.0,0.10825984476527531,20,0.02,276
DR_20,0.278308047553978,-0.02169195244602201,0.0004705408009204803,1.0,1.0,20.0,1.584613083569076,20,0.02,276
DR_8,0.3510779259407408,0.05107792594074079,0.0026089545184078008,1.0,1.0,0.0,0.01202777035642473,20,0.02,277
DR_20,0.3510779259407408,0.05107792594074079,0.0026089545184078008,1.0,1.0,0.0,0.01202777035642473,20,0.02,277
DR_8,0.2917272493994219,-0.008272750600578083,6.843840249936503e-05,1.0,1.0,6.236955445656477,0.1457596220026325,20,0.02,278
DR_20,0.2917272493994219,-0.008272750600578083,6.843840249936503e-05,1.0,1.0,6.236955445656477,0.1457596220026325,20,0.02,278
DR_8,0.3295952756603929,0.029595275660392883,0.0008758803414146434,1.0,1.0,1.0,2.0611546689781486e-09,20,0.02,279
DR_20,0.3295952756603929,0.029595275660392883,0.0008758803414146434,1.0,1.0,1.0,2.0611546689781486e-09,20,0.02,279
DR_8,0.29539164043154026,-0.00460835956845973,2.123697791221435e-05,1.0,1.0,1.0,2.061154662526366e-09,20,0.02,280
DR_20,0.29539164043154026,-0.00460835956845973,2.123697791221435e-05,1.0,1.0,1.0,2.061154662526366e-09,20,0.02,280
DR_8,0.3285226118277269,0.028522611827726918,0.0008135393854751875,1.0,1.0,8.0,0.18506805081493624,20,0.02,281
DR_20,0.3279144675523732,0.0279144675523732,0.0007792174987324963,1.0,1.0,20.0,4.641624734159214,20,0.02,281
DR_8,0.3376171126295181,0.03761711262951811,0.001415047162581851,1.0,1.0,8.0,0.12803496647125429,20,0.02,282
DR_20,0.33781339868097826,0.03781339868097827,0.0014298531198066093,1.0,1.0,8.86146388367742,0.18665457852461234,20,0.02,282
DR_8,0.2661074481818466,-0.03389255181815337,0.0011487050687462115,1.0,1.0,1.0,2.061154666448371e-09,20,0.02,283
DR_20,0.2661074481818466,-0.03389255181815337,0.0011487050687462115,1.0,1.0,1.0,2.061154666448371e-09,20,0.02,283
DR_8,0.31027363099676303,0.010273630996763039,0.00010554749385765032,1.0,1.0,0.0,0.005922445703823465,20,0.02,284
DR_20,0.31027363099676303,0.010273630996763039,0.00010554749385765032,1.0,1.0,0.0,0.005922445703823465,20,0.02,284
DR_8,0.3301990352932136,0.030199035293213605,0.000911981732640761,1.0,1.0,8.0,0.09574880359720282,20,0.02,285
DR_20,0.3339077410600895,0.033907741060089536,0.0011497349037980819,1.0,1.0,15.40831979259735,0.5907174879931932,20,0.02,285
DR_8,0.2747807376274667,-0.025219262372533302,0.000636011194614674,1.0,1.0,1.0,2.0611546607878566e-09,20,0.02,286
DR_20,0.2747807376274667,-0.025219262372533302,0.000636011194614674,1.0,1.0,1.0,2.0611546607878566e-09,20,0.02,286
DR_8,0.289495816450452,-0.010504183549547963,0.00011033787204259404,1.0,1.0,0.0,0.00903111813360832,20,0.02,287
DR_20,0.289495816450452,-0.010504183549547963,0.00011033787204259404,1.0,1.0,0.0,0.00903111813360832,20,0.02,287
DR_8,0.3084023216123611,0.008402321612361097,7.059900847755037e-05,1.0,1.0,0.7665563169608707,0.005920234708508157,20,0.02,288
DR_20,0.3084023216123611,0.008402321612361097,7.059900847755037e-05,1.0,1.0,0.7665563169608707,0.005920234708508157,20,0.02,288
DR_8,0.32307225135654716,0.02307225135654717,0.0005323287826596927,1.0,1.0,1.0,2.0611546709743e-09,20,0.02,289
DR_20,0.32307225135654716,0.02307225135654717,0.0005323287826596927,1.0,1.0,1.0,2.0611546709743e-09,20,0.02,289
DR_8,0.2991263227249624,-0.0008736772750375654,7.633119809170657e-07,1.0,1.0,1.0,2.0611546649618716e-09,20,0.02,290
DR_20,0.2991263227249624,-0.0008736772750375654,7.633119809170657e-07,1.0,1.0,1.0,2.0611546649618716e-09,20,0.02,290
DR_8,0.34518128669680437,0.04518128669680438,0.002041348667578832,1.0,1.0,1.0,2.061154663446016e-09,20,0.02,291
DR_20,0.34518128669680437,0.04518128669680438,0.002041348667578832,1.0,1.0,1.0,2.061154663446016e-09,20,0.02,291
DR_8,0.3133520663521086,0.013352066352108616,0.00017827767587111107,1.0,1.0,1.0,2.061154663596812e-09,20,0.02,292
DR_20,0.3133520663521086,0.013352066352108616,0.00017827767587111107,1.0,1.0,1.0,2.061154663596812e-09,20,0.02,292
DR_8,0.2934544460025897,-0.006545553997410303,4.284427713301399e-05,1.0,1.0,7.048019474987587,0.7479639760655433,20,0.02,293
DR_20,0.2934544460025897,-0.006545553997410303,4.284427713301399e-05,1.0,1.0,7.048019474987587,0.7479639760655433,20,0.02,293
DR_8,0.32424202630868554,0.02424202630868555,0.0005876758395510024,1.0,1.0,0.0,0.008607212745284686,20,0.02,294
DR_20,0.32424202630868554,0.02424202630868555,0.0005876758395510024,1.0,1.0,0.0,0.008607212745284686,20,0.02,294
DR_8,0.26604542932539754,-0.03395457067460245,0.0011529128696965724,1.0,1.0,6.230734124863122,0.04466859220114702,20,0.02,295
DR_20,0.2660452597010992,-0.033954740298900776,0.0011529243887657963,1.0,1.0,6.230706565679576,0.04466693069512616,20,0.02,295
DR_8,0.25050078012599813,-0.049499219874001854,0.00245017276813478,1.0,1.0,2.2853282600109117,0.02322161725867485,20,0.02,296
DR_20,0.25050078012599813,-0.049499219874001854,0.00245017276813478,1.0,1.0,2.2853282600109117,0.02322161725867485,20,0.02,296
DR_8,0.2669225638740173,-0.033077436125982684,0.0010941167806684643,1.0,1.0,1.0,2.0611546620194454e-09,20,0.02,297
DR_20,0.2669225638740173,-0.033077436125982684,0.0010941167806684643,1.0,1.0,1.0,2.0611546620194454e-09,20,0.02,297
DR_8,0.2847255187918295,-0.015274481208170487,0.00023330977617875334,1.0,1.0,0.0,0.0028494401751493186,20,0.02,298
DR_20,0.2847255187918295,-0.015274481208170487,0.00023330977617875334,1.0,1.0,0.0,0.0028494401751493186,20,0.02,298
DR_8,0.32620334699852527,0.02620334699852528,0.0006866153939251238,1.0,1.0,1.6518099961809387,0.00430529588583908,20,0.02,299
DR_20,0.32620334699852527,0.02620334699852528,0.0006866153939251238,1.0,1.0,1.6518099961809387,0.00430529588583908,20,0.02,299
DR_8,0.2709486470585743,-0.02905135294142569,0.0008439811077272831,1.0,1.0,8.0,0.062359771795756816,20,0.02,300
DR_20,0.271975850680238,-0.028024149319761993,0.0007853529450963165,1.0,1.0,9.173020649330184,0.0791804828607907,20,0.02,300
DR_8,0.3049795316652656,0.004979531665265602,2.479573560538282e-05,1.0,1.0,0.0,0.006281861356533344,20,0.02,301
DR_20,0.3049795316652656,0.004979531665265602,2.479573560538282e-05,1.0,1.0,0.0,0.006281861356533344,20,0.02,301
DR_8,0.2875444978034445,-0.012455502196555501,0.00015513953496839892,1.0,1.0,0.0,0.0030963169062884085,20,0.02,302
DR_20,0.2875444978034445,-0.012455502196555501,0.00015513953496839892,1.0,1.0,0.0,0.0030963169062884085,20,0.02,302
DR_8,0.24847270109324177,-0.05152729890675822,0.002655062532626407,1.0,1.0,0.0,0.0018360497036904735,20,0.02,303
DR_20,0.24847270109324177,-0.05152729890675822,0.002655062532626407,1.0,1.0,0.0,0.0018360497036904735,20,0.02,303
DR_8,0.3226998585267725,0.02269985852677253,0.0005152835771354876,1.0,1.0,1.0,2.061154668102589e-09,20,0.02,304
DR_20,0.3226998585267725,0.02269985852677253,0.0005152835771354876,1.0,1.0,1.0,2.061154668102589e-09,20,0.02,304
DR_8,0.2886300097398957,-0.011369990260104268,0.00012927667851486593,1.0,1.0,8.0,0.05181373738086892,20,0.02,305
DR_20,0.28853013215555834,-0.01146986784444165,0.00013155786836895655,1.0,1.0,11.968005361052311,0.12098517146892433,20,0.02,305
DR_8,0.3607485255540005,0.06074852555400051,0.003690383356985053,1.0,1.0,2.2680841805122824,0.02790465937359451,20,0.02,306
DR_20,0.3607485255540005,0.06074852555400051,0.003690383356985053,1.0,1.0,2.2680841805122824,0.02790465937359451,20,0.02,306
DR_8,0.2726291425482028,-0.02737085745179718,0.0007491638376466013,1.0,1.0,1.0,2.061154662568633e-09,20,0.02,307
DR_20,0.2726291425482028,-0.02737085745179718,0.0007491638376466013,1.0,1.0,1.0,2.061154662568633e-09,20,0.02,307
DR_8,0.33475851597092315,0.034758515970923165,0.0012081544325009208,1.0,1.0,0.0,0.005824700750509129,20,0.02,308
DR_20,0.33475851597092315,0.034758515970923165,0.0012081544325009208,1.0,1.0,0.0,0.005824700750509129,20,0.02,308
DR_8,0.324880879824856,0.024880879824855984,0.0006190581808589255,1.0,1.0,4.668075588437079,0.06139996981792961,20,0.02,309
DR_20,0.324880879824856,0.024880879824855984,0.0006190581808589255,1.0,1.0,4.668075588437079,0.06139996981792961,20,0.02,309
DR_8,0.3335148463220342,0.03351484632203422,0.0011232449239895706,1.0,1.0,0.7288038748667367,0.0064037883919410505,20,0.02,310
DR_20,0.3335148463220342,0.03351484632203422,0.0011232449239895706,1.0,1.0,0.7288038748667367,0.0064037883919410505,20,0.02,310
DR_8,0.3331845941864058,0.03318459418640579,0.001101217291316437,1.0,1.0,0.5447080776561757,0.01611885187589131,20,0.02,311
DR_20,0.3331845941864058,0.03318459418640579,0.001101217291316437,1.0,1.0,0.5447080776561757,0.01611885187589131,20,0.02,311
DR_8,0.29586514079573684,-0.004134859204263153,1.709706063907971e-05,1.0,1.0,0.0,0.00013426130501842498,20,0.02,312
DR_20,0.29586514079573684,-0.004134859204263153,1.709706063907971e-05,1.0,1.0,0.0,0.00013426130501842498,20,0.02,312
DR_8,0.2906701766852336,-0.009329823314766394,8.70456030847586e-05,1.0,1.0,1.0,2.0611546682105035e-09,20,0.02,313
DR_20,0.2906701766852336,-0.009329823314766394,8.70456030847586e-05,1.0,1.0,1.0,2.0611546682105035e-09,20,0.02,313
DR_8,0.38839320027558666,0.08839320027558667,0.007813357854959976,0.0,0.0,0.0,0.001477998794210699,20,0.02,314
DR_20,0.38839320027558666,0.08839320027558667,0.007813357854959976,0.0,0.0,0.0,0.001477998794210699,20,0.02,314
DR_8,0.30646645106821324,0.0064664510682132526,4.181498941759632e-05,1.0,1.0,0.0,0.002535260425000699,20,0.02,315
DR_20,0.30646645106821324,0.0064664510682132526,4.181498941759632e-05,1.0,1.0,0.0,0.002535260425000699,20,0.02,315
DR_8,0.2979692425976488,-0.002030757402351202,4.123975627204202e-06,1.0,1.0,1.3260617155045151,0.0048791061263827795,20,0.02,316
DR_20,0.2979692425976488,-0.002030757402351202,4.123975627204202e-06,1.0,1.0,1.3260617155045151,0.0048791061263827795,20,0.02,316
DR_8,0.3033177626930205,0.0033177626930205317,1.1007549287198852e-05,1.0,1.0,1.0,2.061154671407159e-09,20,0.02,317
DR_20,0.3033177626930205,0.0033177626930205317,1.1007549287198852e-05,1.0,1.0,1.0,2.061154671407159e-09,20,0.02,317
DR_8,0.314238832085633,0.014238832085633035,0.00020274433916285281,1.0,1.0,4.518825069936172,0.06583449857756787,20,0.02,318
DR_20,0.314238832085633,0.014238832085633035,0.00020274433916285281,1.0,1.0,4.518825069936172,0.06583449857756787,20,0.02,318
DR_8,0.31305792897499496,0.01305792897499497,0.00017050950911601319,1.0,1.0,5.036936980465404,0.08106266300438317,20,0.02,319
DR_20,0.31305792897499496,0.01305792897499497,0.00017050950911601319,1.0,1.0,5.036936980465404,0.08106266300438317,20,0.02,319
DR_8,0.3038241949033369,0.0038241949033369083,1.4624466658707984e-05,1.0,1.0,0.0,0.010857494795453412,20,0.02,320
DR_20,0.3038241949033369,0.0038241949033369083,1.4624466658707984e-05,1.0,1.0,0.0,0.010857494795453412,20,0.02,320
DR_8,0.3055877891627176,0.005587789162717627,3.1223387726984554e-05,1.0,1.0,8.0,0.03669792438984838,20,0.02,321
DR_20,0.30832756406584166,0.008327564065841675,6.934832327069752e-05,1.0,1.0,20.0,0.2707842162320286,20,0.02,321
DR_8,0.30738751841678147,0.00738751841678148,5.457542835828555e-05,1.0,1.0,4.6436954672765225,0.049254060141387654,20,0.02,322
DR_20,0.30738751841678147,0.00738751841678148,5.457542835828555e-05,1.0,1.0,4.6436954672765225,0.049254060141387654,20,0.02,322
DR_8,0.3196887765766453,0.019688776576645306,0.0003876479230850569,1.0,1.0,0.0,0.0026911266331506693,20,0.02,323
DR_20,0.3196887765766453,0.019688776576645306,0.0003876479230850569,1.0,1.0,0.0,0.0026911266331506693,20,0.02,323
DR_8,0.28749502447367564,-0.012504975526324347,0.00015637441291397087,1.0,1.0,1.0,2.0611546696143005e-09,20,0.02,324
DR_20,0.28749502447367564,-0.012504975526324347,0.00015637441291397087,1.0,1.0,1.0,2.0611546696143005e-09,20,0.02,324
DR_8,0.30206451892391,0.0020645189239100192,4.262238387182584e-06,1.0,1.0,1.0925426443045556,0.026038222933633014,20,0.02,325
DR_20,0.30206451892391,0.0020645189239100192,4.262238387182584e-06,1.0,1.0,1.0925426443045556,0.026038222933633014,20,0.02,325
DR_8,0.31783534611651376,0.017835346116513773,0.0003180995710958429,1.0,1.0,7.296238047586476,0.7321610117145116,20,0.02,326
DR_20,0.31783534611651376,0.017835346116513773,0.0003180995710958429,1.0,1.0,7.296238047586476,0.7321610117145116,20,0.02,326
DR_8,0.34805740859539747,0.04805740859539748,0.002309514520904983,1.0,1.0,1.0,2.0611546667738645e-09,20,0.02,327
DR_20,0.34805740859539747,0.04805740859539748,0.002309514520904983,1.0,1.0,1.0,2.0611546667738645e-09,20,0.02,327
DR_8,0.32709679346076187,0.02709679346076188,0.0007342362158551879,1.0,1.0,1.0,2.0611546637823542e-09,20,0.02,328
DR_20,0.32709679346076187,0.02709679346076188,0.0007342362158551879,1.0,1.0,1.0,2.0611546637823542e-09,20,0.02,328
DR_8,0.3458932252545631,0.04589322525456313,0.002106188124266071,1.0,1.0,8.0,0.4049750218009258,20,0.02,329
DR_20,0.35035022778359126,0.05035022778359127,0.0025351454378595263,1.0,1.0,12.264247690605695,1.778229939250353,20,0.02,329
DR_8,0.2888281710668592,-0.011171828933140782,0.0001248097617113615,1.0,1.0,2.639919179311979,0.028418339893870236,20,0.02,330
DR_20,0.2888281710668592,-0.011171828933140782,0.0001248097617113615,1.0,1.0,2.639919179311979,0.028418339893870236,20,0.02,330
DR_8,0.25436964172629495,-0.04563035827370504,0.002082129596186682,1.0,1.0,8.0,0.12601853078165154,20,0.02,331
DR_20,0.26122977875274705,-0.038770221247252934,0.0015031300555609429,1.0,1.0,16.803044987881382,0.5803357467008341,20,0.02,331
DR_8,0.2809964410364128,-0.019003558963587186,0.00036113525328253487,1.0,1.0,0.0,0.006173399119105706,20,0.02,332
DR_20,0.2809964410364128,-0.019003558963587186,0.00036113525328253487,1.0,1.0,0.0,0.006173399119105706,20,0.02,332
DR_8,0.27249993607860434,-0.027500063921395645,0.0007562535156808465,1.0,1.0,0.0,0.018881798279048533,20,0.02,333
DR_20,0.27249993607860434,-0.027500063921395645,0.0007562535156808465,1.0,1.0,0.0,0.018881798279048533,20,0.02,333
DR_8,0.22590924988927769,-0.0740907501107223,0.005489439251969497,0.0,0.0,0.0,0.0023509341131054923,20,0.02,334
DR_20,0.22590924988927769,-0.0740907501107223,0.005489439251969497,0.0,0.0,0.0,0.0023509341131054923,20,0.02,334
DR_8,0.3557188773115304,0.05571887731153041,0.0031045932888573787,1.0,1.0,0.027408900433178975,0.0034423840971290628,20,0.02,335
DR_20,0.3557188773115304,0.05571887731153041,0.0031045932888573787,1.0,1.0,0.027408900433178975,0.0034423840971290628,20,0.02,335
DR_8,0.26625170653256763,-0.033748293467432355,0.0011389473119639373,1.0,1.0,1.0,2.0611546636071884e-09,20,0.02,336
DR_20,0.26625170653256763,-0.033748293467432355,0.0011389473119639373,1.0,1.0,1.0,2.0611546636071884e-09,20,0.02,336
DR_8,0.25978560811726736,-0.040214391882732625,0.0016171973144979916,1.0,1.0,1.7143888348348668,0.005139306574114032,20,0.02,337
DR_20,0.25978560811726736,-0.040214391882732625,0.0016171973144979916,1.0,1.0,1.7143888348348668,0.005139306574114032,20,0.02,337
DR_8,0.2541652469671489,-0.04583475303285112,0.0021008245855824548,1.0,1.0,7.3588193128075075,0.08357212390783311,20,0.02,338
DR_20,0.25416524661206946,-0.04583475338793053,0.002100824618132409,1.0,1.0,7.359045413510489,0.08357549820638353,20,0.02,338
DR_8,0.32279068070629546,0.022790680706295474,0.0005194151270563088,1.0,1.0,1.0,2.0611546637476155e-09,20,0.02,339
DR_20,0.32279068070629546,0.022790680706295474,0.0005194151270563088,1.0,1.0,1.0,2.0611546637476155e-09,20,0.02,339
DR_8,0.30251440754762216,0.002514407547622166,6.3222453155393156e-06,1.0,1.0,3.4699197408957727,0.04769731592624956,20,0.02,340
DR_20,0.30251440754762216,0.002514407547622166,6.3222453155393156e-06,1.0,1.0,3.4699197408957727,0.04769731592624956,20,0.02,340
DR_8,0.2981725783973311,-0.0018274216026689105,3.3394697139010094e-06,1.0,1.0,0.0,0.0009210408054813113,20,0.02,341
DR_20,0.2981725783973311,-0.0018274216026689105,3.3394697139010094e-06,1.0,1.0,0.0,0.0009210408054813113,20,0.02,341
DR_8,0.2527696676727404,-0.047230332327259594,0.0022307042917433825,1.0,1.0,0.0,0.002066070665775637,20,0.02,342
DR_20,0.2527696676727404,-0.047230332327259594,0.0022307042917433825,1.0,1.0,0.0,0.002066070665775637,20,0.02,342
DR_8,0.3522217611405983,0.05222176114059829,0.0027271123366257016,1.0,1.0,1.0,2.0611546703560673e-09,20,0.02,343
DR_20,0.3522217611405983,0.05222176114059829,0.0027271123366257016,1.0,1.0,1.0,2.0611546703560673e-09,20,0.02,343
DR_8,0.3267946509165405,0.026794650916540486,0.0007179533177392638,1.0,1.0,8.0,0.028433850829916316,20,0.02,344
DR_20,0.325317119011066,0.025317119011066036,0.0006409565150204813,1.0,1.0,11.179086923062433,0.05748972178281387,20,0.02,344
DR_8,0.2613343464827985,-0.03866565351720147,0.0014950327619122745,1.0,1.0,3.113406321097437,0.10050742483810197,20,0.02,345
DR_20,0.2613343464827985,-0.03866565351720147,0.0014950327619122745,1.0,1.0,3.113406321097437,0.10050742483810197,20,0.02,345
DR_8,0.32459195518718176,0.02459195518718177,0.0006047642599283563,1.0,1.0,7.13744921905877,0.1077105192491696,20,0.02,346
DR_20,0.32459195518718176,0.02459195518718177,0.0006047642599283563,1.0,1.0,7.13744921905877,0.1077105192491696,20,0.02,346
DR_8,0.2917837825714045,-0.008216217428595463,6.750622883395584e-05,1.0,1.0,0.0,0.004219462033889191,20,0.02,347
DR_20,0.2917837825714045,-0.008216217428595463,6.750622883395584e-05,1.0,1.0,0.0,0.004219462033889191,20,0.02,347
DR_8,0.2876405792320163,-0.012359420767983686,0.00015275528172006646,1.0,1.0,0.04355042592684604,0.00822135969875095,20,0.02,348
DR_20,0.2876405792320163,-0.012359420767983686,0.00015275528172006646,1.0,1.0,0.04355042592684604,0.00822135969875095,20,0.02,348
DR_8,0.32029337183385226,0.02029337183385227,0.00041182094038698863,1.0,1.0,2.2603790873247345,0.02036793065109684,20,0.02,349
DR_20,0.32029337183385226,0.02029337183385227,0.00041182094038698863,1.0,1.0,2.2603790873247345,0.02036793065109684,20,0.02,349
DR_8,0.28368920807568,-0.01631079192432,0.0002660419331984625,1.0,1.0,0.0,0.0021514897632161807,20,0.02,350
DR_20,0.28368920807568,-0.01631079192432,0.0002660419331984625,1.0,1.0,0.0,0.0021514897632161807,20,0.02,350
DR_8,0.2621884915813598,-0.03781150841864017,0.0014297101688928967,1.0,1.0,2.1489295829098225,0.008439308816138498,20,0.02,351
DR_20,0.2621884915813598,-0.03781150841864017,0.0014297101688928967,1.0,1.0,2.1489295829098225,0.008439308816138498,20,0.02,351
DR_8,0.315998205075511,0.01599820507551103,0.0002559425656381069,1.0,1.0,0.0,0.005785256139570802,20,0.02,352
DR_20,0.315998205075511,0.01599820507551103,0.0002559425656381069,1.0,1.0,0.0,0.005785256139570802,20,0.02,352
DR_8,0.37166408674098234,0.07166408674098235,0.005135741328419042,0.0,0.0,2.1512637380424757,0.008530886092932637,20,0.02,353
DR_20,0.37166408674098234,0.07166408674098235,0.005135741328419042,0.0,0.0,2.1512637380424757,0.008530886092932637,20,0.02,353
DR_8,0.2497744947395827,-0.0502255052604173,0.002522601378664206,1.0,1.0,0.0,0.00015185818965100225,20,0.02,354
DR_20,0.2497744947395827,-0.0502255052604173,0.002522601378664206,1.0,1.0,0.0,0.00015185818965100225,20,0.02,354
DR_8,0.2783639846959096,-0.021636015304090372,0.00046811715823883283,1.0,1.0,0.0,0.0006939806399050908,20,0.02,355
DR_20,0.2783639846959096,-0.021636015304090372,0.00046811715823883283,1.0,1.0,0.0,0.0006939806399050908,20,0.02,355
DR_8,0.25719408965027085,-0.04280591034972914,0.0018323459608690482,1.0,1.0,1.659792390733297,0.013390874979019902,20,0.02,356
DR_20,0.25719408965027085,-0.04280591034972914,0.0018323459608690482,1.0,1.0,1.659792390733297,0.013390874979019902,20,0.02,356
DR_8,0.30507776259308106,0.00507776259308107,2.578367295169339e-05,1.0,1.0,8.0,0.0636970207080041,20,0.02,357
DR_20,0.3055418320338785,0.005541832033878535,3.0711902291722306e-05,1.0,1.0,20.0,0.43870957620067946,20,0.02,357
DR_8,0.26258799374043473,-0.037412006259565256,0.0013996582123657498,1.0,1.0,1.0,2.0611546650165503e-09,20,0.02,358
DR_20,0.26258799374043473,-0.037412006259565256,0.0013996582123657498,1.0,1.0,1.0,2.0611546650165503e-09,20,0.02,358
DR_8,0.2876080337865044,-0.012391966213495587,0.00015356082663641615,1.0,1.0,0.8991185888521888,0.008967112589645446,20,0.02,359
DR_20,0.2876080337865044,-0.012391966213495587,0.00015356082663641615,1.0,1.0,0.8991185888521888,0.008967112589645446,20,0.02,359
DR_8,0.28234321078998326,-0.017656789210016732,0.0003117622052069633,1.0,1.0,1.0,2.0611546632180164e-09,20,0.02,360
DR_20,0.28234321078998326,-0.017656789210016732,0.0003117622052069633,1.0,1.0,1.0,2.0611546632180164e-09,20,0.02,360
DR_8,0.3006963702965295,0.0006963702965295249,4.849315898886184e-07,1.0,1.0,0.0,0.0017997544562021273,20,0.02,361
DR_20,0.3006963702965295,0.0006963702965295249,4.849315898886184e-07,1.0,1.0,0.0,0.0017997544562021273,20,0.02,361
DR_8,0.2620384118996885,-0.03796158810031147,0.0014410821710977096,1.0,1.0,1.1739406952329492,0.010070726103578476,20,0.02,362
DR_20,0.2620384118996885,-0.03796158810031147,0.0014410821710977096,1.0,1.0,1.1739406952329492,0.010070726103578476,20,0.02,362
DR_8,0.3144577066775239,0.014457706677523885,0.00020902528237331874,1.0,1.0,8.0,0.09332804474999748,20,0.02,363
DR_20,0.31249202019311695,0.01249202019311696,0.00015605056850524188,1.0,1.0,14.207154537894224,0.6276684936075484,20,0.02,363
DR_8,0.3076207710425312,0.007620771042531227,5.8076151282682485e-05,1.0,1.0,0.8980864016488814,0.007426427279032267,20,0.02,364
DR_20,0.3076207710425312,0.007620771042531227,5.8076151282682485e-05,1.0,1.0,0.8980864016488814,0.007426427279032267,20,0.02,364
DR_8,0.2900221731506375,-0.009977826849362492,9.955702863585903e-05,1.0,1.0,0.0,0.00415224035269003,20,0.02,365
DR_20,0.2900221731506375,-0.009977826849362492,9.955702863585903e-05,1.0,1.0,0.0,0.00415224035269003,20,0.02,365
DR_8,0.3285998568933592,0.0285998568933592,0.0008179518143206257,1.0,1.0,8.0,0.09847196718356961,20,0.02,366
DR_20,0.3286987195463547,0.028698719546354723,0.0008236165036003227,1.0,1.0,11.112542572308925,0.2168260257304383,20,0.02,366
DR_8,0.2825834801030783,-0.017416519896921667,0.0003033351653198683,1.0,1.0,8.0,0.06109565343129361,20,0.02,367
DR_20,0.2871096755623198,-0.012890324437680178,0.0001661604641086548,1.0,1.0,20.0,0.3317312468800534,20,0.02,367
DR_8,0.3352605594175224,0.03526055941752243,0.0012433070504366298,1.0,1.0,1.0,2.061154665541082e-09,20,0.02,368
DR_20,0.3352605594175224,0.03526055941752243,0.0012433070504366298,1.0,1.0,1.0,2.061154665541082e-09,20,0.02,368
DR_8,0.3117215281945053,0.011721528194505337,0.00013739422321458356,1.0,1.0,1.0,2.0611546689762887e-09,20,0.02,369
DR_20,0.3117215281945053,0.011721528194505337,0.00013739422321458356,1.0,1.0,1.0,2.0611546689762887e-09,20,0.02,369
DR_8,0.332517247939292,0.032517247939292004,0.00105737141354539,1.0,1.0,0.0,0.0009885384205541973,20,0.02,370
DR_20,0.332517247939292,0.032517247939292004,0.00105737141354539,1.0,1.0,0.0,0.0009885384205541973,20,0.02,370
DR_8,0.31760151728998,0.017601517289979995,0.00030981341090946475,1.0,1.0,0.0,0.010612685571564489,20,0.02,371
DR_20,0.31760151728998,0.017601517289979995,0.00030981341090946475,1.0,1.0,0.0,0.010612685571564489,20,0.02,371
DR_8,0.22246404435579312,-0.07753595564420687,0.006011824417660416,0.0,0.0,0.9275746731171935,0.002320582272198533,20,0.02,372
DR_20,0.22246404435579312,-0.07753595564420687,0.006011824417660416,0.0,0.0,0.9275746731171935,0.002320582272198533,20,0.02,372
DR_8,0.2849899744421387,-0.015010025557861295,0.0002253008672476493,1.0,1.0,1.223857547888341,0.016277816124663818,20,0.02,373
DR_20,0.2849899744421387,-0.015010025557861295,0.0002253008672476493,1.0,1.0,1.223857547888341,0.016277816124663818,20,0.02,373
DR_8,0.3050770096241359,0.005077009624135931,2.5776026723568865e-05,1.0,1.0,2.9294147195009343,0.0100969925451965,20,0.02,374
DR_20,0.3050770096241359,0.005077009624135931,2.5776026723568865e-05,1.0,1.0,2.9294147195009343,0.0100969925451965,20,0.02,374
DR_8,0.28345004320699424,-0.01654995679300575,0.0002739010698503571,1.0,1.0,1.0,2.061154672096166e-09,20,0.02,375
DR_20,0.28345004320699424,-0.01654995679300575,0.0002739010698503571,1.0,1.0,1.0,2.061154672096166e-09,20,0.02,375
DR_8,0.37855091031421245,0.07855091031421246,0.00617024551119145,0.0,0.0,0.0,0.006815877987692099,20,0.02,376
DR_20,0.37855091031421245,0.07855091031421246,0.00617024551119145,0.0,0.0,0.0,0.006815877987692099,20,0.02,376
DR_8,0.30883716277651735,0.00883716277651736,7.809544593866401e-05,1.0,1.0,0.0,0.0032847206014395766,20,0.02,377
DR_20,0.30883716277651735,0.00883716277651736,7.809544593866401e-05,1.0,1.0,0.0,0.0032847206014395766,20,0.02,377
DR_8,0.3083633754123777,0.008363375412377694,6.994604828836376e-05,1.0,1.0,1.0,2.061154672838189e-09,20,0.02,378
DR_20,0.3083633754123777,0.008363375412377694,6.994604828836376e-05,1.0,1.0,1.0,2.061154672838189e-09,20,0.02,378
DR_8,0.28109035891119977,-0.018909641088800222,0.00035757452610724164,1.0,1.0,1.521665572336151,0.013087229606584407,20,0.02,379
DR_20,0.28109035891119977,-0.018909641088800222,0.00035757452610724164,1.0,1.0,1.521665572336151,0.013087229606584407,20,0.02,379
DR_8,0.29973252854690485,-0.0002674714530951361,7.154097822082359e-08,1.0,1.0,0.7961872715197824,0.01700106962162942,20,0.02,380
DR_20,0.29973252854690485,-0.0002674714530951361,7.154097822082359e-08,1.0,1.0,0.7961872715197824,0.01700106962162942,20,0.02,380
DR_8,0.2759691089655133,-0.02403089103448669,0.0005774837239113727,1.0,1.0,8.0,0.06140153705996709,20,0.02,381
DR_20,0.2758199698716635,-0.02418003012833647,0.0005846738570072595,1.0,1.0,20.0,3.524154868358447,20,0.02,381
DR_8,0.34688651660950764,0.046886516609507656,0.002198345439773637,1.0,1.0,5.231552383900919,0.046931126745338704,20,0.02,382
DR_20,0.34688651660950764,0.046886516609507656,0.002198345439773637,1.0,1.0,5.231552383900919,0.046931126745338704,20,0.02,382
DR_8,0.26856091623477873,-0.031439083765221254,0.0009884159879965987,1.0,1.0,8.0,0.1070442793977978,20,0.02,383
DR_20,0.2677879143914636,-0.03221208560853639,0.0010376184592516772,1.0,1.0,13.722602072830043,0.37785061324061897,20,0.02,383
DR_8,0.3025723817002987,0.0025723817002987204,6.617147612031736e-06,1.0,1.0,0.0,0.0005294686986147465,20,0.02,384
DR_20,0.3025723817002987,0.0025723817002987204,6.617147612031736e-06,1.0,1.0,0.0,0.0005294686986147465,20,0.02,384
DR_8,0.2900765276185701,-0.009923472381429876,9.847530410500154e-05,1.0,1.0,1.649400719936962,0.01583318830163277,20,0.02,385
DR_20,0.2900765276185701,-0.009923472381429876,9.847530410500154e-05,1.0,1.0,1.649400719936962,0.01583318830163277,20,0.02,385
DR_8,0.362446649078328,0.06244664907832803,0.003899583981111847,0.0,0.0,1.0,2.0611546825915976e-09,20,0.02,386
DR_20,0.362446649078328,0.06244664907832803,0.003899583981111847,0.0,0.0,1.0,2.0611546825915976e-09,20,0.02,386
DR_8,0.2740186556688922,-0.02598134433110777,0.0006750302532515858,1.0,1.0,2.8468948431260905,0.017934450474976632,20,0.02,387
DR_20,0.2740186556688922,-0.02598134433110777,0.0006750302532515858,1.0,1.0,2.8468948431260905,0.017934450474976632,20,0.02,387
DR_8,0.29883080295466724,-0.0011691970453327483,1.3670217308148286e-06,1.0,1.0,1.0,2.061154673599485e-09,20,0.02,388
DR_20,0.29883080295466724,-0.0011691970453327483,1.3670217308148286e-06,1.0,1.0,1.0,2.061154673599485e-09,20,0.02,388
DR_8,0.29745440914741905,-0.0025455908525809368,6.48003278874374e-06,1.0,1.0,0.17427563332848198,0.01089593306628798,20,0.02,389
DR_20,0.29745440914741905,-0.0025455908525809368,6.48003278874374e-06,1.0,1.0,0.17427563332848198,0.01089593306628798,20,0.02,389
DR_8,0.3270339353007504,0.027033935300750433,0.0007308336578451605,1.0,1.0,8.0,0.07585227133252309,20,0.02,390
DR_20,0.3283163465117685,0.02831634651176851,0.0008018154797745446,1.0,1.0,10.639478309281198,0.15964504859921205,20,0.02,390
DR_8,0.31969986137654716,0.019699861376547168,0.0003880845382551749,1.0,1.0,1.6893238679468505,0.004650518854101757,20,0.02,391
DR_20,0.31969986137654716,0.019699861376547168,0.0003880845382551749,1.0,1.0,1.6893238679468505,0.004650518854101757,20,0.02,391
DR_8,0.3250179145239213,0.025017914523921325,0.0006258960471262336,1.0,1.0,0.0,0.003935448369068962,20,0.02,392
DR_20,0.3250179145239213,0.025017914523921325,0.0006258960471262336,1.0,1.0,0.0,0.003935448369068962,20,0.02,392
DR_8,0.28921139009274793,-0.010788609907252056,0.00011639410373085721,1.0,1.0,8.0,0.13353811716476008,20,0.02,393
DR_20,0.2881399192307119,-0.011860080769288073,0.00014066151585403677,1.0,1.0,9.195092570296472,0.17544949744963834,20,0.02,393
DR_8,0.33140056899729137,0.03140056899729138,0.0009859957333536564,1.0,1.0,1.0,2.0611546635784687e-09,20,0.02,394
DR_20,0.33140056899729137,0.03140056899729138,0.0009859957333536564,1.0,1.0,1.0,2.0611546635784687e-09,20,0.02,394
DR_8,0.24273568598543865,-0.057264314014561335,0.003279201659558286,1.0,1.0,1.0,2.061154674752187e-09,20,0.02,395
DR_20,0.24273568598543865,-0.057264314014561335,0.003279201659558286,1.0,1.0,1.0,2.061154674752187e-09,20,0.02,395
DR_8,0.30892855303755895,0.008928553037558962,7.971905934450336e-05,1.0,1.0,5.716149067777155,0.07133375999914861,20,0.02,396
DR_20,0.30892855303755895,0.008928553037558962,7.971905934450336e-05,1.0,1.0,5.716149067777155,0.07133375999914861,20,0.02,396
DR_8,0.336756019224051,0.03675601922405103,0.0013510049491988088,1.0,1.0,1.0,2.0611546685589174e-09,20,0.02,397
DR_20,0.336756019224051,0.03675601922405103,0.0013510049491988088,1.0,1.0,1.0,2.0611546685589174e-09,20,0.02,397
DR_8,0.29030842840303905,-0.009691571596960935,9.392656001901994e-05,1.0,1.0,3.5591594733675262,0.042399599108668966,20,0.02,398
DR_20,0.29030842840303905,-0.009691571596960935,9.392656001901994e-05,1.0,1.0,3.5591594733675262,0.042399599108668966,20,0.02,398
DR_8,0.252102033963984,-0.04789796603601598,0.0022942151503873407,1.0,1.0,0.0,0.009278439488000511,20,0.02,399
DR_20,0.252102033963984,-0.04789796603601598,0.0022942151503873407,1.0,1.0,0.0,0.009278439488000511,20,0.02,399
DR_8,0.26111366448090945,-0.03888633551909054,0.0015121470901032826,1.0,1.0,0.0,2.0611546874936718e-09,20,0.02,400
DR_20,0.26111366448090945,-0.03888633551909054,0.0015121470901032826,1.0,1.0,0.0,2.0611546874936718e-09,20,0.02,400
DR_8,0.26990169736010666,-0.030098302639893326,0.0009059078218026095,1.0,1.0,5.034859738076341,0.017604153734396305,20,0.02,401
DR_20,0.26990169736010666,-0.030098302639893326,0.0009059078218026095,1.0,1.0,5.034859738076341,0.017604153734396305,20,0.02,401
DR_8,0.2887164919615503,-0.011283508038449686,0.00012731755365375866,1.0,1.0,8.0,0.1345803835050874,20,0.02,402
DR_20,0.29092988113321117,-0.009070118866788823,8.226705625767857e-05,1.0,1.0,12.717120833730375,0.31400913806811104,20,0.02,402
DR_8,0.26158633710764373,-0.03841366289235626,0.0014756094968075882,1.0,1.0,0.0,0.0011996900295050278,20,0.02,403
DR_20,0.26158633710764373,-0.03841366289235626,0.0014756094968075882,1.0,1.0,0.0,0.0011996900295050278,20,0.02,403
DR_8,0.33385901513894783,0.033859015138947846,0.0011464329061794995,1.0,1.0,8.0,0.06063080320134786,20,0.02,404
DR_20,0.3354696027875243,0.03546960278752431,0.0012580927219047525,1.0,1.0,11.275456429876897,0.10553933266786704,20,0.02,404
DR_8,0.32968126859942587,0.02968126859942588,0.0008809777056712648,1.0,1.0,0.0,0.006137922669659002,20,0.02,405
DR_20,0.32968126859942587,0.02968126859942588,0.0008809777056712648,1.0,1.0,0.0,0.006137922669659002,20,0.02,405
DR_8,0.2992832373245344,-0.0007167626754656098,5.137487329406191e-07,1.0,1.0,8.0,0.09803838248635051,20,0.02,406
DR_20,0.2959828704456559,-0.004017129554344079,1.6137329856384657e-05,1.0,1.0,16.27526500775614,0.6403729800351363,20,0.02,406
DR_8,0.23666832421322706,-0.06333167578677293,0.00401090115796092,0.0,0.0,1.0,2.0611546695443906e-09,20,0.02,407
DR_20,0.23666832421322706,-0.06333167578677293,0.00401090115796092,0.0,0.0,1.0,2.0611546695443906e-09,20,0.02,407
DR_8,0.3257631602819695,0.02576316028196951,0.0006637404277144513,1.0,1.0,1.0,2.0611546675298373e-09,20,0.02,408
DR_20,0.3257631602819695,0.02576316028196951,0.0006637404277144513,1.0,1.0,1.0,2.0611546675298373e-09,20,0.02,408
DR_8,0.28378133317151977,-0.01621866682848022,0.0002630451536932447,1.0,1.0,8.0,0.16470623216649924,20,0.02,409
DR_20,0.2834538791412401,-0.016546120858759894,0.00027377411547268926,1.0,1.0,12.070470269269999,0.5486380807367968,20,0.02,409
DR_8,0.3091399097628196,0.009139909762819587,8.35379504724848e-05,1.0,1.0,8.0,0.055453947862935594,20,0.02,410
DR_20,0.3089264369122629,0.008926436912262914,7.968127594860987e-05,1.0,1.0,20.0,0.2832596677433387,20,0.02,410
DR_8,0.24614812302556507,-0.053851876974434915,0.0029000246536696733,1.0,1.0,1.4671931141372914,0.013712027020860097,20,0.02,411
DR_20,0.24614812302556507,-0.053851876974434915,0.0029000246536696733,1.0,1.0,1.4671931141372914,0.013712027020860097,20,0.02,411
DR_8,0.30425588960203465,0.004255889602034657,1.8112596304706712e-05,1.0,1.0,5.229939155801296,0.024457676772846847,20,0.02,412
DR_20,0.30425588960203465,0.004255889602034657,1.8112596304706712e-05,1.0,1.0,5.229939155801296,0.024457676772846847,20,0.02,412
DR_8,0.28674012942891114,-0.01325987057108885,0.00017582416756202815,1.0,1.0,8.0,0.04621873548513204,20,0.02,413
DR_20,0.28791664633295627,-0.012083353667043717,0.00014600743584285885,1.0,1.0,9.631645254375542,0.058562172963395734,20,0.02,413
DR_8,0.329299784329307,0.02929978432930702,0.0008584773617439053,1.0,1.0,0.0,0.005538946297772661,20,0.02,414
DR_20,0.329299784329307,0.02929978432930702,0.0008584773617439053,1.0,1.0,0.0,0.005538946297772661,20,0.02,414
DR_8,0.2550289456438856,-0.04497105435611437,0.0020223957299005933,1.0,1.0,8.0,0.06572923794389601,20,0.02,415
DR_20,0.2585323470927153,-0.04146765290728471,0.0017195662376390383,1.0,1.0,20.0,0.6880034528282909,20,0.02,415
DR_8,0.34151808704677367,0.04151808704677368,0.0017237515520234761,1.0,1.0,8.0,0.08133958283073615,20,0.02,416
DR_20,0.34214006060986224,0.04214006060986225,0.001775784708202864,1.0,1.0,9.881668766118755,0.10962975963644561,20,0.02,416
DR_8,0.2966939006748866,-0.0033060993251133874,1.0930292747515196e-05,1.0,1.0,1.0,2.061154676144831e-09,20,0.02,417
DR_20,0.2966939006748866,-0.0033060993251133874,1.0930292747515196e-05,1.0,1.0,1.0,2.061154676144831e-09,20,0.02,417
DR_8,0.3617859877761606,0.06178598777616062,0.0038175082854758698,0.0,0.0,1.0,2.0611546978043817e-09,20,0.02,418
DR_20,0.3617859877761606,0.06178598777616062,0.0038175082854758698,0.0,0.0,1.0,2.0611546978043817e-09,20,0.02,418
DR_8,0.35016111117571264,0.05016111117571265,0.0025161370743822043,1.0,1.0,0.9002709810853677,0.010594148753405133,20,0.02,419
DR_20,0.35016111117571264,0.05016111117571265,0.0025161370743822043,1.0,1.0,0.9002709810853677,0.010594148753405133,20,0.02,419
DR_8,0.3178724768518103,0.017872476851810315,0.00031942542881849555,1.0,1.0,0.0,0.001444923577217461,20,0.02,420
DR_20,0.3178724768518103,0.017872476851810315,0.00031942542881849555,1.0,1.0,0.0,0.001444923577217461,20,0.02,420
DR_8,0.2891141972460387,-0.010885802753961282,0.00011850070159815104,1.0,1.0,1.4237774590586676,0.009269967040929921,20,0.02,421
DR_20,0.2891141972460387,-0.010885802753961282,0.00011850070159815104,1.0,1.0,1.4237774590586676,0.009269967040929921,20,0.02,421
DR_8,0.3180300205920997,0.018030020592099738,0.0003250816425515406,1.0,1.0,8.0,0.10284840345787147,20,0.02,422
DR_20,0.3181312255581582,0.018131225558158215,0.00032874134024080966,1.0,1.0,8.57446671052115,0.11551497359847868,20,0.02,422
DR_8,0.3121993038523676,0.012199303852367616,0.00014882301448239135,1.0,1.0,0.0,0.00026281316117477907,20,0.02,423
DR_20,0.3121993038523676,0.012199303852367616,0.00014882301448239135,1.0,1.0,0.0,0.00026281316117477907,20,0.02,423
DR_8,0.35676721702337383,0.05676721702337384,0.0032225169285788244,1.0,1.0,0.0,0.00023946346593704178,20,0.02,424
DR_20,0.35676721702337383,0.05676721702337384,0.0032225169285788244,1.0,1.0,0.0,0.00023946346593704178,20,0.02,424
DR_8,0.3230304514446526,0.0230304514446526,0.000530401693744501,1.0,1.0,1.0,2.0611546652482916e-09,20,0.02,425
DR_20,0.3230304514446526,0.0230304514446526,0.000530401693744501,1.0,1.0,1.0,2.0611546652482916e-09,20,0.02,425
DR_8,0.3170770471134669,0.017077047113466914,0.00029162553811556865,1.0,1.0,2.615354675132625,0.008890860606239934,20,0.02,426
DR_20,0.3170770471134669,0.017077047113466914,0.00029162553811556865,1.0,1.0,2.615354675132625,0.008890860606239934,20,0.02,426
DR_8,0.3317197720418166,0.031719772041816585,0.001006143938384809,1.0,1.0,8.0,0.05939693435554854,20,0.02,427
DR_20,0.3326202010516701,0.03262020105167013,0.0010640775166513808,1.0,1.0,12.994043950971344,0.14345422889879683,20,0.02,427
DR_8,0.3303092571508497,0.0303092571508497,0.0009186510690363337,1.0,1.0,3.8530529453854165,0.062370731546655026,20,0.02,428
DR_20,0.3303092571508497,0.0303092571508497,0.0009186510690363337,1.0,1.0,3.8530529453854165,0.062370731546655026,20,0.02,428
DR_8,0.3259883445689192,0.025988344568919186,0.0006753940534328714,1.0,1.0,1.0,2.061154663651937e-09,20,0.02,429
DR_20,0.3259883445689192,0.025988344568919186,0.0006753940534328714,1.0,1.0,1.0,2.061154663651937e-09,20,0.02,429
DR_8,0.2562557590448979,-0.0437442409551021,0.0019135586167380318,1.0,1.0,0.0,0.012583146049620325,20,0.02,430
DR_20,0.2562557590448979,-0.0437442409551021,0.0019135586167380318,1.0,1.0,0.0,0.012583146049620325,20,0.02,430
DR_8,0.23188249398480099,-0.068117506015199,0.004639994625730673,1.0,1.0,0.0,0.005496147114260297,20,0.02,431
DR_20,0.23188249398480099,-0.068117506015199,0.004639994625730673,1.0,1.0,0.0,0.005496147114260297,20,0.02,431
DR_8,0.27719105882581374,-0.022808941174186248,0.0005202477974874887,1.0,1.0,1.0,2.061154662111887e-09,20,0.02,432
DR_20,0.27719105882581374,-0.022808941174186248,0.0005202477974874887,1.0,1.0,1.0,2.061154662111887e-09,20,0.02,432
DR_8,0.2863302578984522,-0.01366974210154781,0.00018686184912282874,1.0,1.0,3.6326725019472526,0.041779317481303,20,0.02,433
DR_20,0.2863302578984522,-0.01366974210154781,0.00018686184912282874,1.0,1.0,3.6326725019472526,0.041779317481303,20,0.02,433
DR_8,0.35863708038367637,0.05863708038367638,0.003438307195921725,0.0,0.0,1.0,2.0611546624208096e-09,20,0.02,434
DR_20,0.35863708038367637,0.05863708038367638,0.003438307195921725,0.0,0.0,1.0,2.0611546624208096e-09,20,0.02,434
DR_8,0.2851881245698472,-0.014811875430152777,0.0002193916537583635,1.0,1.0,7.88879618702657,0.17713563585949607,20,0.02,435
DR_20,0.2851881245698472,-0.014811875430152777,0.0002193916537583635,1.0,1.0,7.88879618702657,0.17713563585949607,20,0.02,435
DR_8,0.24592545017825465,-0.05407454982174534,0.002924056938424419,1.0,1.0,0.0,0.019608000061782958,20,0.02,436
DR_20,0.24592545017825465,-0.05407454982174534,0.002924056938424419,1.0,1.0,0.0,0.019608000061782958,20,0.02,436
DR_8,0.32911868285784657,0.02911868285784658,0.0008478976913758482,1.0,1.0,3.837563987666228,0.0354400637566675,20,0.02,437
DR_20,0.32911868285784657,0.02911868285784658,0.0008478976913758482,1.0,1.0,3.837563987666228,0.0354400637566675,20,0.02,437
DR_8,0.34525290610504544,0.045252906105045454,0.0020478255109520603,1.0,1.0,1.0,2.061154665748424e-09,20,0.02,438
DR_20,0.34525290610504544,0.045252906105045454,0.0020478255109520603,1.0,1.0,1.0,2.061154665748424e-09,20,0.02,438
DR_8,0.29287202787225525,-0.007127972127744742,5.08079866539059e-05,1.0,1.0,0.0,0.007810323549478169,20,0.02,439
DR_20,0.29287202787225525,-0.007127972127744742,5.08079866539059e-05,1.0,1.0,0.0,0.007810323549478169,20,0.02,439
DR_8,0.3243649940976026,0.02436499409760262,0.0005936529373762106,1.0,1.0,8.0,0.06734016075641781,20,0.02,440
DR_20,0.3270605998686706,0.0270605998686706,0.0007322760652522952,1.0,1.0,20.0,0.3235547929260613,20,0.02,440
DR_8,0.3159609241536546,0.015960924153654632,0.00025475109983871585,1.0,1.0,2.5162623643257405,0.019777735480887067,20,0.02,441
DR_20,0.3159609241536546,0.015960924153654632,0.00025475109983871585,1.0,1.0,2.5162623643257405,0.019777735480887067,20,0.02,441
DR_8,0.30625113324055603,0.006251133240556039,3.907666679118465e-05,1.0,1.0,2.045733652947632,0.007919278288691153,20,0.02,442
DR_20,0.30625113324055603,0.006251133240556039,3.907666679118465e-05,1.0,1.0,2.045733652947632,0.007919278288691153,20,0.02,442
DR_8,0.3501270900247492,0.05012709002474919,0.0025127251543493098,1.0,1.0,1.0,2.0611546725845527e-09,20,0.02,443
DR_20,0.3501270900247492,0.05012709002474919,0.0025127251543493098,1.0,1.0,1.0,2.0611546725845527e-09,20,0.02,443
DR_8,0.3513032888906907,0.05130328889069069,0.002632027451001667,1.0,1.0,7.844920581428552,0.2140579499484541,20,0.02,444
DR_20,0.3513032888906907,0.05130328889069069,0.002632027451001667,1.0,1.0,7.844920581428552,0.2140579499484541,20,0.02,444
DR_8,0.3276242873758686,0.027624287375868584,0.0007631012530245724,1.0,1.0,0.0,0.00873821281172617,20,0.02,445
DR_20,0.3276242873758686,0.027624287375868584,0.0007631012530245724,1.0,1.0,0.0,0.00873821281172617,20,0.02,445
DR_8,0.26615331405667536,-0.03384668594332463,0.001145598149346049,1.0,1.0,0.0,0.0018148094899945563,20,0.02,446
DR_20,0.26615331405667536,-0.03384668594332463,0.001145598149346049,1.0,1.0,0.0,0.0018148094899945563,20,0.02,446
DR_8,0.30076774395141675,0.0007677439514167661,5.894307749370297e-07,1.0,1.0,0.0,0.0038575985429519285,20,0.02,447
DR_20,0.30076774395141675,0.0007677439514167661,5.894307749370297e-07,1.0,1.0,0.0,0.0038575985429519285,20,0.02,447
DR_8,0.34555991082498305,0.04555991082498306,0.002075705474380409,1.0,1.0,8.0,0.1361530218207013,20,0.02,448
DR_20,0.34693618348226285,0.04693618348226286,0.002203005319880645,1.0,1.0,10.016330954126925,0.23209681450660907,20,0.02,448
DR_8,0.29642806481611045,-0.003571935183889541,1.2758720957908008e-05,1.0,1.0,1.0,2.0611546716796585e-09,20,0.02,449
DR_20,0.29642806481611045,-0.003571935183889541,1.2758720957908008e-05,1.0,1.0,1.0,2.0611546716796585e-09,20,0.02,449
DR_8,0.3610532935655488,0.06105329356554884,0.0037275046552010874,1.0,1.0,0.14756914570245933,0.010545873999755656,20,0.02,450
DR_20,0.3610532935655488,0.06105329356554884,0.0037275046552010874,1.0,1.0,0.14756914570245933,0.010545873999755656,20,0.02,450
DR_8,0.29964834698676446,-0.0003516530132355311,1.2365984171762862e-07,1.0,1.0,0.0,0.012789769579156458,20,0.02,451
DR_20,0.29964834698676446,-0.0003516530132355311,1.2365984171762862e-07,1.0,1.0,0.0,0.012789769579156458,20,0.02,451
DR_8,0.29821217544876605,-0.0017878245512339408,3.1963166259948417e-06,1.0,1.0,2.157022368394923,0.0028701287293641377,20,0.02,452
DR_20,0.29821217544876605,-0.0017878245512339408,3.1963166259948417e-06,1.0,1.0,2.157022368394923,0.0028701287293641377,20,0.02,452
DR_8,0.321776835958178,0.02177683595817803,0.0004742305843493957,1.0,1.0,1.0,2.061154661958894e-09,20,0.02,453
DR_20,0.321776835958178,0.02177683595817803,0.0004742305843493957,1.0,1.0,1.0,2.061154661958894e-09,20,0.02,453
DR_8,0.33345818324006044,0.033458183240060446,0.0011194500257254618,1.0,1.0,1.0,2.0611546686458156e-09,20,0.02,454
DR_20,0.33345818324006044,0.033458183240060446,0.0011194500257254618,1.0,1.0,1.0,2.0611546686458156e-09,20,0.02,454
DR_8,0.270822161149282,-0.029177838850718008,0.0008513462799984692,1.0,1.0,1.0,2.061154664059262e-09,20,0.02,455
DR_20,0.270822161149282,-0.029177838850718008,0.0008513462799984692,1.0,1.0,1.0,2.061154664059262e-09,20,0.02,455
DR_8,0.31027776285844216,0.010277762858442174,0.00010563240937437345,1.0,1.0,4.659401907273129,0.12441029102709117,20,0.02,456
DR_20,0.31027776285844216,0.010277762858442174,0.00010563240937437345,1.0,1.0,4.659401907273129,0.12441029102709117,20,0.02,456
DR_8,0.3167863904136674,0.016786390413667418,0.0002817829031200654,1.0,1.0,0.0,0.0011578432561567178,20,0.02,457
DR_20,0.3167863904136674,0.016786390413667418,0.0002817829031200654,1.0,1.0,0.0,0.0011578432561567178,20,0.02,457
DR_8,0.3012128098937361,0.001212809893736122,1.4709078383442236e-06,1.0,1.0,8.0,0.045201076564673946,20,0.02,458
DR_20,0.30295548283210666,0.0029554828321066706,8.734878770877267e-06,1.0,1.0,20.0,0.6177209447739306,20,0.02,458
DR_8,0.29275701331895304,-0.007242986681046948,5.246085606182348e-05,1.0,1.0,1.0,2.0611546799046896e-09,20,0.02,459
DR_20,0.29275701331895304,-0.007242986681046948,5.246085606182348e-05,1.0,1.0,1.0,2.0611546799046896e-09,20,0.02,459
DR_8,0.32521990442164234,0.025219904421642347,0.0006360435790367752,1.0,1.0,8.0,0.1075950942246417,20,0.02,460
DR_20,0.32523290812118355,0.02523290812118356,0.0006366996522520913,1.0,1.0,8.041275281467588,0.1088095272457893,20,0.02,460
DR_8,0.30664654226804905,0.0066465422680490605,4.417652412096275e-05,1.0,1.0,5.921915891139836,0.04467397106976181,20,0.02,461
DR_20,0.30664654226804905,0.0066465422680490605,4.417652412096275e-05,1.0,1.0,5.921915891139836,0.04467397106976181,20,0.02,461
DR_8,0.2575825513949654,-0.0424174486050346,0.001799239946160752,1.0,1.0,8.0,0.0878851631089136,20,0.02,462
DR_20,0.2566298734973942,-0.0433701265026058,0.00188096787285203,1.0,1.0,10.247764260335114,0.15960166863919367,20,0.02,462
DR_8,0.24883081704963456,-0.05116918295036543,0.0026182852838079686,1.0,1.0,1.3019998629369205,0.008711100209688669,20,0.02,463
DR_20,0.24883081704963456,-0.05116918295036543,0.0026182852838079686,1.0,1.0,1.3019998629369205,0.008711100209688669,20,0.02,463
DR_8,0.341218585145503,0.04121858514550303,0.0016989717613970828,1.0,1.0,0.9805542663656326,0.001681347094224471,20,0.02,464
DR_20,0.341218585145503,0.04121858514550303,0.0016989717613970828,1.0,1.0,0.9805542663656326,0.001681347094224471,20,0.02,464
DR_8,0.29556984129204183,-0.004430158707958154,1.9626306177697458e-05,1.0,1.0,8.0,0.25977273184675137,20,0.02,465
DR_20,0.2944417474360199,-0.005558252563980071,3.089417156499103e-05,1.0,1.0,20.0,8.702413988424814,20,0.02,465
DR_8,0.3155992582889629,0.015599258288962914,0.00024333685916577818,1.0,1.0,0.0,0.0016116591484518546,20,0.02,466
DR_20,0.3155992582889629,0.015599258288962914,0.00024333685916577818,1.0,1.0,0.0,0.0016116591484518546,20,0.02,466
DR_8,0.3516025641840988,0.05160256418409881,0.002662824630374037,1.0,1.0,1.0,2.061154671006044e-09,20,0.02,467
DR_20,0.3516025641840988,0.05160256418409881,0.002662824630374037,1.0,1.0,1.0,2.061154671006044e-09,20,0.02,467
DR_8,0.2954070017774452,-0.004592998222554767,2.109563267239125e-05,1.0,1.0,0.0,0.000863406673562027,20,0.02,468
DR_20,0.2954070017774452,-0.004592998222554767,2.109563267239125e-05,1.0,1.0,0.0,0.000863406673562027,20,0.02,468
DR_8,0.25734671262632586,-0.04265328737367413,0.001819302923781229,1.0,1.0,1.0,2.0611546633136067e-09,20,0.02,469
DR_20,0.25734671262632586,-0.04265328737367413,0.001819302923781229,1.0,1.0,1.0,2.0611546633136067e-09,20,0.02,469
DR_8,0.3340549126259481,0.03405491262594812,0.0011597370739609607,1.0,1.0,8.0,0.06274358176016177,20,0.02,470
DR_20,0.3339948197762051,0.03399481977620511,0.001155647771616666,1.0,1.0,20.0,0.3386365964132378,20,0.02,470
DR_8,0.2641075744134905,-0.03589242558650951,0.0012882662144831228,1.0,1.0,7.561519701055135,0.024207075924741757,20,0.02,471
DR_20,0.26410754700789946,-0.03589245299210053,0.0012882681817901465,1.0,1.0,7.561594538298165,0.024207287425975634,20,0.02,471
DR_8,0.2869839282120602,-0.013016071787939787,0.00016941812478880205,1.0,1.0,8.0,0.03777489767157625,20,0.02,472
DR_20,0.2869587243919573,-0.01304127560804269,0.00017007486948492924,1.0,1.0,20.0,0.14508027503753734,20,0.02,472
DR_8,0.25210812541073907,-0.04789187458926092,0.0022936316516734955,1.0,1.0,2.6291454397972354,0.031716755547503195,20,0.02,473
DR_20,0.25210812541073907,-0.04789187458926092,0.0022936316516734955,1.0,1.0,2.6291454397972354,0.031716755547503195,20,0.02,473
DR_8,0.2829868217101249,-0.017013178289875086,0.00028944823552307694,1.0,1.0,0.0,0.0027277742698776078,20,0.02,474
DR_20,0.2829868217101249,-0.017013178289875086,0.00028944823552307694,1.0,1.0,0.0,0.0027277742698776078,20,0.02,474
DR_8,0.3088223808097686,0.008822380809768604,7.783440315257332e-05,1.0,1.0,1.0,2.0611546615744603e-09,20,0.02,475
DR_20,0.3088223808097686,0.008822380809768604,7.783440315257332e-05,1.0,1.0,1.0,2.0611546615744603e-09,20,0.02,475
DR_8,0.27333563687646373,-0.02666436312353626,0.0007109882607838004,1.0,1.0,7.01686406176756,0.08464014056104599,20,0.02,476
DR_20,0.27333563687646373,-0.02666436312353626,0.0007109882607838004,1.0,1.0,7.01686406176756,0.08464014056104599,20,0.02,476
DR_8,0.2721630428914148,-0.027836957108585192,0.0007748961810652116,1.0,1.0,8.0,0.21021358295954354,20,0.02,477
DR_20,0.27277907538296636,-0.027220924617033626,0.0007409787370062273,1.0,1.0,9.299092060438541,0.3080661791911921,20,0.02,477
DR_8,0.2606092634285851,-0.0393907365714149,0.001551630127638603,1.0,1.0,1.0,2.0611546624499685e-09,20,0.02,478
DR_20,0.2606092634285851,-0.0393907365714149,0.001551630127638603,1.0,1.0,1.0,2.0611546624499685e-09,20,0.02,478
DR_8,0.3750761934984849,0.07507619349848493,0.005636434830221951,0.0,0.0,0.0,0.004088418653405547,20,0.02,479
DR_20,0.3750761934984849,0.07507619349848493,0.005636434830221951,0.0,0.0,0.0,0.004088418653405547,20,0.02,479
DR_8,0.3190367372215665,0.019036737221566513,0.0003623973640429759,1.0,1.0,0.0,0.005409485074114899,20,0.02,480
DR_20,0.3190367372215665,0.019036737221566513,0.0003623973640429759,1.0,1.0,0.0,0.005409485074114899,20,0.02,480
DR_8,0.27906132392522187,-0.020938676074778118,0.00043842815576448555,1.0,1.0,0.0,0.022806140927328647,20,0.02,481
DR_20,0.27906132392522187,-0.020938676074778118,0.00043842815576448555,1.0,1.0,0.0,0.022806140927328647,20,0.02,481
DR_8,0.3289466740553324,0.02894667405533241,0.0008379099388656546,1.0,1.0,0.0,0.003505130444794676,20,0.02,482
DR_20,0.3289466740553324,0.02894667405533241,0.0008379099388656546,1.0,1.0,0.0,0.003505130444794676,20,0.02,482
DR_8,0.2970855346051759,-0.002914465394824095,8.494108537627169e-06,1.0,1.0,8.0,0.27924941958343136,20,0.02,483
DR_20,0.2969542131861165,-0.003045786813883511,9.276817315626669e-06,1.0,1.0,9.388904185348835,0.3590964618432912,20,0.02,483
DR_8,0.33376658556042893,0.03376658556042894,0.0011401823004097682,1.0,1.0,1.0,2.061154670412569e-09,20,0.02,484
DR_20,0.33376658556042893,0.03376658556042894,0.0011401823004097682,1.0,1.0,1.0,2.061154670412569e-09,20,0.02,484
DR_8,0.2696460204177909,-0.03035397958220909,0.0009213640764771663,1.0,1.0,1.0,2.061154669320968e-09,20,0.02,485
DR_20,0.2696460204177909,-0.03035397958220909,0.0009213640764771663,1.0,1.0,1.0,2.061154669320968e-09,20,0.02,485
DR_8,0.3212652641704962,0.021265264170496234,0.0004522114602409909,1.0,1.0,1.0,2.061154664539821e-09,20,0.02,486
DR_20,0.3212652641704962,0.021265264170496234,0.0004522114602409909,1.0,1.0,1.0,2.061154664539821e-09,20,0.02,486
DR_8,0.3528605305564678,0.05286053055646783,0.0027942356907112694,1.0,1.0,4.37483129348047,0.17297973603376518,20,0.02,487
DR_20,0.3528605305564678,0.05286053055646783,0.0027942356907112694,1.0,1.0,4.37483129348047,0.17297973603376518,20,0.02,487
DR_8,0.3011968519784793,0.0011968519784792964,1.4324546583898062e-06,1.0,1.0,8.0,0.011499687912009476,20,0.02,488
DR_20,0.3010659492750422,0.0010659492750422217,1.1362478569630381e-06,1.0,1.0,8.950279694822692,0.014140366026743838,20,0.02,488
DR_8,0.3494448290009199,0.0494448290009199,0.0024447911149302094,1.0,1.0,1.1906020174612084,0.02233950587911312,20,0.02,489
DR_20,0.3494448290009199,0.0494448290009199,0.0024447911149302094,1.0,1.0,1.1906020174612084,0.02233950587911312,20,0.02,489
DR_8,0.37530654114955847,0.07530654114955848,0.0056710751399101445,0.0,0.0,8.0,0.09337863986461316,20,0.02,490
DR_20,0.3702969160703013,0.07029691607030131,0.004941656408994986,0.0,0.0,20.0,1.0090027833869826,20,0.02,490
DR_8,0.3069274230588121,0.00692742305881211,4.798919023576173e-05,1.0,1.0,0.5674778047607386,0.00610780644051314,20,0.02,491
DR_20,0.3069274230588121,0.00692742305881211,4.798919023576173e-05,1.0,1.0,0.5674778047607386,0.00610780644051314,20,0.02,491
DR_8,0.26809301419240794,-0.03190698580759205,0.0010180557433258804,1.0,1.0,8.0,0.05573456442232816,20,0.02,492
DR_20,0.2675398436497575,-0.032460156350242464,0.0010536617502821862,1.0,1.0,20.0,0.11927259148016692,20,0.02,492
DR_8,0.3141434672469809,0.0141434672469809,0.0002000376657664215,1.0,1.0,0.0,0.0032457790549421787,20,0.02,493
DR_20,0.3141434672469809,0.0141434672469809,0.0002000376657664215,1.0,1.0,0.0,0.0032457790549421787,20,0.02,493
DR_8,0.2552541557516419,-0.04474584424835809,0.002002190577498321,1.0,1.0,1.0,2.061154665154612e-09,20,0.02,494
DR_20,0.2552541557516419,-0.04474584424835809,0.002002190577498321,1.0,1.0,1.0,2.061154665154612e-09,20,0.02,494
DR_8,0.29210269658317406,-0.00789730341682593,6.23674012574105e-05,1.0,1.0,0.0,0.0018738594002425531,20,0.02,495
DR_20,0.29210269658317406,-0.00789730341682593,6.23674012574105e-05,1.0,1.0,0.0,0.0018738594002425531,20,0.02,495
DR_8,0.3064090559472048,0.006409055947204811,4.107599813440136e-05,1.0,1.0,0.0,0.002504272284762197,20,0.02,496
DR_20,0.3064090559472048,0.006409055947204811,4.107599813440136e-05,1.0,1.0,0.0,0.002504272284762197,20,0.02,496
DR_8,0.24949852507692083,-0.05050147492307916,0.002550398969406393,1.0,1.0,1.0,2.0611546663973976e-09,20,0.02,497
DR_20,0.24949852507692083,-0.05050147492307916,0.002550398969406393,1.0,1.0,1.0,2.0611546663973976e-09,20,0.02,497
DR_8,0.27018496856316504,-0.02981503143683495,0.0008889360995794562,1.0,1.0,7.790781622522899,0.036599483156809255,20,0.02,498
DR_20,0.27018496856316504,-0.02981503143683495,0.0008889360995794562,1.0,1.0,7.790781622522899,0.036599483156809255,20,0.02,498
DR_8,0.2745576822526766,-0.025442317747323362,0.0006473115323557653,1.0,1.0,0.0,0.00658888036648087,20,0.02,499
DR_20,0.2745576822526766,-0.025442317747323362,0.0006473115323557653,1.0,1.0,0.0,0.00658888036648087,20,0.02,499
DR_8,0.26564979892990914,-0.03435020107009085,0.0011799363135556703,1.0,1.0,8.0,0.07785700093467855,20,0.02,500
DR_20,0.2516477270597276,-0.04835227294027239,0.0023379422984905977,1.0,1.0,20.0,0.8311777271868236,20,0.02,500
DR_8,0.31515467303698846,0.015154673036988475,0.0002296641148580255,1.0,1.0,8.0,0.032387485411244345,20,0.02,501
DR_20,0.3169546599596821,0.016954659959682095,0.00028746049434844723,1.0,1.0,11.405012377024125,0.049134282115784494,20,0.02,501
DR_8,0.2919556925661428,-0.0080443074338572,6.471088209041022e-05,1.0,1.0,8.0,0.11598544576875577,20,0.02,502
DR_20,0.29240118362809,-0.007598816371910011,5.774201025400762e-05,1.0,1.0,10.566263411434248,0.183033257991421,20,0.02,502
DR_8,0.3012561684950996,0.00125616849509963,1.5779592880808689e-06,1.0,1.0,3.5391502901848853,0.02483439710710366,20,0.02,503
DR_20,0.3012561684950996,0.00125616849509963,1.5779592880808689e-06,1.0,1.0,3.5391502901848853,0.02483439710710366,20,0.02,503
DR_8,0.3139044005322815,0.013904400532281536,0.00019333235416211104,1.0,1.0,3.222057883497674,0.058567375862098925,20,0.02,504
DR_20,0.3139044005322815,0.013904400532281536,0.00019333235416211104,1.0,1.0,3.222057883497674,0.058567375862098925,20,0.02,504
DR_8,0.2713144992882523,-0.02868550071174769,0.0008228579510836773,1.0,1.0,0.0,0.008695440773245565,20,0.02,505
DR_20,0.2713144992882523,-0.02868550071174769,0.0008228579510836773,1.0,1.0,0.0,0.008695440773245565,20,0.02,505
DR_8,0.30368254890048224,0.003682548900482252,1.3561166404443044e-05,1.0,1.0,1.2160295924399094,0.021786508938842937,20,0.02,506
DR_20,0.30368254890048224,0.003682548900482252,1.3561166404443044e-05,1.0,1.0,1.2160295924399094,0.021786508938842937,20,0.02,506
DR_8,0.29389976927824624,-0.006100230721753752,3.72128148586283e-05,1.0,1.0,1.6440630028049814,0.017251891729320908,20,0.02,507
DR_20,0.29389976927824624,-0.006100230721753752,3.72128148586283e-05,1.0,1.0,1.6440630028049814,0.017251891729320908,20,0.02,507
DR_8,0.29388767224773144,-0.006112327752268554,3.736055055115235e-05,1.0,1.0,5.9327726406400405,0.09769356421960693,20,0.02,508
DR_20,0.29388767224773144,-0.006112327752268554,3.736055055115235e-05,1.0,1.0,5.9327726406400405,0.09769356421960693,20,0.02,508
DR_8,0.285758574707143,-0.01424142529285699,0.0002028181943720268,1.0,1.0,0.0,2.061154686220922e-09,20,0.02,509
DR_20,0.285758574707143,-0.01424142529285699,0.0002028181943720268,1.0,1.0,0.0,2.061154686220922e-09,20,0.02,509
DR_8,0.2621055819264338,-0.037894418073566194,0.0014359869211342203,1.0,1.0,1.0,2.0611546752938025e-09,20,0.02,510
DR_20,0.2621055819264338,-0.037894418073566194,0.0014359869211342203,1.0,1.0,1.0,2.0611546752938025e-09,20,0.02,510
DR_8,0.28074383163405203,-0.019256168365947957,0.0003708000201377348,1.0,1.0,0.0,0.005049953656155412,20,0.02,511
DR_20,0.28074383163405203,-0.019256168365947957,0.0003708000201377348,1.0,1.0,0.0,0.005049953656155412,20,0.02,511
DR_8,0.31998751679923204,0.019987516799232052,0.0003995008277995835,1.0,1.0,7.103824237069642,0.14735166312053927,20,0.02,512
DR_20,0.31998751679923204,0.019987516799232052,0.0003995008277995835,1.0,1.0,7.103824237069642,0.14735166312053927,20,0.02,512
DR_8,0.3174004748045172,0.01740047480451723,0.00030277652342263893,1.0,1.0,3.7199882710121535,0.03835919958735542,20,0.02,513
DR_20,0.3174004748045172,0.01740047480451723,0.00030277652342263893,1.0,1.0,3.7199882710121535,0.03835919958735542,20,0.02,513
DR_8,0.26643769872822476,-0.03356230127177523,0.0011264280666574051,1.0,1.0,2.7595683625590377,0.03075549354364996,20,0.02,514
DR_20,0.26643769872822476,-0.03356230127177523,0.0011264280666574051,1.0,1.0,2.7595683625590377,0.03075549354364996,20,0.02,514
DR_8,0.2806820557501891,-0.01931794424981087,0.00037318297003880086,1.0,1.0,0.0,0.0030842391909649994,20,0.02,515
DR_20,0.2806820557501891,-0.01931794424981087,0.00037318297003880086,1.0,1.0,0.0,0.0030842391909649994,20,0.02,515
DR_8,0.2550839944685805,-0.0449160055314195,0.0020174475528985073,1.0,1.0,0.0,0.008067983464985119,20,0.02,516
DR_20,0.2550839944685805,-0.0449160055314195,0.0020174475528985073,1.0,1.0,0.0,0.008067983464985119,20,0.02,516
DR_8,0.28784239634654213,-0.01215760365345786,0.0001478073265945719,1.0,1.0,0.9491792898192549,0.014510910239311623,20,0.02,517
DR_20,0.28784239634654213,-0.01215760365345786,0.0001478073265945719,1.0,1.0,0.9491792898192549,0.014510910239311623,20,0.02,517
DR_8,0.30050715120426624,0.000507151204266254,2.5720234398871173e-07,1.0,1.0,8.0,0.29878236018657545,20,0.02,518
DR_20,0.30633090543529207,0.006330905435292078,4.008036363061077e-05,1.0,1.0,11.244694649519086,0.9146386574811369,20,0.02,518
DR_8,0.340962755758922,0.040962755758922,0.0016779473593650973,1.0,1.0,6.186318214416566,0.18878895636721266,20,0.02,519
DR_20,0.340962755758922,0.040962755758922,0.0016779473593650973,1.0,1.0,6.186318214416566,0.18878895636721266,20,0.02,519
DR_8,0.3045662014347744,0.004566201434774431,2.085019554293607e-05,1.0,1.0,8.0,0.04442500146598675,20,0.02,520
DR_20,0.3000045111465393,4.511146539321054e-06,2.0350443099228318e-11,1.0,1.0,20.0,0.3960848597598203,20,0.02,520
DR_8,0.3468841145541648,0.0468841145541648,0.0021981201975280478,1.0,1.0,0.44347971774931527,0.014928152405791487,20,0.02,521
DR_20,0.3468841145541648,0.0468841145541648,0.0021981201975280478,1.0,1.0,0.44347971774931527,0.014928152405791487,20,0.02,521
DR_8,0.3589221153249846,0.05892211532498459,0.003471815674370784,1.0,1.0,0.0,0.001306681842609836,20,0.02,522
DR_20,0.3589221153249846,0.05892211532498459,0.003471815674370784,1.0,1.0,0.0,0.001306681842609836,20,0.02,522
DR_8,0.26502564096250153,-0.03497435903749846,0.0012232057900838501,1.0,1.0,4.247639575325531,0.08463419887314026,20,0.02,523
DR_20,0.26502564096250153,-0.03497435903749846,0.0012232057900838501,1.0,1.0,4.247639575325531,0.08463419887314026,20,0.02,523
DR_8,0.3776552255742818,0.07765522557428184,0.0060303340589925964,0.0,0.0,0.0,2.061154704145057e-09,20,0.02,524
DR_20,0.3776552255742818,0.07765522557428184,0.0060303340589925964,0.0,0.0,0.0,2.061154704145057e-09,20,0.02,524
DR_8,0.3046349899116985,0.004634989911698528,2.148313148154713e-05,1.0,1.0,0.0,0.0029502899382599,20,0.02,525
DR_20,0.3046349899116985,0.004634989911698528,2.148313148154713e-05,1.0,1.0,0.0,0.0029502899382599,20,0.02,525
DR_8,0.34383639412666583,0.043836394126665845,0.001921629450028384,1.0,1.0,8.0,0.025928774901621002,20,0.02,526
DR_20,0.34409387992973667,0.04409387992973668,0.0019442702472580351,1.0,1.0,15.662123482728985,0.0754339625593112,20,0.02,526
DR_8,0.2778426525301712,-0.02215734746982878,0.0004909480468987279,1.0,1.0,8.0,0.10677075905368472,20,0.02,527
DR_20,0.2818002821982129,-0.018199717801787085,0.00033122972806468574,1.0,1.0,18.03982041047601,0.6882605060306964,20,0.02,527
DR_8,0.29009845821523306,-0.009901541784766932,9.804052971548552e-05,1.0,1.0,8.0,0.31165542793687184,20,0.02,528
DR_20,0.2841660239944702,-0.01583397600552977,0.0002507147961436925,1.0,1.0,13.55103499189587,1.1156312229761454,20,0.02,528
DR_8,0.26026409112326143,-0.03973590887673856,0.00157894245426047,1.0,1.0,1.0,2.0611546709555905e-09,20,0.02,529
DR_20,0.26026409112326143,-0.03973590887673856,0.00157894245426047,1.0,1.0,1.0,2.0611546709555905e-09,20,0.02,529
DR_8,0.3518714033645844,0.0518714033645844,0.0026906424870114178,1.0,1.0,1.0,2.0611546683004557e-09,20,0.02,530
DR_20,0.3518714033645844,0.0518714033645844,0.0026906424870114178,1.0,1.0,1.0,2.0611546683004557e-09,20,0.02,530
DR_8,0.32472807550501503,0.024728075505015046,0.0006114777181817252,1.0,1.0,1.644312646393365,0.028272023787673458,20,0.02,531
DR_20,0.32472807550501503,0.024728075505015046,0.0006114777181817252,1.0,1.0,1.644312646393365,0.028272023787673458,20,0.02,531
DR_8,0.2764536266046987,-0.0235463733953013,0.0005544317000709529,1.0,1.0,1.228912524976292,0.0033337017593975133,20,0.02,532
DR_20,0.2764536266046987,-0.0235463733953013,0.0005544317000709529,1.0,1.0,1.228912524976292,0.0033337017593975133,20,0.02,532
DR_8,0.37861918967229186,0.07861918967229187,0.006180976984727804,0.0,0.0,8.0,0.016053279053485428,20,0.02,533
DR_20,0.381527949562122,0.081527949562122,0.00664680655980391,0.0,0.0,20.0,0.06201482979068554,20,0.02,533
DR_8,0.2917790940978084,-0.0082209059021916,6.758329385268868e-05,1.0,1.0,0.0,0.0001380717205553654,20,0.02,534
DR_20,0.2917790940978084,-0.0082209059021916,6.758329385268868e-05,1.0,1.0,0.0,0.0001380717205553654,20,0.02,534
DR_8,0.34103376556280507,0.04103376556280508,0.001683769916263248,1.0,1.0,0.0,0.00025555417333215257,20,0.02,535
DR_20,0.34103376556280507,0.04103376556280508,0.001683769916263248,1.0,1.0,0.0,0.00025555417333215257,20,0.02,535
DR_8,0.3495998987198791,0.04959989871987913,0.0024601499530222675,1.0,1.0,0.3800129178021877,0.001186822464601933,20,0.02,536
DR_20,0.3495998987198791,0.04959989871987913,0.0024601499530222675,1.0,1.0,0.3800129178021877,0.001186822464601933,20,0.02,536
DR_8,0.2896626184614877,-0.01033738153851227,0.00010686145707277429,1.0,1.0,8.0,0.09781573224541971,20,0.02,537
DR_20,0.2937130918637399,-0.006286908136260094,3.952521391377337e-05,1.0,1.0,20.0,2.700712043679989,20,0.02,537
DR_8,0.2959375470272325,-0.004062452972767472,1.650352415594727e-05,1.0,1.0,8.0,0.04941129307944712,20,0.02,538
DR_20,0.2880688411054711,-0.011931158894528893,0.00014235255256649592,1.0,1.0,20.0,0.3050191314600217,20,0.02,538
DR_8,0.3412431206023518,0.0412431206023518,0.0017009949970201357,1.0,1.0,8.0,0.11158766922690909,20,0.02,539
DR_20,0.34031727559319713,0.040317275593197144,0.0016254827112578102,1.0,1.0,12.959717411274681,0.45522951177540133,20,0.02,539
DR_8,0.26666670402657505,-0.03333329597342494,0.0011111086204519472,1.0,1.0,0.0,0.009431068047244369,20,0.02,540
DR_20,0.26666670402657505,-0.03333329597342494,0.0011111086204519472,1.0,1.0,0.0,0.009431068047244369,20,0.02,540
DR_8,0.24102837108777753,-0.05897162891222246,0.0034776530165608723,1.0,1.0,4.06704332616604,0.009742834148429854,20,0.02,541
DR_20,0.24102837108777753,-0.05897162891222246,0.0034776530165608723,1.0,1.0,4.06704332616604,0.009742834148429854,20,0.02,541
DR_8,0.3179263766465081,0.01792637664650809,0.0003213549796724707,1.0,1.0,1.0,2.061154692775757e-09,20,0.02,542
DR_20,0.3179263766465081,0.01792637664650809,0.0003213549796724707,1.0,1.0,1.0,2.061154692775757e-09,20,0.02,542
DR_8,0.3819993953034027,0.08199939530340272,0.006723900830123705,0.0,0.0,4.2647164380634655,0.07417800511884923,20,0.02,543
DR_20,0.3819993953034027,0.08199939530340272,0.006723900830123705,0.0,0.0,4.2647164380634655,0.07417800511884923,20,0.02,543
DR_8,0.30700225829440564,0.00700225829440565,4.9031621221572724e-05,1.0,1.0,6.633831133247331,0.03829597209517986,20,0.02,544
DR_20,0.3070022966148756,0.007002296614875614,4.903215788269848e-05,1.0,1.0,6.633761069916939,0.038294896399034814,20,0.02,544
DR_8,0.2763176696519293,-0.023682330348070713,0.0005608527707151511,1.0,1.0,7.1591427377965235,0.09881592902083157,20,0.02,545
DR_20,0.27631765611045195,-0.02368234388954804,0.0005608534121028134,1.0,1.0,7.15910821184322,0.09881483802885371,20,0.02,545
DR_8,0.2798821044418726,-0.020117895558127374,0.00040472972168772113,1.0,1.0,2.4259084259427297,0.02796025063048083,20,0.02,546
DR_20,0.2798821044418726,-0.020117895558127374,0.00040472972168772113,1.0,1.0,2.4259084259427297,0.02796025063048083,20,0.02,546
DR_8,0.3058456404980601,0.005845640498060134,3.417151283256073e-05,1.0,1.0,1.0,2.061154665552088e-09,20,0.02,547
DR_20,0.3058456404980601,0.005845640498060134,3.417151283256073e-05,1.0,1.0,1.0,2.061154665552088e-09,20,0.02,547
DR_8,0.3250616907411909,0.025061690741190912,0.0006280883428070943,1.0,1.0,1.0,2.0611546653381407e-09,20,0.02,548
DR_20,0.3250616907411909,0.025061690741190912,0.0006280883428070943,1.0,1.0,1.0,2.0611546653381407e-09,20,0.02,548
DR_8,0.31286723459744953,0.01286723459744954,0.00016556572618580241,1.0,1.0,0.0,0.008979610324757513,20,0.02,549
DR_20,0.31286723459744953,0.01286723459744954,0.00016556572618580241,1.0,1.0,0.0,0.008979610324757513,20,0.02,549
DR_8,0.2395671976889891,-0.06043280231101089,0.0036521235951617235,1.0,1.0,6.483218436894162,0.06745192913406507,20,0.02,550
DR_20,0.2395671976889891,-0.06043280231101089,0.0036521235951617235,1.0,1.0,6.483218436894162,0.06745192913406507,20,0.02,550
DR_8,0.31849198757178077,0.018491987571780777,0.0003419536043548947,1.0,1.0,8.0,0.08840785817495936,20,0.02,551
DR_20,0.3187580633518415,0.018758063351841492,0.0003518649407116989,1.0,1.0,9.339119662286057,0.127589765552564,20,0.02,551
DR_8,0.31146702299204193,0.011467022992041942,0.00013149261630001854,1.0,1.0,0.0,0.003450711479007507,20,0.02,552
DR_20,0.31146702299204193,0.011467022992041942,0.00013149261630001854,1.0,1.0,0.0,0.003450711479007507,20,0.02,552
DR_8,0.28631707765830006,-0.013682922341699932,0.00018722236380899117,1.0,1.0,0.0,0.005622166070060441,20,0.02,553
DR_20,0.28631707765830006,-0.013682922341699932,0.00018722236380899117,1.0,1.0,0.0,0.005622166070060441,20,0.02,553
DR_8,0.27304027593358426,-0.026959724066415724,0.0007268267217372752,1.0,1.0,1.0,2.061154689624802e-09,20,0.02,554
DR_20,0.27304027593358426,-0.026959724066415724,0.0007268267217372752,1.0,1.0,1.0,2.061154689624802e-09,20,0.02,554
DR_8,0.3192544526322604,0.019254452632260388,0.00037073394616795897,1.0,1.0,3.2722723354747276,0.026221398269902222,20,0.02,555
DR_20,0.3192544526322604,0.019254452632260388,0.00037073394616795897,1.0,1.0,3.2722723354747276,0.026221398269902222,20,0.02,555
DR_8,0.3532862713534079,0.05328627135340791,0.0028394267147490203,1.0,1.0,1.5435185496429478,0.002392241071308176,20,0.02,556
DR_20,0.3532862713534079,0.05328627135340791,0.0028394267147490203,1.0,1.0,1.5435185496429478,0.002392241071308176,20,0.02,556
DR_8,0.310144599060235,0.010144599060235016,0.00010291289009292116,1.0,1.0,8.0,0.060917225864109574,20,0.02,557
DR_20,0.3102691893561838,0.010269189356183817,0.00010545625003315899,1.0,1.0,18.945897298973698,0.27323795895406044,20,0.02,557
DR_8,0.33342089584919626,0.033420895849196275,0.0011169562793628249,1.0,1.0,0.0,0.006434277280632186,20,0.02,558
DR_20,0.33342089584919626,0.033420895849196275,0.0011169562793628249,1.0,1.0,0.0,0.006434277280632186,20,0.02,558
DR_8,0.2767786232811975,-0.023221376718802478,0.0005392323367165418,1.0,1.0,0.0,0.010383327026720634,20,0.02,559
DR_20,0.2767786232811975,-0.023221376718802478,0.0005392323367165418,1.0,1.0,0.0,0.010383327026720634,20,0.02,559
DR_8,0.2757686947651683,-0.02423130523483169,0.0005871561533835817,1.0,1.0,1.0,2.061154672549162e-09,20,0.02,560
DR_20,0.2757686947651683,-0.02423130523483169,0.0005871561533835817,1.0,1.0,1.0,2.061154672549162e-09,20,0.02,560
DR_8,0.3481025472904692,0.0481025472904692,0.002313855055831826,1.0,1.0,1.0,2.061154667784689e-09,20,0.02,561
DR_20,0.3481025472904692,0.0481025472904692,0.002313855055831826,1.0,1.0,1.0,2.061154667784689e-09,20,0.02,561
DR_8,0.3005680762722411,0.0005680762722410915,3.227106510833347e-07,1.0,1.0,8.0,0.1652439580503816,20,0.02,562
DR_20,0.2973052701268936,-0.002694729873106372,7.261569089011882e-06,1.0,1.0,15.796185816156683,0.6686710173195263,20,0.02,562
DR_8,0.2811533397048348,-0.018846660295165185,0.00035519660428135586,1.0,1.0,0.0,0.017687626223524298,20,0.02,563
DR_20,0.2811533397048348,-0.018846660295165185,0.00035519660428135586,1.0,1.0,0.0,0.017687626223524298,20,0.02,563
DR_8,0.2757755157821205,-0.024224484217879483,0.0005868256356222921,1.0,1.0,0.6813574421013209,0.009992086814187083,20,0.02,564
DR_20,0.2757755157821205,-0.024224484217879483,0.0005868256356222921,1.0,1.0,0.6813574421013209,0.009992086814187083,20,0.02,564
DR_8,0.2811034266936402,-0.0188965733063598,0.0003570804827226297,1.0,1.0,0.0,2.0611546906456224e-09,20,0.02,565
DR_20,0.2811034266936402,-0.0188965733063598,0.0003570804827226297,1.0,1.0,0.0,2.0611546906456224e-09,20,0.02,565
DR_8,0.2902646420139686,-0.009735357986031368,9.477719511618473e-05,1.0,1.0,2.928707613093046,0.014092838067706916,20,0.02,566
DR_20,0.2902646420139686,-0.009735357986031368,9.477719511618473e-05,1.0,1.0,2.928707613093046,0.014092838067706916,20,0.02,566
DR_8,0.29706674052726795,-0.0029332594727320416,8.604011134372254e-06,1.0,1.0,1.0,2.0611549662108896e-09,20,0.02,567
DR_20,0.29706674052726795,-0.0029332594727320416,8.604011134372254e-06,1.0,1.0,1.0,2.0611549662108896e-09,20,0.02,567
DR_8,0.24709566010388015,-0.05290433989611984,0.0027988691798441776,1.0,1.0,3.7783283619135153,0.01410876738184245,20,0.02,568
DR_20,0.24709566010388015,-0.05290433989611984,0.0027988691798441776,1.0,1.0,3.7783283619135153,0.01410876738184245,20,0.02,568
DR_8,0.24640990953258518,-0.05359009046741481,0.0028718977963057037,1.0,1.0,8.0,0.046694575398159154,20,0.02,569
DR_20,0.24549762828078994,-0.054502371719210047,0.002970508523018947,1.0,1.0,13.784665319794533,0.1732654094567477,20,0.02,569
DR_8,0.30990539233239023,0.00990539233239024,9.811679725857534e-05,1.0,1.0,1.0,2.061154661019173e-09,20,0.02,570
DR_20,0.30990539233239023,0.00990539233239024,9.811679725857534e-05,1.0,1.0,1.0,2.061154661019173e-09,20,0.02,570
DR_8,0.2629834184650519,-0.03701658153494808,0.001370227308533459,1.0,1.0,3.5674554048055622,0.01675373828649375,20,0.02,571
DR_20,0.2629834184650519,-0.03701658153494808,0.001370227308533459,1.0,1.0,3.5674554048055622,0.01675373828649375,20,0.02,571
DR_8,0.26504972831646195,-0.03495027168353804,0.0012215214907531208,1.0,1.0,0.0,0.0020218407417700516,20,0.02,572
DR_20,0.26504972831646195,-0.03495027168353804,0.0012215214907531208,1.0,1.0,0.0,0.0020218407417700516,20,0.02,572
DR_8,0.30115868681701313,0.0011586868170131437,1.3425551399200502e-06,1.0,1.0,0.0,0.0017818890932893186,20,0.02,573
DR_20,0.30115868681701313,0.0011586868170131437,1.3425551399200502e-06,1.0,1.0,0.0,0.0017818890932893186,20,0.02,573
DR_8,0.2795960193910813,-0.02040398060891868,0.00041632242468912957,1.0,1.0,8.0,0.022299260355017027,20,0.02,574
DR_20,0.281542781323443,-0.018457218676556975,0.0003406689212742436,1.0,1.0,20.0,0.06031825776450884,20,0.02,574
DR_8,0.25450676382901005,-0.04549323617098994,0.002069634537309467,1.0,1.0,0.0,0.0007475082061794825,20,0.02,575
DR_20,0.25450676382901005,-0.04549323617098994,0.002069634537309467,1.0,1.0,0.0,0.0007475082061794825,20,0.02,575
DR_8,0.27860726874486924,-0.021392731255130748,0.000457648950554248,1.0,1.0,0.0,0.0021717739695448434,20,0.02,576
DR_20,0.27860726874486924,-0.021392731255130748,0.000457648950554248,1.0,1.0,0.0,0.0021717739695448434,20,0.02,576
DR_8,0.2912540098473059,-0.008745990152694116,7.649234375102245e-05,1.0,1.0,0.5477966591051534,0.01717484633104012,20,0.02,577
DR_20,0.2912540098473059,-0.008745990152694116,7.649234375102245e-05,1.0,1.0,0.5477966591051534,0.01717484633104012,20,0.02,577
DR_8,0.2962700574227448,-0.003729942577255174,1.391247162962097e-05,1.0,1.0,1.0,2.061154667400665e-09,20,0.02,578
DR_20,0.2962700574227448,-0.003729942577255174,1.391247162962097e-05,1.0,1.0,1.0,2.061154667400665e-09,20,0.02,578
DR_8,0.3296802042124976,0.02968020421249762,0.0008809145220955613,1.0,1.0,0.0,0.0030252968868470674,20,0.02,579
DR_20,0.3296802042124976,0.02968020421249762,0.0008809145220955613,1.0,1.0,0.0,0.0030252968868470674,20,0.02,579
DR_8,0.26872594813843925,-0.03127405186156074,0.0009780663198395907,1.0,1.0,1.0,2.0611546716821483e-09,20,0.02,580
DR_20,0.26872594813843925,-0.03127405186156074,0.0009780663198395907,1.0,1.0,1.0,2.0611546716821483e-09,20,0.02,580
DR_8,0.31762249994674907,0.01762249994674908,0.0003105525043731714,1.0,1.0,3.7356792408079063,0.12042460734331707,20,0.02,581
DR_20,0.31762249994674907,0.01762249994674908,0.0003105525043731714,1.0,1.0,3.7356792408079063,0.12042460734331707,20,0.02,581
DR_8,0.298061156171064,-0.0019388438289359988,3.7591153930032047e-06,1.0,1.0,1.0,2.061154687863138e-09,20,0.02,582
DR_20,0.298061156171064,-0.0019388438289359988,3.7591153930032047e-06,1.0,1.0,1.0,2.061154687863138e-09,20,0.02,582
DR_8,0.3598497147617615,0.059849714761761486,0.0035819883570642106,0.0,0.0,1.0,2.061156469468714e-09,20,0.02,583
DR_20,0.3598497147617615,0.059849714761761486,0.0035819883570642106,0.0,0.0,1.0,2.061156469468714e-09,20,0.02,583
DR_8,0.30128365771547533,0.0012836577154753392,1.647777130499367e-06,1.0,1.0,3.399614374676676,0.014173184121579826,20,0.02,584
DR_20,0.30128365771547533,0.0012836577154753392,1.647777130499367e-06,1.0,1.0,3.399614374676676,0.014173184121579826,20,0.02,584
DR_8,0.30818471548650256,0.00818471548650257,6.698956759499499e-05,1.0,1.0,7.968181388319575,0.11656102619109804,20,0.02,585
DR_20,0.30818471548650256,0.00818471548650257,6.698956759499499e-05,1.0,1.0,7.968181388319575,0.11656102619109804,20,0.02,585
DR_8,0.32412669046665654,0.024126690466656553,0.0005820971928738562,1.0,1.0,3.345862818268339,0.06694611487256123,20,0.02,586
DR_20,0.32412669046665654,0.024126690466656553,0.0005820971928738562,1.0,1.0,3.345862818268339,0.06694611487256123,20,0.02,586
DR_8,0.32387211562699336,0.023872115626993373,0.0005698779045085412,1.0,1.0,1.0,2.061154665926197e-09,20,0.02,587
DR_20,0.32387211562699336,0.023872115626993373,0.0005698779045085412,1.0,1.0,1.0,2.061154665926197e-09,20,0.02,587
DR_8,0.30207008821426823,0.0020700882142682397,4.28526521485227e-06,1.0,1.0,0.0,0.0033171372420188147,20,0.02,588
DR_20,0.30207008821426823,0.0020700882142682397,4.28526521485227e-06,1.0,1.0,0.0,0.0033171372420188147,20,0.02,588
DR_8,0.31870072350296014,0.018700723502960148,0.00034971705953416605,1.0,1.0,0.0,0.00374307991680299,20,0.02,589
DR_20,0.31870072350296014,0.018700723502960148,0.00034971705953416605,1.0,1.0,0.0,0.00374307991680299,20,0.02,589
DR_8,0.24557555686179347,-0.05442444313820652,0.0029620200109038747,1.0,1.0,0.42614688326051997,0.012943181963293724,20,0.02,590
DR_20,0.24557555686179347,-0.05442444313820652,0.0029620200109038747,1.0,1.0,0.42614688326051997,0.012943181963293724,20,0.02,590
DR_8,0.33814047644558054,0.03814047644558055,0.001454695943495885,1.0,1.0,1.0,2.0611546624600886e-09,20,0.02,591
DR_20,0.33814047644558054,0.03814047644558055,0.001454695943495885,1.0,1.0,1.0,2.0611546624600886e-09,20,0.02,591
DR_8,0.2878696644099689,-0.012130335590031072,0.00014714504152677448,1.0,1.0,1.0,2.06115466107897e-09,20,0.02,592
DR_20,0.2878696644099689,-0.012130335590031072,0.00014714504152677448,1.0,1.0,1.0,2.06115466107897e-09,20,0.02,592
DR_8,0.31574169329045104,0.015741693290451053,0.0002478009076506317,1.0,1.0,8.0,0.03632429801716557,20,0.02,593
DR_20,0.31879109000469136,0.01879109000469137,0.00035310506356441186,1.0,1.0,20.0,0.13368538811611272,20,0.02,593
DR_8,0.30948731559946496,0.009487315599464974,9.000915728385144e-05,1.0,1.0,6.829959426344186,0.1482301006505239,20,0.02,594
DR_20,0.30948731559946496,0.009487315599464974,9.000915728385144e-05,1.0,1.0,6.829959426344186,0.1482301006505239,20,0.02,594
DR_8,0.2704695989334467,-0.029530401066553302,0.0008720445871514925,1.0,1.0,0.0,0.005139477955080598,20,0.02,595
DR_20,0.2704695989334467,-0.029530401066553302,0.0008720445871514925,1.0,1.0,0.0,0.005139477955080598,20,0.02,595
DR_8,0.2937724770155709,-0.006227522984429079,3.8782042521592464e-05,1.0,1.0,8.0,0.13977274009984889,20,0.02,596
DR_20,0.2936238549851807,-0.006376145014819312,4.065522525000517e-05,1.0,1.0,8.38289753844678,0.15901455730788586,20,0.02,596
DR_8,0.26477050341551744,-0.035229496584482545,0.0012411174295960672,1.0,1.0,0.5187077566047366,0.009142636262583777,20,0.02,597
DR_20,0.26477050341551744,-0.035229496584482545,0.0012411174295960672,1.0,1.0,0.5187077566047366,0.009142636262583777,20,0.02,597
DR_8,0.3369673672122369,0.03696736721223692,0.0013665862386043695,1.0,1.0,1.430838315120444,0.01675516347833501,20,0.02,598
DR_20,0.3369673672122369,0.03696736721223692,0.0013665862386043695,1.0,1.0,1.430838315120444,0.01675516347833501,20,0.02,598
DR_8,0.2928590831082486,-0.007140916891751392,5.099269405490036e-05,1.0,1.0,3.7049520296528935,0.043520187834899214,20,0.02,599
DR_20,0.2928590831082486,-0.007140916891751392,5.099269405490036e-05,1.0,1.0,3.7049520296528935,0.043520187834899214,20,0.02,599
DR_8,0.30024241411703834,0.0002424141170383476,5.876460413948168e-08,1.0,1.0,8.0,0.06504183215354385,20,0.02,600
DR_20,0.29786447871383726,-0.0021355212861627337,4.560451163654136e-06,1.0,1.0,20.0,0.5028013004619761,20,0.02,600
DR_8,0.3588714949218064,0.05887149492180643,0.003465852914328281,1.0,1.0,0.0,0.011619741092366258,20,0.02,601
DR_20,0.3588714949218064,0.05887149492180643,0.003465852914328281,1.0,1.0,0.0,0.011619741092366258,20,0.02,601
DR_8,0.31183911119512736,0.011839111195127372,0.00014016455389059026,1.0,1.0,5.965814461493043,0.036768579290452276,20,0.02,602
DR_20,0.31183911119512736,0.011839111195127372,0.00014016455389059026,1.0,1.0,5.965814461493043,0.036768579290452276,20,0.02,602
DR_8,0.2916737215320786,-0.008326278467921389,6.932691312537134e-05,1.0,1.0,1.0,2.061154661334576e-09,20,0.02,603
DR_20,0.2916737215320786,-0.008326278467921389,6.932691312537134e-05,1.0,1.0,1.0,2.061154661334576e-09,20,0.02,603
DR_8,0.32483242173109617,0.024832421731096177,0.0006166491690310176,1.0,1.0,0.0,0.002016120020002612,20,0.02,604
DR_20,0.32483242173109617,0.024832421731096177,0.0006166491690310176,1.0,1.0,0.0,0.002016120020002612,20,0.02,604
DR_8,0.28019424975179436,-0.019805750248205634,0.00039226774289429753,1.0,1.0,5.59279538772257,0.04359251583878754,20,0.02,605
DR_20,0.28019424975179436,-0.019805750248205634,0.00039226774289429753,1.0,1.0,5.59279538772257,0.04359251583878754,20,0.02,605
DR_8,0.2975895988583775,-0.002410401141622498,5.810033663535041e-06,1.0,1.0,8.0,0.1129760969386763,20,0.02,606
DR_20,0.29779479492386096,-0.0022052050761390274,4.862929427829334e-06,1.0,1.0,20.0,1.3805156739660946,20,0.02,606
DR_8,0.29923113130437357,-0.0007688686956264235,5.911590711142778e-07,1.0,1.0,0.0,0.002964910875256327,20,0.02,607
DR_20,0.29923113130437357,-0.0007688686956264235,5.911590711142778e-07,1.0,1.0,0.0,0.002964910875256327,20,0.02,607
DR_8,0.33954065129506456,0.039540651295064566,0.0015634631048378912,1.0,1.0,1.0,2.061154669315293e-09,20,0.02,608
DR_20,0.33954065129506456,0.039540651295064566,0.0015634631048378912,1.0,1.0,1.0,2.061154669315293e-09,20,0.02,608
DR_8,0.33745423815012715,0.03745423815012716,0.0014028199554064408,1.0,1.0,3.2273042173701616,0.03334749015690077,20,0.02,609
DR_20,0.33745423815012715,0.03745423815012716,0.0014028199554064408,1.0,1.0,3.2273042173701616,0.03334749015690077,20,0.02,609
DR_8,0.31370624768900135,0.01370624768900136,0.00018786122571225514,1.0,1.0,0.0,0.006307771757556621,20,0.02,610
DR_20,0.31370624768900135,0.01370624768900136,0.00018786122571225514,1.0,1.0,0.0,0.006307771757556621,20,0.02,610
DR_8,0.3010004406113872,0.00100044061138721,1.0008814169128145e-06,1.0,1.0,0.0,0.0013641441506870278,20,0.02,611
DR_20,0.3010004406113872,0.00100044061138721,1.0008814169128145e-06,1.0,1.0,0.0,0.0013641441506870278,20,0.02,611
DR_8,0.3288566217167525,0.028856621716752517,0.000832704616903753,1.0,1.0,1.0,2.0611546628274606e-09,20,0.02,612
DR_20,0.3288566217167525,0.028856621716752517,0.000832704616903753,1.0,1.0,1.0,2.0611546628274606e-09,20,0.02,612
DR_8,0.28317367809502536,-0.016826321904974628,0.000283125108849829,1.0,1.0,0.0,0.012424451553522288,20,0.02,613
DR_20,0.28317367809502536,-0.016826321904974628,0.000283125108849829,1.0,1.0,0.0,0.012424451553522288,20,0.02,613
DR_8,0.30396636505092484,0.003966365050924847,1.5732051717198064e-05,1.0,1.0,1.0,2.061154669957815e-09,20,0.02,614
DR_20,0.30396636505092484,0.003966365050924847,1.5732051717198064e-05,1.0,1.0,1.0,2.061154669957815e-09,20,0.02,614
DR_8,0.25402395905005964,-0.045976040949940344,0.0021137963414305915,1.0,1.0,1.0,2.0611546622377934e-09,20,0.02,615
DR_20,0.25402395905005964,-0.045976040949940344,0.0021137963414305915,1.0,1.0,1.0,2.0611546622377934e-09,20,0.02,615
DR_8,0.28841729840342245,-0.011582701596577538,0.00013415897627535984,1.0,1.0,1.0,2.06115467452388e-09,20,0.02,616
DR_20,0.28841729840342245,-0.011582701596577538,0.00013415897627535984,1.0,1.0,1.0,2.06115467452388e-09,20,0.02,616
DR_8,0.25684297410205487,-0.04315702589794512,0.001862528884355906,1.0,1.0,2.441946378549528,0.01457484474620007,20,0.02,617
DR_20,0.25684297410205487,-0.04315702589794512,0.001862528884355906,1.0,1.0,2.441946378549528,0.01457484474620007,20,0.02,617
DR_8,0.31642875107222124,0.016428751072221248,0.0002699038617930108,1.0,1.0,1.0,2.061154670674692e-09,20,0.02,618
DR_20,0.31642875107222124,0.016428751072221248,0.0002699038617930108,1.0,1.0,1.0,2.061154670674692e-09,20,0.02,618
DR_8,0.2522226558152093,-0.04777734418479068,0.002282674617351952,1.0,1.0,2.9404808063481296,0.027323547055258926,20,0.02,619
DR_20,0.2522226558152093,-0.04777734418479068,0.002282674617351952,1.0,1.0,2.9404808063481296,0.027323547055258926,20,0.02,619
DR_8,0.2928278954661606,-0.007172104533839374,5.1439083444319305e-05,1.0,1.0,0.0,0.0002092050802565241,20,0.02,620
DR_20,0.2928278954661606,-0.007172104533839374,5.1439083444319305e-05,1.0,1.0,0.0,0.0002092050802565241,20,0.02,620
DR_8,0.300956124731757,0.000956124731756991,9.14174502677378e-07,1.0,1.0,1.0,2.0611546761707318e-09,20,0.02,621
DR_20,0.300956124731757,0.000956124731756991,9.14174502677378e-07,1.0,1.0,1.0,2.0611546761707318e-09,20,0.02,621
DR_8,0.3238909128273064,0.023890912827306432,0.000570775715721955,1.0,1.0,1.0,2.0612007521310506e-09,20,0.02,622
DR_20,0.3238909128273064,0.023890912827306432,0.000570775715721955,1.0,1.0,1.0,2.0612007521310506e-09,20,0.02,622
DR_8,0.23949506146358673,-0.060504938536413255,0.0036608475872951457,1.0,1.0,0.0,0.015770133491715528,20,0.02,623
DR_20,0.23949506146358673,-0.060504938536413255,0.0036608475872951457,1.0,1.0,0.0,0.015770133491715528,20,0.02,623
DR_8,0.2870102845927704,-0.012989715407229596,0.00016873270636081795,1.0,1.0,8.0,0.11073510805890226,20,0.02,624
DR_20,0.2872975182619913,-0.012702481738008697,0.00016135304230444446,1.0,1.0,8.286883853445591,0.11798131331157771,20,0.02,624
DR_8,0.3340378863182227,0.03403788631822269,0.0011585777050122513,1.0,1.0,0.0,0.0215917093466738,20,0.02,625
DR_20,0.3340378863182227,0.03403788631822269,0.0011585777050122513,1.0,1.0,0.0,0.0215917093466738,20,0.02,625
DR_8,0.301684744882115,0.001684744882115008,2.838365317812712e-06,1.0,1.0,1.0,2.0611546852955754e-09,20,0.02,626
DR_20,0.301684744882115,0.001684744882115008,2.838365317812712e-06,1.0,1.0,1.0,2.0611546852955754e-09,20,0.02,626
DR_8,0.30962915480520553,0.009629154805205542,9.272062226261299e-05,1.0,1.0,4.908210801573152,0.07312107669331507,20,0.02,627
DR_20,0.30962915480520553,0.009629154805205542,9.272062226261299e-05,1.0,1.0,4.908210801573152,0.07312107669331507,20,0.02,627
DR_8,0.34085950946818416,0.040859509468184174,0.0016694995139806322,1.0,1.0,1.0,2.0611546654203306e-09,20,0.02,628
DR_20,0.34085950946818416,0.040859509468184174,0.0016694995139806322,1.0,1.0,1.0,2.0611546654203306e-09,20,0.02,628
DR_8,0.2862254917398803,-0.013774508260119667,0.00018973707780810492,1.0,1.0,8.0,0.1302529595576882,20,0.02,629
DR_20,0.28797834859540944,-0.01202165140459055,0.00014452010249349395,1.0,1.0,10.019120554090971,0.2109296819377839,20,0.02,629
DR_8,0.3096981683100721,0.009698168310072086,9.405446857048647e-05,1.0,1.0,0.0,0.0026446944390657785,20,0.02,630
DR_20,0.3096981683100721,0.009698168310072086,9.405446857048647e-05,1.0,1.0,0.0,0.0026446944390657785,20,0.02,630
DR_8,0.2995332831091638,-0.00046671689083621626,2.1782465619182462e-07,1.0,1.0,6.501709674327205,0.14642603392721948,20,0.02,631
DR_20,0.2995332831091638,-0.00046671689083621626,2.1782465619182462e-07,1.0,1.0,6.501709674327205,0.14642603392721948,20,0.02,631
DR_8,0.28693223051342565,-0.013067769486574343,0.00017076659935424347,1.0,1.0,0.0,0.0021609540834334365,20,0.02,632
DR_20,0.28693223051342565,-0.013067769486574343,0.00017076659935424347,1.0,1.0,0.0,0.0021609540834334365,20,0.02,632
DR_8,0.22251687214706886,-0.07748312785293113,0.006003635101873671,0.0,0.0,1.0,2.0611546726554876e-09,20,0.02,633
DR_20,0.22251687214706886,-0.07748312785293113,0.006003635101873671,0.0,0.0,1.0,2.0611546726554876e-09,20,0.02,633
DR_8,0.28924093279989255,-0.010759067200107442,0.00011575752701642778,1.0,1.0,3.3301867640161906,0.012335924376296966,20,0.02,634
DR_20,0.28924093279989255,-0.010759067200107442,0.00011575752701642778,1.0,1.0,3.3301867640161906,0.012335924376296966,20,0.02,634
DR_8,0.25906962550411466,-0.040930374495885324,0.0016752955563734198,1.0,1.0,0.0,0.00125856551327415,20,0.02,635
DR_20,0.25906962550411466,-0.040930374495885324,0.0016752955563734198,1.0,1.0,0.0,0.00125856551327415,20,0.02,635
DR_8,0.28635455929144504,-0.013645440708554946,0.0001861980521306885,1.0,1.0,2.6533566216878985,0.021744357010778582,20,0.02,636
DR_20,0.28635455929144504,-0.013645440708554946,0.0001861980521306885,1.0,1.0,2.6533566216878985,0.021744357010778582,20,0.02,636
DR_8,0.30536151177160875,0.005361511771608762,2.874580847709933e-05,1.0,1.0,8.0,0.048934533094041346,20,0.02,637
DR_20,0.3020560065816109,0.002056006581610925,4.227163063627442e-06,1.0,1.0,20.0,0.19220022781528692,20,0.02,637
DR_8,0.3216947985032884,0.021694798503288426,0.00047066428209828574,1.0,1.0,1.0,2.061154662846822e-09,20,0.02,638
DR_20,0.3216947985032884,0.021694798503288426,0.00047066428209828574,1.0,1.0,1.0,2.061154662846822e-09,20,0.02,638
DR_8,0.2563672536359992,-0.043632746364000774,0.0019038165552652227,1.0,1.0,0.0,0.00027755280373092337,20,0.02,639
DR_20,0.2563672536359992,-0.043632746364000774,0.0019038165552652227,1.0,1.0,0.0,0.00027755280373092337,20,0.02,639
DR_8,0.2622133964995336,-0.037786603500466365,0.001427827404101457,1.0,1.0,6.6550027743094455,0.24311109660856492,20,0.02,640
DR_20,0.2622133964995336,-0.037786603500466365,0.001427827404101457,1.0,1.0,6.6550027743094455,0.24311109660856492,20,0.02,640
DR_8,0.2981626607926962,-0.0018373392073037786,3.375815362695678e-06,1.0,1.0,6.470450521468903,0.05642345053070417,20,0.02,641
DR_20,0.2981626607926962,-0.0018373392073037786,3.375815362695678e-06,1.0,1.0,6.470450521468903,0.05642345053070417,20,0.02,641
DR_8,0.2413079808241688,-0.058692019175831195,0.0034447531149361366,1.0,1.0,0.22047903554067655,0.00907752335989759,20,0.02,642
DR_20,0.2413079808241688,-0.058692019175831195,0.0034447531149361366,1.0,1.0,0.22047903554067655,0.00907752335989759,20,0.02,642
DR_8,0.32885725025424367,0.028857250254243683,0.0008327408922360471,1.0,1.0,1.0,2.0611546715587317e-09,20,0.02,643
DR_20,0.32885725025424367,0.028857250254243683,0.0008327408922360471,1.0,1.0,1.0,2.0611546715587317e-09,20,0.02,643
DR_8,0.33297465681143024,0.03297465681143025,0.0010873279918316033,1.0,1.0,1.0,2.0611546663684364e-09,20,0.02,644
DR_20,0.33297465681143024,0.03297465681143025,0.0010873279918316033,1.0,1.0,1.0,2.0611546663684364e-09,20,0.02,644
DR_8,0.2725775353593041,-0.027422464640695865,0.000751991566970215,1.0,1.0,5.656423067765373,0.024536381352861875,20,0.02,645
DR_20,0.2725775205287722,-0.02742247947122778,0.000751992380349909,1.0,1.0,5.656436599510865,0.02453705648506483,20,0.02,645
DR_8,0.3510730615680725,0.05107306156807251,0.0026084576179361252,1.0,1.0,1.0,2.0611546756787636e-09,20,0.02,646
DR_20,0.3510730615680725,0.05107306156807251,0.0026084576179361252,1.0,1.0,1.0,2.0611546756787636e-09,20,0.02,646
DR_8,0.23586922599547647,-0.06413077400452352,0.00411275617441927,0.0,0.0,1.0,2.0611546676653365e-09,20,0.02,647
DR_20,0.23586922599547647,-0.06413077400452352,0.00411275617441927,0.0,0.0,1.0,2.0611546676653365e-09,20,0.02,647
DR_8,0.29965517261720154,-0.0003448273827984516,1.1890592392762987e-07,1.0,1.0,0.0,0.002314513653618024,20,0.02,648
DR_20,0.29965517261720154,-0.0003448273827984516,1.1890592392762987e-07,1.0,1.0,0.0,0.002314513653618024,20,0.02,648
DR_8,0.30168274962034125,0.0016827496203412617,2.8316462847586606e-06,1.0,1.0,1.0,2.0611546607140216e-09,20,0.02,649
DR_20,0.30168274962034125,0.0016827496203412617,2.8316462847586606e-06,1.0,1.0,1.0,2.0611546607140216e-09,20,0.02,649
DR_8,0.29553230533675384,-0.004467694663246147,1.99602956039981e-05,1.0,1.0,4.090984619979122,0.012385861703635091,20,0.02,650
DR_20,0.29553230533675384,-0.004467694663246147,1.99602956039981e-05,1.0,1.0,4.090984619979122,0.012385861703635091,20,0.02,650
DR_8,0.34287137354682895,0.04287137354682896,0.001837954669791746,1.0,1.0,8.0,0.1053209286699861,20,0.02,651
DR_20,0.344832990117203,0.04483299011720299,0.0020099970028492208,1.0,1.0,16.5101275981356,0.5582360835160977,20,0.02,651
DR_8,0.26515054908878066,-0.034849450911219326,0.0012144842288134856,1.0,1.0,6.799584095507279,0.09146077516298597,20,0.02,652
DR_20,0.26515054908878066,-0.034849450911219326,0.0012144842288134856,1.0,1.0,6.799584095507279,0.09146077516298597,20,0.02,652
DR_8,0.2946290435687725,-0.0053709564312274805,2.8847172986143832e-05,1.0,1.0,7.098136494100283,0.03485165402243183,20,0.02,653
DR_20,0.2946290435687725,-0.0053709564312274805,2.8847172986143832e-05,1.0,1.0,7.098136494100283,0.03485165402243183,20,0.02,653
DR_8,0.3462240753344559,0.04622407533445594,0.002136665140525458,1.0,1.0,0.0,0.004911051785437486,20,0.02,654
DR_20,0.3462240753344559,0.04622407533445594,0.002136665140525458,1.0,1.0,0.0,0.004911051785437486,20,0.02,654
DR_8,0.31207814706866266,0.01207814706866267,0.00014588163661224466,1.0,1.0,1.0,2.0611546748732163e-09,20,0.02,655
DR_20,0.31207814706866266,0.01207814706866267,0.00014588163661224466,1.0,1.0,1.0,2.0611546748732163e-09,20,0.02,655
DR_8,0.3801592280722974,0.08015922807229742,0.006425501845146594,1.0,1.0,0.0,0.027165476288491176,20,0.02,656
DR_20,0.3801592280722974,0.08015922807229742,0.006425501845146594,1.0,1.0,0.0,0.027165476288491176,20,0.02,656
DR_8,0.25334578207664576,-0.046654217923354224,0.0021766160500398266,1.0,1.0,1.0,2.0611546661405837e-09,20,0.02,657
DR_20,0.25334578207664576,-0.046654217923354224,0.0021766160500398266,1.0,1.0,1.0,2.0611546661405837e-09,20,0.02,657
DR_8,0.30917259899563937,0.00917259899563938,8.413657233480457e-05,1.0,1.0,8.0,0.031950304806884905,20,0.02,658
DR_20,0.311436884197578,0.01143688419757799,0.00013080232014880914,1.0,1.0,20.0,0.3497188663264022,20,0.02,658
DR_8,0.3275233035731171,0.02752330357311711,0.000757532239577961,1.0,1.0,8.0,0.03320326513388568,20,0.02,659
DR_20,0.3276258357119426,0.027625835711942603,0.0007631867987832433,1.0,1.0,20.0,0.39477265545780327,20,0.02,659
DR_8,0.306705562000805,0.006705562000805021,4.496456174664024e-05,1.0,1.0,1.0,2.0611546703683398e-09,20,0.02,660
DR_20,0.306705562000805,0.006705562000805021,4.496456174664024e-05,1.0,1.0,1.0,2.0611546703683398e-09,20,0.02,660
DR_8,0.3119939084403875,0.011993908440387502,0.00014385383967639855,1.0,1.0,8.0,0.07983127017838659,20,0.02,661
DR_20,0.3112182785863744,0.01121827858637442,0.00012584977444150683,1.0,1.0,10.046111195606889,0.12990983110242216,20,0.02,661
DR_8,0.277715652679832,-0.022284347320167985,0.0004965921354858781,1.0,1.0,1.0,2.061154663013962e-09,20,0.02,662
DR_20,0.277715652679832,-0.022284347320167985,0.0004965921354858781,1.0,1.0,1.0,2.061154663013962e-09,20,0.02,662
DR_8,0.26196728712732936,-0.038032712872670627,0.001446487248455006,1.0,1.0,8.0,0.48437479385290355,20,0.02,663
DR_20,0.26398045448384033,-0.03601954551615966,0.0012974076591906972,1.0,1.0,9.60502376772212,0.8626571732536163,20,0.02,663
DR_8,0.32356906724027173,0.023569067240271746,0.0005555009305764509,1.0,1.0,1.7699342244177596,0.01548352161136026,20,0.02,664
DR_20,0.32356906724027173,0.023569067240271746,0.0005555009305764509,1.0,1.0,1.7699342244177596,0.01548352161136026,20,0.02,664
DR_8,0.30948882309900605,0.00948882309900606,9.003776380423098e-05,1.0,1.0,1.0,2.0611546622090666e-09,20,0.02,665
DR_20,0.30948882309900605,0.00948882309900606,9.003776380423098e-05,1.0,1.0,1.0,2.0611546622090666e-09,20,0.02,665
DR_8,0.24284586374306372,-0.05715413625693627,0.003266595291276437,0.0,0.0,1.0,2.061154669555946e-09,20,0.02,666
DR_20,0.24284586374306372,-0.05715413625693627,0.003266595291276437,0.0,0.0,1.0,2.061154669555946e-09,20,0.02,666
DR_8,0.2924186763969962,-0.007581323603003787,5.747646757346232e-05,1.0,1.0,1.0,2.0611546751357787e-09,20,0.02,667
DR_20,0.2924186763969962,-0.007581323603003787,5.747646757346232e-05,1.0,1.0,1.0,2.0611546751357787e-09,20,0.02,667
DR_8,0.3052997591113881,0.005299759111388136,2.8087446638741563e-05,1.0,1.0,8.0,0.06349866828588514,20,0.02,668
DR_20,0.30659954407147827,0.0065995440714782805,4.355398195138412e-05,1.0,1.0,20.0,0.3367367448364466,20,0.02,668
DR_8,0.3443494339807949,0.04434943398079488,0.001966872294416884,1.0,1.0,8.0,0.052702405254165106,20,0.02,669
DR_20,0.34819985341574616,0.048199853415746174,0.002323225869299418,1.0,1.0,20.0,0.2769018851744949,20,0.02,669
DR_8,0.30792283309705093,0.00792283309705094,6.27712842837258e-05,1.0,1.0,0.0,0.008918202197386422,20,0.02,670
DR_20,0.30792283309705093,0.00792283309705094,6.27712842837258e-05,1.0,1.0,0.0,0.008918202197386422,20,0.02,670
DR_8,0.3114859785262236,0.011485978526223628,0.0001319277027048703,1.0,1.0,0.0,0.000138584687472918,20,0.02,671
DR_20,0.3114859785262236,0.011485978526223628,0.0001319277027048703,1.0,1.0,0.0,0.000138584687472918,20,0.02,671
DR_8,0.3004293354407695,0.00042933544076950714,1.8432892070074698e-07,1.0,1.0,1.0,2.0611546635620806e-09,20,0.02,672
DR_20,0.3004293354407695,0.00042933544076950714,1.8432892070074698e-07,1.0,1.0,1.0,2.0611546635620806e-09,20,0.02,672
DR_8,0.3142788456193133,0.014278845619313307,0.00020388543222018283,1.0,1.0,1.0,2.061154662763548e-09,20,0.02,673
DR_20,0.3142788456193133,0.014278845619313307,0.00020388543222018283,1.0,1.0,1.0,2.061154662763548e-09,20,0.02,673
DR_8,0.3041683417732814,0.004168341773281403,1.7375073138882753e-05,1.0,1.0,0.9663541011536602,0.02203991006360965,20,0.02,674
DR_20,0.3041683417732814,0.004168341773281403,1.7375073138882753e-05,1.0,1.0,0.9663541011536602,0.02203991006360965,20,0.02,674
DR_8,0.35744841407646993,0.057448414076469945,0.00330032027990155,0.0,0.0,1.0,2.0611546760580425e-09,20,0.02,675
DR_20,0.35744841407646993,0.057448414076469945,0.00330032027990155,0.0,0.0,1.0,2.0611546760580425e-09,20,0.02,675
DR_8,0.31550835671336525,0.015508356713365257,0.00024050912794898121,1.0,1.0,5.315128001263274,0.0754829943240743,20,0.02,676
DR_20,0.31550835671336525,0.015508356713365257,0.00024050912794898121,1.0,1.0,5.315128001263274,0.0754829943240743,20,0.02,676
DR_8,0.3295354926881084,0.0295354926881084,0.0008723453283293048,1.0,1.0,1.0,2.061154665950999e-09,20,0.02,677
DR_20,0.3295354926881084,0.0295354926881084,0.0008723453283293048,1.0,1.0,1.0,2.061154665950999e-09,20,0.02,677
DR_8,0.25176374317597977,-0.04823625682402022,0.002326736472392837,1.0,1.0,0.0,0.002044210032964354,20,0.02,678
DR_20,0.25176374317597977,-0.04823625682402022,0.002326736472392837,1.0,1.0,0.0,0.002044210032964354,20,0.02,678
DR_8,0.34410432673172,0.04410432673171999,0.0019451916364583105,1.0,1.0,8.0,0.1030786716074498,20,0.02,679
DR_20,0.34866370982718925,0.04866370982718926,0.0023681566541448765,1.0,1.0,12.367587121886066,0.1784120453558638,20,0.02,679
DR_8,0.32215747401457867,0.022157474014578682,0.0004909536547067295,1.0,1.0,3.42631706981335,0.02572517056269963,20,0.02,680
DR_20,0.32215747401457867,0.022157474014578682,0.0004909536547067295,1.0,1.0,3.42631706981335,0.02572517056269963,20,0.02,680
DR_8,0.2539256236426052,-0.04607437635739481,0.0021228481567228618,1.0,1.0,1.0,2.0611546701317293e-09,20,0.02,681
DR_20,0.2539256236426052,-0.04607437635739481,0.0021228481567228618,1.0,1.0,1.0,2.0611546701317293e-09,20,0.02,681
DR_8,0.25479055912061527,-0.04520944087938472,0.0020438935446265823,1.0,1.0,8.0,0.0434466704296227,20,0.02,682
DR_20,0.25635678610185886,-0.04364321389814113,0.0019047301193588992,1.0,1.0,9.779941741546237,0.06390648600776264,20,0.02,682
DR_8,0.2833813317738322,-0.01661866822616781,0.0002761801336114395,1.0,1.0,0.0,0.011472858682889737,20,0.02,683
DR_20,0.2833813317738322,-0.01661866822616781,0.0002761801336114395,1.0,1.0,0.0,0.011472858682889737,20,0.02,683
DR_8,0.2966772045060883,-0.003322795493911679,1.1040969894359758e-05,1.0,1.0,0.8111178975046687,0.016879252550999976,20,0.02,684
DR_20,0.2966772045060883,-0.003322795493911679,1.1040969894359758e-05,1.0,1.0,0.8111178975046687,0.016879252550999976,20,0.02,684
DR_8,0.3094848357991174,0.009484835799117408,8.996211013621916e-05,1.0,1.0,1.0,2.061154664718473e-09,20,0.02,685
DR_20,0.3094848357991174,0.009484835799117408,8.996211013621916e-05,1.0,1.0,1.0,2.061154664718473e-09,20,0.02,685
DR_8,0.2905958999522896,-0.009404100047710362,8.843709770734603e-05,1.0,1.0,0.6379896379372447,0.006153565549744926,20,0.02,686
DR_20,0.2905958999522896,-0.009404100047710362,8.843709770734603e-05,1.0,1.0,0.6379896379372447,0.006153565549744926,20,0.02,686
DR_8,0.32115143181003925,0.021151431810039256,0.0004473830676147405,1.0,1.0,1.0,2.061154676510607e-09,20,0.02,687
DR_20,0.32115143181003925,0.021151431810039256,0.0004473830676147405,1.0,1.0,1.0,2.061154676510607e-09,20,0.02,687
DR_8,0.29906775283918646,-0.0009322471608135263,8.690847688448808e-07,1.0,1.0,1.0,2.061154682859264e-09,20,0.02,688
DR_20,0.29906775283918646,-0.0009322471608135263,8.690847688448808e-07,1.0,1.0,1.0,2.061154682859264e-09,20,0.02,688
DR_8,0.2564906795544555,-0.04350932044554451,0.0018930609656330774,1.0,1.0,1.0,2.061154662143953e-09,20,0.02,689
DR_20,0.2564906795544555,-0.04350932044554451,0.0018930609656330774,1.0,1.0,1.0,2.061154662143953e-09,20,0.02,689
DR_8,0.3362504237881792,0.03625042378817922,0.00131409322482259,1.0,1.0,1.0,2.061154664466645e-09,20,0.02,690
DR_20,0.3362504237881792,0.03625042378817922,0.00131409322482259,1.0,1.0,1.0,2.061154664466645e-09,20,0.02,690
DR_8,0.28631654881270263,-0.013683451187297357,0.00018723683639514945,1.0,1.0,8.0,0.05368570923252393,20,0.02,691
DR_20,0.2828536762178322,-0.017146323782167794,0.0002939964192429329,1.0,1.0,17.613356374943105,0.4442200829436653,20,0.02,691
DR_8,0.31854274553604206,0.01854274553604207,0.00034383341201440815,1.0,1.0,8.0,0.14744188142565987,20,0.02,692
DR_20,0.3138474964604795,0.013847496460479503,0.00019175315822299234,1.0,1.0,20.0,1.8953949802152137,20,0.02,692
DR_8,0.3139772391827861,0.013977239182786094,0.00019536321517281088,1.0,1.0,8.0,0.03741004429836169,20,0.02,693
DR_20,0.31481624675910175,0.014816246759101759,0.00021952116802659337,1.0,1.0,20.0,0.3833723863675092,20,0.02,693
DR_8,0.3051258898851065,0.005125889885106538,2.627474711423752e-05,1.0,1.0,8.0,0.0748729147236595,20,0.02,694
DR_20,0.30084636190213565,0.0008463619021356616,7.163284693866953e-07,1.0,1.0,20.0,1.2723248681788963,20,0.02,694
DR_8,0.33136612417749345,0.03136612417749346,0.0009838337459179398,1.0,1.0,8.0,0.15317353935335967,20,0.02,695
DR_20,0.3389998974548059,0.03899989745480592,0.0015209920014853772,1.0,1.0,20.0,7.643225625466871,20,0.02,695
DR_8,0.3103545934105433,0.010354593410543289,0.0001072176046976665,1.0,1.0,1.0,2.0611546752598914e-09,20,0.02,696
DR_20,0.3103545934105433,0.010354593410543289,0.0001072176046976665,1.0,1.0,1.0,2.0611546752598914e-09,20,0.02,696
DR_8,0.28833590765039746,-0.011664092349602528,0.00013605105034005622,1.0,1.0,0.0,0.004021617004515641,20,0.02,697
DR_20,0.28833590765039746,-0.011664092349602528,0.00013605105034005622,1.0,1.0,0.0,0.004021617004515641,20,0.02,697
DR_8,0.26527530477849304,-0.03472469522150695,0.0012058044582265476,1.0,1.0,8.0,0.02925854137528224,20,0.02,698
DR_20,0.2631798727112559,-0.036820127288744064,0.0013557217735593154,1.0,1.0,20.0,0.34279650984974364,20,0.02,698
DR_8,0.2693720824438067,-0.030627917556193263,0.0009380693338289714,1.0,1.0,0.7948610639939273,0.003992521001252927,20,0.02,699
DR_20,0.2693720824438067,-0.030627917556193263,0.0009380693338289714,1.0,1.0,0.7948610639939273,0.003992521001252927,20,0.02,699
DR_8,0.272092983714053,-0.027907016285946995,0.0007788015579841108,1.0,1.0,1.0,2.061154668786558e-09,20,0.02,700
DR_20,0.272092983714053,-0.027907016285946995,0.0007788015579841108,1.0,1.0,1.0,2.061154668786558e-09,20,0.02,700
DR_8,0.2874342849298655,-0.012565715070134487,0.00015789719522380495,1.0,1.0,3.8749263117638812,0.026595642527918975,20,0.02,701
DR_20,0.2874343502822751,-0.012565649717724892,0.00015789555282855964,1.0,1.0,3.8749301900152995,0.0265951511134191,20,0.02,701
DR_8,0.26088391425410384,-0.039116085745896145,0.0015300681640802996,1.0,1.0,0.0,2.0611546874239086e-09,20,0.02,702
DR_20,0.26088391425410384,-0.039116085745896145,0.0015300681640802996,1.0,1.0,0.0,2.0611546874239086e-09,20,0.02,702
DR_8,0.319865310649159,0.01986531064915903,0.00039463056718759115,1.0,1.0,0.0,0.003207636819405371,20,0.02,703
DR_20,0.319865310649159,0.01986531064915903,0.00039463056718759115,1.0,1.0,0.0,0.003207636819405371,20,0.02,703
DR_8,0.3154440627039399,0.015444062703939887,0.000238519072803227,1.0,1.0,8.0,0.018247066105810048,20,0.02,704
DR_20,0.3143643647136378,0.014364364713637834,0.00020633497362640372,1.0,1.0,20.0,0.15645353012360638,20,0.02,704
DR_8,0.33200006571096163,0.032000065710961645,0.0010240042055058632,1.0,1.0,4.974023900607799,0.07902858759913854,20,0.02,705
DR_20,0.33200006571096163,0.032000065710961645,0.0010240042055058632,1.0,1.0,4.974023900607799,0.07902858759913854,20,0.02,705
DR_8,0.3139288212048464,0.013928821204846398,0.00019401206015657866,1.0,1.0,0.0,0.001112217239181833,20,0.02,706
DR_20,0.3139288212048464,0.013928821204846398,0.00019401206015657866,1.0,1.0,0.0,0.001112217239181833,20,0.02,706
DR_8,0.28645645440360196,-0.013543545596398032,0.00018342762732171254,1.0,1.0,3.4742674891996295,0.04341706936340345,20,0.02,707
DR_20,0.28645645440360196,-0.013543545596398032,0.00018342762732171254,1.0,1.0,3.4742674891996295,0.04341706936340345,20,0.02,707
DR_8,0.3096048236211176,0.009604823621117586,9.225263679277835e-05,1.0,1.0,4.692366348203634,0.03477206553418147,20,0.02,708
DR_20,0.3096048236211176,0.009604823621117586,9.225263679277835e-05,1.0,1.0,4.692366348203634,0.03477206553418147,20,0.02,708
DR_8,0.30828961339829475,0.00828961339829476,6.8717690293188e-05,1.0,1.0,1.0,2.061154673578901e-09,20,0.02,709
DR_20,0.30828961339829475,0.00828961339829476,6.8717690293188e-05,1.0,1.0,1.0,2.061154673578901e-09,20,0.02,709
DR_8,0.32169205598547557,0.021692055985475578,0.00047054529287700683,1.0,1.0,4.66908378828131,0.05328110507178319,20,0.02,710
DR_20,0.32169205598547557,0.021692055985475578,0.00047054529287700683,1.0,1.0,4.66908378828131,0.05328110507178319,20,0.02,710
DR_8,0.25384044184371674,-0.046159558156283254,0.0021307048091832956,1.0,1.0,1.7864637079911379,0.01585262991563957,20,0.02,711
DR_20,0.25384044184371674,-0.046159558156283254,0.0021307048091832956,1.0,1.0,1.7864637079911379,0.01585262991563957,20,0.02,711
DR_8,0.2951472067135292,-0.004852793286470813,2.35496026812162e-05,1.0,1.0,8.0,0.06947078784433873,20,0.02,712
DR_20,0.2994803749744865,-0.0005196250255135038,2.7001016713990945e-07,1.0,1.0,20.0,0.933970846978594,20,0.02,712
DR_8,0.2915129506120301,-0.008487049387969903,7.20300073138403e-05,1.0,1.0,0.21407112819514243,0.0021850932137154285,20,0.02,713
DR_20,0.2915129506120301,-0.008487049387969903,7.20300073138403e-05,1.0,1.0,0.21407112819514243,0.0021850932137154285,20,0.02,713
DR_8,0.3340344093062355,0.034034409306235525,0.0011583410168243713,1.0,1.0,0.0,0.01449282897007364,20,0.02,714
DR_20,0.3340344093062355,0.034034409306235525,0.0011583410168243713,1.0,1.0,0.0,0.01449282897007364,20,0.02,714
DR_8,0.35062645176772805,0.050626451767728065,0.002563037618590096,1.0,1.0,5.882176889851962,0.023297394331014198,20,0.02,715
DR_20,0.35062645176772805,0.050626451767728065,0.002563037618590096,1.0,1.0,5.882176889851962,0.023297394331014198,20,0.02,715
DR_8,0.31384475722569655,0.013844757225696558,0.00019167730263847704,1.0,1.0,0.0,0.001903892754251445,20,0.02,716
DR_20,0.31384475722569655,0.013844757225696558,0.00019167730263847704,1.0,1.0,0.0,0.001903892754251445,20,0.02,716
DR_8,0.33131856035571167,0.03131856035571168,0.0009808522227543553,1.0,1.0,1.0,2.0611546706365188e-09,20,0.02,717
DR_20,0.33131856035571167,0.03131856035571168,0.0009808522227543553,1.0,1.0,1.0,2.0611546706365188e-09,20,0.02,717
DR_8,0.29270494208082,-0.007295057919180004,5.321787004419088e-05,1.0,1.0,8.0,0.10462276206157477,20,0.02,718
DR_20,0.2918050576423532,-0.008194942357646784,6.715708024515343e-05,1.0,1.0,13.735788896097397,0.5176868624894031,20,0.02,718
DR_8,0.3167131090329376,0.0167131090329376,0.00027932801354686043,1.0,1.0,0.0,0.007830905945445039,20,0.02,719
DR_20,0.3167131090329376,0.0167131090329376,0.00027932801354686043,1.0,1.0,0.0,0.007830905945445039,20,0.02,719
DR_8,0.29075767709977085,-0.009242322900229138,8.542053259209996e-05,1.0,1.0,4.139613464741646,0.05073584042975086,20,0.02,720
DR_20,0.29075767709977085,-0.009242322900229138,8.542053259209996e-05,1.0,1.0,4.139613464741646,0.05073584042975086,20,0.02,720
DR_8,0.28669800929212236,-0.013301990707877631,0.00017694295679246283,1.0,1.0,0.0,0.0030126756620507617,20,0.02,721
DR_20,0.28669800929212236,-0.013301990707877631,0.00017694295679246283,1.0,1.0,0.0,0.0030126756620507617,20,0.02,721
DR_8,0.3350447290032702,0.035044729003270214,0.0012281330309126485,1.0,1.0,1.0,2.06115466675019e-09,20,0.02,722
DR_20,0.3350447290032702,0.035044729003270214,0.0012281330309126485,1.0,1.0,1.0,2.06115466675019e-09,20,0.02,722
DR_8,0.29002375225894667,-0.009976247741053323,9.952551899087154e-05,1.0,1.0,8.0,0.041299986583197563,20,0.02,723
DR_20,0.2880052800214193,-0.011994719978580703,0.00014387330736456306,1.0,1.0,12.552413219179247,0.09208755883536625,20,0.02,723
DR_8,0.31163460556721134,0.011634605567211354,0.00013536404670458542,1.0,1.0,1.0,2.0611546885238135e-09,20,0.02,724
DR_20,0.31163460556721134,0.011634605567211354,0.00013536404670458542,1.0,1.0,1.0,2.0611546885238135e-09,20,0.02,724
DR_8,0.28010702343289473,-0.01989297656710526,0.00039573051669939893,1.0,1.0,3.7764452445898757,0.057671362847217716,20,0.02,725
DR_20,0.28010702343289473,-0.01989297656710526,0.00039573051669939893,1.0,1.0,3.7764452445898757,0.057671362847217716,20,0.02,725
DR_8,0.3377193009935483,0.03771930099354831,0.0014227456674418945,1.0,1.0,1.2415117861203433,0.001789767346727365,20,0.02,726
DR_20,0.3377193009935483,0.03771930099354831,0.0014227456674418945,1.0,1.0,1.2415117861203433,0.001789767346727365,20,0.02,726
DR_8,0.27506543928586863,-0.02493456071413136,0.000621732318006703,1.0,1.0,8.0,0.07821627002067294,20,0.02,727
DR_20,0.27124370357342675,-0.028756296426573236,0.0008269245841729487,1.0,1.0,20.0,0.2693077701128707,20,0.02,727
DR_8,0.29485746556790493,-0.005142534432095058,2.6445660385283243e-05,1.0,1.0,0.0,0.007670042116682707,20,0.02,728
DR_20,0.29485746556790493,-0.005142534432095058,2.6445660385283243e-05,1.0,1.0,0.0,0.007670042116682707,20,0.02,728
DR_8,0.2814548986019179,-0.018545101398082076,0.00034392078586514575,1.0,1.0,4.31316935580645,0.027586846477136544,20,0.02,729
DR_20,0.2814548986019179,-0.018545101398082076,0.00034392078586514575,1.0,1.0,4.31316935580645,0.027586846477136544,20,0.02,729
DR_8,0.31836983153221926,0.018369831532219272,0.0003374507105221174,1.0,1.0,1.0,2.0611546678593877e-09,20,0.02,730
DR_20,0.31836983153221926,0.018369831532219272,0.0003374507105221174,1.0,1.0,1.0,2.0611546678593877e-09,20,0.02,730
DR_8,0.30116436554349474,0.0011643655434947497,1.3557471188778239e-06,1.0,1.0,0.0,0.008821979467910482,20,0.02,731
DR_20,0.30116436554349474,0.0011643655434947497,1.3557471188778239e-06,1.0,1.0,0.0,0.008821979467910482,20,0.02,731
DR_8,0.32596203138379737,0.02596203138379738,0.0006740270735732801,1.0,1.0,8.0,0.023385358990023395,20,0.02,732
DR_20,0.3261318909459516,0.026131890945951586,0.0006828757244111065,1.0,1.0,20.0,0.051550838082969036,20,0.02,732
DR_8,0.2640417105823065,-0.03595828941769347,0.001292998577846606,1.0,1.0,1.0,2.0611546635557096e-09,20,0.02,733
DR_20,0.2640417105823065,-0.03595828941769347,0.001292998577846606,1.0,1.0,1.0,2.0611546635557096e-09,20,0.02,733
DR_8,0.24053687343869443,-0.05946312656130556,0.0035358634204458433,0.0,0.0,8.0,0.03050203316690895,20,0.02,734
DR_20,0.24137862085448697,-0.05862137914551302,0.0034364660929219887,0.0,0.0,20.0,0.24541844291990206,20,0.02,734
DR_8,0.36775935834185874,0.06775935834185876,0.004591330642900424,0.0,0.0,0.0,2.0611546806095356e-09,20,0.02,735
DR_20,0.36775935834185874,0.06775935834185876,0.004591330642900424,0.0,0.0,0.0,2.0611546806095356e-09,20,0.02,735
DR_8,0.31894426955706334,0.018944269557063353,0.00035888534905067734,1.0,1.0,1.0,2.06115466296594e-09,20,0.02,736
DR_20,0.31894426955706334,0.018944269557063353,0.00035888534905067734,1.0,1.0,1.0,2.06115466296594e-09,20,0.02,736
DR_8,0.2454931375213767,-0.0545068624786233,0.0029709980572635523,1.0,1.0,1.0,2.0611546722370396e-09,20,0.02,737
DR_20,0.2454931375213767,-0.0545068624786233,0.0029709980572635523,1.0,1.0,1.0,2.0611546722370396e-09,20,0.02,737
DR_8,0.25575720140517144,-0.04424279859482855,0.001957425227502563,1.0,1.0,1.2781679941448034,0.0002777985276258525,20,0.02,738
DR_20,0.25575720140517144,-0.04424279859482855,0.001957425227502563,1.0,1.0,1.2781679941448034,0.0002777985276258525,20,0.02,738
DR_8,0.2647793436350172,-0.03522065636498278,0.0012404946347802023,1.0,1.0,0.0,0.005231994295149004,20,0.02,739
DR_20,0.2647793436350172,-0.03522065636498278,0.0012404946347802023,1.0,1.0,0.0,0.005231994295149004,20,0.02,739
DR_8,0.2968323997075658,-0.0031676002924341806,1.0033691612629107e-05,1.0,1.0,8.0,0.06692458560322592,20,0.02,740
DR_20,0.2929754693757159,-0.007024530624284098,4.9344030491505134e-05,1.0,1.0,20.0,0.4977074183312067,20,0.02,740
DR_8,0.357357371897741,0.05735737189774104,0.0032898681110157734,1.0,1.0,4.806511850003597,0.11262158487981126,20,0.02,741
DR_20,0.357357371897741,0.05735737189774104,0.0032898681110157734,1.0,1.0,4.806511850003597,0.11262158487981126,20,0.02,741
DR_8,0.3075319088600262,0.007531908860026193,5.672965107574107e-05,1.0,1.0,0.0,0.00754279382580616,20,0.02,742
DR_20,0.3075319088600262,0.007531908860026193,5.672965107574107e-05,1.0,1.0,0.0,0.00754279382580616,20,0.02,742
DR_8,0.28789082714133424,-0.012109172858665751,0.00014663206732104728,1.0,1.0,1.0,2.061154675580552e-09,20,0.02,743
DR_20,0.28789082714133424,-0.012109172858665751,0.00014663206732104728,1.0,1.0,1.0,2.061154675580552e-09,20,0.02,743
DR_8,0.3149016219456172,0.014901621945617227,0.00022205833661010095,1.0,1.0,0.0,0.002145060813706215,20,0.02,744
DR_20,0.3149016219456172,0.014901621945617227,0.00022205833661010095,1.0,1.0,0.0,0.002145060813706215,20,0.02,744
DR_8,0.2917948495656297,-0.008205150434370312,6.732449365064732e-05,1.0,1.0,4.27497628250411,0.019249824552788092,20,0.02,745
DR_20,0.2917948495656297,-0.008205150434370312,6.732449365064732e-05,1.0,1.0,4.27497628250411,0.019249824552788092,20,0.02,745
DR_8,0.270108496683555,-0.029891503316444967,0.0008935019705170404,1.0,1.0,8.0,0.13978110740121452,20,0.02,746
DR_20,0.2702596203549908,-0.029740379645009196,0.0008844901814292773,1.0,1.0,8.339247619689049,0.15821049414072513,20,0.02,746
DR_8,0.31087021384493674,0.01087021384493675,0.00011816154903465458,1.0,1.0,1.0,2.06115466682609e-09,20,0.02,747
DR_20,0.31087021384493674,0.01087021384493675,0.00011816154903465458,1.0,1.0,1.0,2.06115466682609e-09,20,0.02,747
DR_8,0.3133489723919831,0.013348972391983127,0.00017819506392192773,1.0,1.0,8.0,0.5738350125190883,20,0.02,748
DR_20,0.3145917703551577,0.014591770355157685,0.00021291976209765863,1.0,1.0,11.05964506014056,1.564990174051773,20,0.02,748
DR_8,0.30350288910210116,0.00350288910210117,1.227023206161914e-05,1.0,1.0,0.0,0.00036653029450743596,20,0.02,749
DR_20,0.30350288910210116,0.00350288910210117,1.227023206161914e-05,1.0,1.0,0.0,0.00036653029450743596,20,0.02,749
DR_8,0.30020671167994095,0.00020671167994096296,4.2729718624015104e-08,1.0,1.0,0.0,0.0017547932822715613,20,0.02,750
DR_20,0.30020671167994095,0.00020671167994096296,4.2729718624015104e-08,1.0,1.0,0.0,0.0017547932822715613,20,0.02,750
DR_8,0.2638843171370041,-0.03611568286299588,0.0013043425486604942,1.0,1.0,0.0,0.005573715694435599,20,0.02,751
DR_20,0.2638843171370041,-0.03611568286299588,0.0013043425486604942,1.0,1.0,0.0,0.005573715694435599,20,0.02,751
DR_8,0.30891572385940885,0.008915723859408864,7.949013193723249e-05,1.0,1.0,0.0,0.025080116770041325,20,0.02,752
DR_20,0.30891572385940885,0.008915723859408864,7.949013193723249e-05,1.0,1.0,0.0,0.025080116770041325,20,0.02,752
DR_8,0.29122688531803514,-0.008773114681964844,7.69675412229071e-05,1.0,1.0,1.0,2.061154663562073e-09,20,0.02,753
DR_20,0.29122688531803514,-0.008773114681964844,7.69675412229071e-05,1.0,1.0,1.0,2.061154663562073e-09,20,0.02,753
DR_8,0.2797283971144142,-0.02027160288558577,0.00041093788355088935,1.0,1.0,1.0,2.061154663032284e-09,20,0.02,754
DR_20,0.2797283971144142,-0.02027160288558577,0.00041093788355088935,1.0,1.0,1.0,2.061154663032284e-09,20,0.02,754
DR_8,0.29236722645608215,-0.007632773543917837,5.825923197273205e-05,1.0,1.0,0.0,0.000895876158409909,20,0.02,755
DR_20,0.29236722645608215,-0.007632773543917837,5.825923197273205e-05,1.0,1.0,0.0,0.000895876158409909,20,0.02,755
DR_8,0.2574806088231874,-0.04251939117681258,0.0018078986260468076,1.0,1.0,1.935459474094568,0.022081617099497144,20,0.02,756
DR_20,0.2574806088231874,-0.04251939117681258,0.0018078986260468076,1.0,1.0,1.935459474094568,0.022081617099497144,20,0.02,756
DR_8,0.337467507254591,0.037467507254591026,0.0014038140998728311,1.0,1.0,0.0,0.00288861531833287,20,0.02,757
DR_20,0.337467507254591,0.037467507254591026,0.0014038140998728311,1.0,1.0,0.0,0.00288861531833287,20,0.02,757
DR_8,0.2596858262571562,-0.040314173742843795,0.0016252326045681962,1.0,1.0,0.0,0.002609510400347216,20,0.02,758
DR_20,0.2596858262571562,-0.040314173742843795,0.0016252326045681962,1.0,1.0,0.0,0.002609510400347216,20,0.02,758
DR_8,0.26958262886776163,-0.030417371132238358,0.0009252164665963274,1.0,1.0,2.692338768246934,0.04178871408248156,20,0.02,759
DR_20,0.26958262886776163,-0.030417371132238358,0.0009252164665963274,1.0,1.0,2.692338768246934,0.04178871408248156,20,0.02,759
DR_8,0.3121320615974919,0.012132061597491917,0.00014718691860533811,1.0,1.0,0.0,0.014347814016339696,20,0.02,760
DR_20,0.3121320615974919,0.012132061597491917,0.00014718691860533811,1.0,1.0,0.0,0.014347814016339696,20,0.02,760
DR_8,0.3576983534007622,0.05769835340076224,0.0033290999851592513,1.0,1.0,1.973654319649102,0.022209579012592757,20,0.02,761
DR_20,0.3576983534007622,0.05769835340076224,0.0033290999851592513,1.0,1.0,1.973654319649102,0.022209579012592757,20,0.02,761
DR_8,0.2846479245340944,-0.015352075465905612,0.00023568622111086102,1.0,1.0,0.0,0.00037470604677014585,20,0.02,762
DR_20,0.2846479245340944,-0.015352075465905612,0.00023568622111086102,1.0,1.0,0.0,0.00037470604677014585,20,0.02,762
DR_8,0.3058136315218885,0.005813631521888518,3.379831147229581e-05,1.0,1.0,1.0,2.0611546641793687e-09,20,0.02,763
DR_20,0.3058136315218885,0.005813631521888518,3.379831147229581e-05,1.0,1.0,1.0,2.0611546641793687e-09,20,0.02,763
DR_8,0.30432653157049094,0.004326531570490955,1.8718875430454927e-05,1.0,1.0,0.0,0.00352799535882869,20,0.02,764
DR_20,0.30432653157049094,0.004326531570490955,1.8718875430454927e-05,1.0,1.0,0.0,0.00352799535882869,20,0.02,764
DR_8,0.35352295401804784,0.05352295401804785,0.002864706606818065,1.0,1.0,1.0,2.0611546659834533e-09,20,0.02,765
DR_20,0.35352295401804784,0.05352295401804785,0.002864706606818065,1.0,1.0,1.0,2.0611546659834533e-09,20,0.02,765
DR_8,0.27267589819244964,-0.02732410180755035,0.0007466065395893762,1.0,1.0,1.0,2.061154660236802e-09,20,0.02,766
DR_20,0.27267589819244964,-0.02732410180755035,0.0007466065395893762,1.0,1.0,1.0,2.061154660236802e-09,20,0.02,766
DR_8,0.3250212398978314,0.025021239897831393,0.0006260624460248295,1.0,1.0,1.0,2.061154673966096e-09,20,0.02,767
DR_20,0.3250212398978314,0.025021239897831393,0.0006260624460248295,1.0,1.0,1.0,2.061154673966096e-09,20,0.02,767
DR_8,0.3468207345867008,0.04682073458670083,0.002192181187238283,1.0,1.0,1.0,2.06115467576307e-09,20,0.02,768
DR_20,0.3468207345867008,0.04682073458670083,0.002192181187238283,1.0,1.0,1.0,2.06115467576307e-09,20,0.02,768
DR_8,0.2982994589027145,-0.0017005410972855128,2.891840023557016e-06,1.0,1.0,0.0,0.0038282181342562515,20,0.02,769
DR_20,0.2982994589027145,-0.0017005410972855128,2.891840023557016e-06,1.0,1.0,0.0,0.0038282181342562515,20,0.02,769
DR_8,0.3928734169796505,0.09287341697965051,0.008625471581476037,0.0,0.0,3.8713790701705695,0.014606487610799537,20,0.02,770
DR_20,0.3928734169796505,0.09287341697965051,0.008625471581476037,0.0,0.0,3.8713790701705695,0.014606487610799537,20,0.02,770
DR_8,0.3094128063008022,0.009412806300802212,8.860092245642182e-05,1.0,1.0,8.0,0.09543349532005382,20,0.02,771
DR_20,0.31394923713354955,0.013949237133549564,0.00019458121660799804,1.0,1.0,20.0,1.9099155978726303,20,0.02,771
DR_8,0.36631760303920335,0.06631760303920337,0.004398024472865356,1.0,1.0,0.0,0.013947244008429093,20,0.02,772
DR_20,0.36631760303920335,0.06631760303920337,0.004398024472865356,1.0,1.0,0.0,0.013947244008429093,20,0.02,772
DR_8,0.3217129580857109,0.021712958085710887,0.0004714525488318378,1.0,1.0,2.808969953646772,0.041278137730105406,20,0.02,773
DR_20,0.3217129580857109,0.021712958085710887,0.0004714525488318378,1.0,1.0,2.808969953646772,0.041278137730105406,20,0.02,773
DR_8,0.2621318367960403,-0.03786816320395969,0.0014339977844417269,1.0,1.0,4.195639227492003,0.05854786308184044,20,0.02,774
DR_20,0.2621318367960403,-0.03786816320395969,0.0014339977844417269,1.0,1.0,4.195639227492003,0.05854786308184044,20,0.02,774
DR_8,0.33399421386851363,0.033994213868513645,0.0011556065765382455,1.0,1.0,4.3015481216842515,0.013598680101209588,20,0.02,775
DR_20,0.33399421386851363,0.033994213868513645,0.0011556065765382455,1.0,1.0,4.3015481216842515,0.013598680101209588,20,0.02,775
DR_8,0.30591475299379517,0.00591475299379518,3.498430297760905e-05,1.0,1.0,1.0,2.0611546678942364e-09,20,0.02,776
DR_20,0.30591475299379517,0.00591475299379518,3.498430297760905e-05,1.0,1.0,1.0,2.0611546678942364e-09,20,0.02,776
DR_8,0.28293414879447354,-0.01706585120552645,0.0002912432773691686,1.0,1.0,8.0,0.3256829625119069,20,0.02,777
DR_20,0.28230339713706654,-0.017696602862933453,0.00031316975288838447,1.0,1.0,13.655902370622815,2.81258269439869,20,0.02,777
DR_8,0.2657496994960367,-0.03425030050396327,0.0011730830846117867,1.0,1.0,7.947986932071607,1.32128197552126,20,0.02,778
DR_20,0.2657496994960367,-0.03425030050396327,0.0011730830846117867,1.0,1.0,7.947986932071607,1.32128197552126,20,0.02,778
DR_8,0.3038152738978075,0.003815273897807503,1.4556314915291256e-05,1.0,1.0,1.0,2.0611546775658802e-09,20,0.02,779
DR_20,0.3038152738978075,0.003815273897807503,1.4556314915291256e-05,1.0,1.0,1.0,2.0611546775658802e-09,20,0.02,779
DR_8,0.25968747243639184,-0.04031252756360815,0.0016250998785666665,1.0,1.0,1.0,2.0611546819702746e-09,20,0.02,780
DR_20,0.25968747243639184,-0.04031252756360815,0.0016250998785666665,1.0,1.0,1.0,2.0611546819702746e-09,20,0.02,780
DR_8,0.2908707901590819,-0.009129209840918084,8.33424723195156e-05,1.0,1.0,1.0,2.0611546722803463e-09,20,0.02,781
DR_20,0.2908707901590819,-0.009129209840918084,8.33424723195156e-05,1.0,1.0,1.0,2.0611546722803463e-09,20,0.02,781
DR_8,0.2868121646019362,-0.013187835398063785,0.0001739190024864242,1.0,1.0,8.0,0.03245502050546616,20,0.02,782
DR_20,0.2876802796627108,-0.012319720337289175,0.00015177550918901652,1.0,1.0,20.0,0.35063704125805084,20,0.02,782
DR_8,0.2668969011970155,-0.03310309880298451,0.0010958151503601544,1.0,1.0,6.460933224292115,0.01980681645362859,20,0.02,783
DR_20,0.2668969011970155,-0.03310309880298451,0.0010958151503601544,1.0,1.0,6.460933224292115,0.01980681645362859,20,0.02,783
DR_8,0.27160941299569524,-0.028390587004304746,0.0008060254304489976,1.0,1.0,1.0,2.0611546622274685e-09,20,0.02,784
DR_20,0.27160941299569524,-0.028390587004304746,0.0008060254304489976,1.0,1.0,1.0,2.0611546622274685e-09,20,0.02,784
DR_8,0.3290534895034846,0.02905348950348463,0.0008441052523290916,1.0,1.0,1.0,2.061154661681606e-09,20,0.02,785
DR_20,0.3290534895034846,0.02905348950348463,0.0008441052523290916,1.0,1.0,1.0,2.061154661681606e-09,20,0.02,785
DR_8,0.3203087776733667,0.020308777673366696,0.0004124464505862376,1.0,1.0,1.0,2.061154665442189e-09,20,0.02,786
DR_20,0.3203087776733667,0.020308777673366696,0.0004124464505862376,1.0,1.0,1.0,2.061154665442189e-09,20,0.02,786
DR_8,0.2846134350126939,-0.015386564987306062,0.00023674638210859279,1.0,1.0,0.0,0.0028387473484465307,20,0.02,787
DR_20,0.2846134350126939,-0.015386564987306062,0.00023674638210859279,1.0,1.0,0.0,0.0028387473484465307,20,0.02,787
DR_8,0.2882695021728487,-0.011730497827151298,0.00013760457927280132,1.0,1.0,0.0,0.0015150034920082976,20,0.02,788
DR_20,0.2882695021728487,-0.011730497827151298,0.00013760457927280132,1.0,1.0,0.0,0.0015150034920082976,20,0.02,788
DR_8,0.332145547848924,0.03214554784892404,0.001033336246507465,1.0,1.0,2.6504309613471233,0.0035775780782659797,20,0.02,789
DR_20,0.332145547848924,0.03214554784892404,0.001033336246507465,1.0,1.0,2.6504309613471233,0.0035775780782659797,20,0.02,789
DR_8,0.25441377317369873,-0.04558622682630126,0.0020781040762589886,1.0,1.0,0.0,0.003806458559841489,20,0.02,790
DR_20,0.25441377317369873,-0.04558622682630126,0.0020781040762589886,1.0,1.0,0.0,0.003806458559841489,20,0.02,790
DR_8,0.2881118346585146,-0.011888165341485402,0.00014132847518649473,1.0,1.0,0.021869468771190802,0.0005399731566637306,20,0.02,791
DR_20,0.2881118346585146,-0.011888165341485402,0.00014132847518649473,1.0,1.0,0.021869468771190802,0.0005399731566637306,20,0.02,791
DR_8,0.32863881337237494,0.02863881337237495,0.0008201816313777223,1.0,1.0,1.0,2.061154665131707e-09,20,0.02,792
DR_20,0.32863881337237494,0.02863881337237495,0.0008201816313777223,1.0,1.0,1.0,2.061154665131707e-09,20,0.02,792
DR_8,0.31346984818675194,0.013469848186751954,0.00018143681017414488,1.0,1.0,0.0,0.005444352263290434,20,0.02,793
DR_20,0.31346984818675194,0.013469848186751954,0.00018143681017414488,1.0,1.0,0.0,0.005444352263290434,20,0.02,793
DR_8,0.24025000633549332,-0.05974999366450667,0.0035700617429085878,0.0,0.0,7.577834780385923,0.0541425333759785,20,0.02,794
DR_20,0.24025000633549332,-0.05974999366450667,0.0035700617429085878,0.0,0.0,7.577834780385923,0.0541425333759785,20,0.02,794
DR_8,0.2714209548254818,-0.028579045174518203,0.0008167618230871522,1.0,1.0,0.0,0.003914687176056753,20,0.02,795
DR_20,0.2714209548254818,-0.028579045174518203,0.0008167618230871522,1.0,1.0,0.0,0.003914687176056753,20,0.02,795
DR_8,0.27973221736859244,-0.02026778263140755,0.0004107830127939855,1.0,1.0,1.0,2.0611546694744297e-09,20,0.02,796
DR_20,0.27973221736859244,-0.02026778263140755,0.0004107830127939855,1.0,1.0,1.0,2.0611546694744297e-09,20,0.02,796
DR_8,0.28760375868797555,-0.012396241312024436,0.00015366679866594133,1.0,1.0,4.890496174710604,0.014133493953918913,20,0.02,797
DR_20,0.2876036535595043,-0.012396346440495698,0.00015366940507279036,1.0,1.0,4.890589578257785,0.014134004326731318,20,0.02,797
DR_8,0.2781358092642873,-0.021864190735712663,0.00047804283652762346,1.0,1.0,0.0,0.0015473450151751937,20,0.02,798
DR_20,0.2781358092642873,-0.021864190735712663,0.00047804283652762346,1.0,1.0,0.0,0.0015473450151751937,20,0.02,798
DR_8,0.34441830427145337,0.04441830427145338,0.0019729857543514134,1.0,1.0,2.141031827350797,0.011679916658299407,20,0.02,799
DR_20,0.34441830427145337,0.04441830427145338,0.0019729857543514134,1.0,1.0,2.141031827350797,0.011679916658299407,20,0.02,799
DR_8,0.26037879233754113,-0.03962120766245886,0.0015698400966316884,1.0,1.0,2.2332260199769243,0.043364799271117464,20,0.02,800
DR_20,0.26037879233754113,-0.03962120766245886,0.0015698400966316884,1.0,1.0,2.2332260199769243,0.043364799271117464,20,0.02,800
DR_8,0.28783906133424675,-0.01216093866575324,0.0001478884292322122,1.0,1.0,4.47114882316035,0.12122659119310998,20,0.02,801
DR_20,0.28783906133424675,-0.01216093866575324,0.0001478884292322122,1.0,1.0,4.47114882316035,0.12122659119310998,20,0.02,801
DR_8,0.2795278857679399,-0.02047211423206008,0.00041910746113051685,1.0,1.0,1.0,2.0611546674676676e-09,20,0.02,802
DR_20,0.2795278857679399,-0.02047211423206008,0.00041910746113051685,1.0,1.0,1.0,2.0611546674676676e-09,20,0.02,802
DR_8,0.28779562551132115,-0.012204374488678837,0.00014894675665991483,1.0,1.0,0.9501677913672102,0.01121543050079321,20,0.02,803
DR_20,0.28779562551132115,-0.012204374488678837,0.00014894675665991483,1.0,1.0,0.9501677913672102,0.01121543050079321,20,0.02,803
DR_8,0.2959201115448531,-0.004079888455146896,1.6645489806440928e-05,1.0,1.0,2.2670993161063637,0.019903915057166044,20,0.02,804
DR_20,0.2959201115448531,-0.004079888455146896,1.6645489806440928e-05,1.0,1.0,2.2670993161063637,0.019903915057166044,20,0.02,804
DR_8,0.35356571059290026,0.05356571059290027,0.0028692853513223484,1.0,1.0,6.464212505257479,0.18589674881184878,20,0.02,805
DR_20,0.3535657411901303,0.0535657411901303,0.002869288629248022,1.0,1.0,6.464227644648132,0.185897981914788,20,0.02,805
DR_8,0.2826619630298284,-0.01733803697017161,0.00030060752597903755,1.0,1.0,8.0,0.12412545578557226,20,0.02,806
DR_20,0.28279737393516635,-0.017202626064833637,0.0002959303435264936,1.0,1.0,9.714043700547705,0.21496523450355484,20,0.02,806
DR_8,0.31978466787366,0.01978466787366001,0.00039143308287103453,1.0,1.0,3.336985225713109,0.020803854177050603,20,0.02,807
DR_20,0.31978466787366,0.01978466787366001,0.00039143308287103453,1.0,1.0,3.336985225713109,0.020803854177050603,20,0.02,807
DR_8,0.3110941106152122,0.011094110615212205,0.00012307929034256412,1.0,1.0,0.0,0.01000508067751051,20,0.02,808
DR_20,0.3110941106152122,0.011094110615212205,0.00012307929034256412,1.0,1.0,0.0,0.01000508067751051,20,0.02,808
DR_8,0.3348753801942821,0.0348753801942821,0.0012162921436957243,1.0,1.0,8.0,0.08927636490021326,20,0.02,809
DR_20,0.33649206841866824,0.036492068418668255,0.001331671057472765,1.0,1.0,11.86759352032387,0.23846272086490122,20,0.02,809
DR_8,0.21876046025245252,-0.08123953974754747,0.006599862818393345,0.0,0.0,0.0,0.0064011567339090514,20,0.02,810
DR_20,0.21876046025245252,-0.08123953974754747,0.006599862818393345,0.0,0.0,0.0,0.0064011567339090514,20,0.02,810
DR_8,0.2542599270474803,-0.045740072952519695,0.002092154273701824,1.0,1.0,7.603834463585846,0.08596764119669303,20,0.02,811
DR_20,0.2542599270474803,-0.045740072952519695,0.002092154273701824,1.0,1.0,7.603834463585846,0.08596764119669303,20,0.02,811
DR_8,0.28925292120795226,-0.010747078792047726,0.00011549970256248201,1.0,1.0,0.0,0.004462889545873175,20,0.02,812
DR_20,0.28925292120795226,-0.010747078792047726,0.00011549970256248201,1.0,1.0,0.0,0.004462889545873175,20,0.02,812
DR_8,0.35077481623657103,0.05077481623657104,0.0025780819638575583,1.0,1.0,6.87749483875906,0.1411275825885876,20,0.02,813
DR_20,0.35077481623657103,0.05077481623657104,0.0025780819638575583,1.0,1.0,6.87749483875906,0.1411275825885876,20,0.02,813
DR_8,0.28522976612908957,-0.01477023387091042,0.00021815980860138943,1.0,1.0,0.9759924223274757,0.02329781900535716,20,0.02,814
DR_20,0.28522976612908957,-0.01477023387091042,0.00021815980860138943,1.0,1.0,0.9759924223274757,0.02329781900535716,20,0.02,814
DR_8,0.29640803356956524,-0.0035919664304347454,1.2902222837370126e-05,1.0,1.0,0.9627613498957497,0.012061898961574126,20,0.02,815
DR_20,0.29640803356956524,-0.0035919664304347454,1.2902222837370126e-05,1.0,1.0,0.9627613498957497,0.012061898961574126,20,0.02,815
DR_8,0.2979466986398971,-0.0020533013601028993,4.216046475400416e-06,1.0,1.0,3.183951523857814,0.023209894683736812,20,0.02,816
DR_20,0.2979466986398971,-0.0020533013601028993,4.216046475400416e-06,1.0,1.0,3.183951523857814,0.023209894683736812,20,0.02,816
DR_8,0.35659491212320654,0.05659491212320655,0.003202984078233472,1.0,1.0,4.495978878842033,0.010404427502063184,20,0.02,817
DR_20,0.3565948926931477,0.056594892693147714,0.0032029818789489043,1.0,1.0,4.495899904712135,0.010404250155593889,20,0.02,817
DR_8,0.33716474420230175,0.03716474420230176,0.001381218211622522,1.0,1.0,4.658003216446349,0.021354074457284277,20,0.02,818
DR_20,0.33716474420230175,0.03716474420230176,0.001381218211622522,1.0,1.0,4.658003216446349,0.021354074457284277,20,0.02,818
DR_8,0.26568489821002134,-0.03431510178997865,0.0011775262108565962,1.0,1.0,1.0,2.061154667108131e-09,20,0.02,819
DR_20,0.26568489821002134,-0.03431510178997865,0.0011775262108565962,1.0,1.0,1.0,2.061154667108131e-09,20,0.02,819
DR_8,0.2871042824174971,-0.012895717582502908,0.00016629953196767465,1.0,1.0,0.24574565451915692,0.025063305087786977,20,0.02,820
DR_20,0.2871042824174971,-0.012895717582502908,0.00016629953196767465,1.0,1.0,0.24574565451915692,0.025063305087786977,20,0.02,820
DR_8,0.34026072414030284,0.04026072414030285,0.0016209259083015647,1.0,1.0,8.0,0.0798008185794026,20,0.02,821
DR_20,0.34015533584748275,0.040155335847482765,0.0016124509970241343,1.0,1.0,9.500401813579952,0.13732448965007485,20,0.02,821
DR_8,0.3380225760062781,0.03802257600627812,0.0014457162861531965,1.0,1.0,1.0,2.061154666475311e-09,20,0.02,822
DR_20,0.3380225760062781,0.03802257600627812,0.0014457162861531965,1.0,1.0,1.0,2.061154666475311e-09,20,0.02,822
DR_8,0.3079719843127905,0.007971984312790503,6.355253388337787e-05,1.0,1.0,1.0,2.061154661679636e-09,20,0.02,823
DR_20,0.3079719843127905,0.007971984312790503,6.355253388337787e-05,1.0,1.0,1.0,2.061154661679636e-09,20,0.02,823
DR_8,0.3207148966536045,0.020714896653604487,0.00042910694336951435,1.0,1.0,1.4851320434404216,0.01794738941636665,20,0.02,824
DR_20,0.3207148966536045,0.020714896653604487,0.00042910694336951435,1.0,1.0,1.4851320434404216,0.01794738941636665,20,0.02,824
DR_8,0.3182290231593274,0.018229023159327395,0.0003322972853432945,1.0,1.0,1.0,2.061154677128364e-09,20,0.02,825
DR_20,0.3182290231593274,0.018229023159327395,0.0003322972853432945,1.0,1.0,1.0,2.061154677128364e-09,20,0.02,825
DR_8,0.2913366843427211,-0.008663315657278903,7.505303817765379e-05,1.0,1.0,8.0,0.06872516879286558,20,0.02,826
DR_20,0.2892992255153696,-0.010700774484630415,0.00011450657457091734,1.0,1.0,20.0,0.3084694957529924,20,0.02,826
DR_8,0.28814990277095276,-0.01185009722904723,0.00014042480433787283,1.0,1.0,0.0,0.01466613954842849,20,0.02,827
DR_20,0.28814990277095276,-0.01185009722904723,0.00014042480433787283,1.0,1.0,0.0,0.01466613954842849,20,0.02,827
DR_8,0.308240137361073,0.008240137361072986,6.789986372935087e-05,1.0,1.0,1.0,2.0611546775024293e-09,20,0.02,828
DR_20,0.308240137361073,0.008240137361072986,6.789986372935087e-05,1.0,1.0,1.0,2.0611546775024293e-09,20,0.02,828
DR_8,0.3175876986244736,0.017587698624473624,0.0003093271429053114,1.0,1.0,0.0,0.0028152426776397355,20,0.02,829
DR_20,0.3175876986244736,0.017587698624473624,0.0003093271429053114,1.0,1.0,0.0,0.0028152426776397355,20,0.02,829
DR_8,0.3124652729107942,0.01246527291079419,0.00015538302874057946,1.0,1.0,4.254250884357517,0.025216082211224473,20,0.02,830
DR_20,0.3124652729107942,0.01246527291079419,0.00015538302874057946,1.0,1.0,4.254250884357517,0.025216082211224473,20,0.02,830
DR_8,0.36346617932769654,0.06346617932769655,0.004027955918455337,1.0,1.0,8.0,0.2436451086007571,20,0.02,831
DR_20,0.36724891351291344,0.06724891351291346,0.004522416368667314,0.0,0.0,15.204071141683261,2.6031042078721733,20,0.02,831
DR_8,0.31798761781875534,0.017987617818755353,0.0003235543947936051,1.0,1.0,1.0,2.061154673484021e-09,20,0.02,832
DR_20,0.31798761781875534,0.017987617818755353,0.0003235543947936051,1.0,1.0,1.0,2.061154673484021e-09,20,0.02,832
DR_8,0.2758983093679664,-0.0241016906320336,0.0005808914913222563,1.0,1.0,0.0,0.0032645296637244105,20,0.02,833
DR_20,0.2758983093679664,-0.0241016906320336,0.0005808914913222563,1.0,1.0,0.0,0.0032645296637244105,20,0.02,833
DR_8,0.25205936329661505,-0.04794063670338494,0.0022983046475259393,1.0,1.0,8.0,0.11174819526503002,20,0.02,834
DR_20,0.25084846670001,-0.04915153329999,0.0024158732257400263,1.0,1.0,11.735565438701162,0.28824765042950706,20,0.02,834
DR_8,0.27951395260699663,-0.02048604739300336,0.0004196781377883797,1.0,1.0,1.0,2.061154681496079e-09,20,0.02,835
DR_20,0.27951395260699663,-0.02048604739300336,0.0004196781377883797,1.0,1.0,1.0,2.061154681496079e-09,20,0.02,835
DR_8,0.2842573116631818,-0.01574268833681819,0.00024783223607019147,1.0,1.0,4.111756375108579,0.05158198607765541,20,0.02,836
DR_20,0.2842573116631818,-0.01574268833681819,0.00024783223607019147,1.0,1.0,4.111756375108579,0.05158198607765541,20,0.02,836
DR_8,0.25727175875453223,-0.04272824124546776,0.001825702599930892,1.0,1.0,1.0,2.0611546935320737e-09,20,0.02,837
DR_20,0.25727175875453223,-0.04272824124546776,0.001825702599930892,1.0,1.0,1.0,2.0611546935320737e-09,20,0.02,837
DR_8,0.31177163797627383,0.011771637976273841,0.0001385714606444525,1.0,1.0,7.4481416861323275,0.20839271089235065,20,0.02,838
DR_20,0.31177166929786543,0.01177166929786544,0.0001385721980583078,1.0,1.0,7.448150123608273,0.20839394863089344,20,0.02,838
DR_8,0.3116602434636216,0.0116602434636216,0.00013596127763093024,1.0,1.0,8.0,0.007862774458923739,20,0.02,839
DR_20,0.31026526968576346,0.010265269685763467,0.0001053757617214544,1.0,1.0,20.0,0.024697902347753604,20,0.02,839
DR_8,0.34311427048578874,0.04311427048578875,0.001858840319521755,1.0,1.0,1.0,2.061154683457477e-09,20,0.02,840
DR_20,0.34311427048578874,0.04311427048578875,0.001858840319521755,1.0,1.0,1.0,2.061154683457477e-09,20,0.02,840
DR_8,0.23771984891336587,-0.06228015108663412,0.0038788172193739735,1.0,1.0,2.4559656498407936,0.00879037806964709,20,0.02,841
DR_20,0.23771984891336587,-0.06228015108663412,0.0038788172193739735,1.0,1.0,2.4559656498407936,0.00879037806964709,20,0.02,841
DR_8,0.2761948803402805,-0.023805119659719487,0.0005666837220135632,1.0,1.0,1.5276106221046355,0.017563270225632924,20,0.02,842
DR_20,0.2761948803402805,-0.023805119659719487,0.0005666837220135632,1.0,1.0,1.5276106221046355,0.017563270225632924,20,0.02,842
DR_8,0.36008051121749446,0.06008051121749447,0.0036096678281554787,1.0,1.0,8.0,0.03281240724831818,20,0.02,843
DR_20,0.3579202116421526,0.05792021164215261,0.0033547509166717503,1.0,1.0,20.0,0.5748812233899521,20,0.02,843
DR_8,0.21378820062152581,-0.08621179937847417,0.00743247435207428,0.0,0.0,1.0,2.061154678137336e-09,20,0.02,844
DR_20,0.21378820062152581,-0.08621179937847417,0.00743247435207428,0.0,0.0,1.0,2.061154678137336e-09,20,0.02,844
DR_8,0.3605393045189115,0.060539304518911485,0.0036650073916334965,1.0,1.0,8.0,0.0647887097265761,20,0.02,845
DR_20,0.3674510459666737,0.06745104596667373,0.004549643601998332,0.0,0.0,20.0,0.32475909747654946,20,0.02,845
DR_8,0.3021483916432345,0.002148391643234493,4.615586652719805e-06,1.0,1.0,3.189922612467614,0.006493629454825889,20,0.02,846
DR_20,0.3021483916432345,0.002148391643234493,4.615586652719805e-06,1.0,1.0,3.189922612467614,0.006493629454825889,20,0.02,846
DR_8,0.34011308741453,0.04011308741453001,0.0016090597819257261,1.0,1.0,1.0,2.0611546697129224e-09,20,0.02,847
DR_20,0.34011308741453,0.04011308741453001,0.0016090597819257261,1.0,1.0,1.0,2.0611546697129224e-09,20,0.02,847
DR_8,0.2581850831334377,-0.0418149168665623,0.0017484872725575164,1.0,1.0,1.0,2.0611546795962943e-09,20,0.02,848
DR_20,0.2581850831334377,-0.0418149168665623,0.0017484872725575164,1.0,1.0,1.0,2.0611546795962943e-09,20,0.02,848
DR_8,0.2986431295503833,-0.0013568704496166872,1.841097417042991e-06,1.0,1.0,8.0,0.06621283956578397,20,0.02,849
DR_20,0.29860751331504237,-0.0013924866849576167,1.939019167784253e-06,1.0,1.0,11.513165762140545,0.1453105396538475,20,0.02,849
DR_8,0.2590214714625687,-0.04097852853743128,0.0016792398010930698,1.0,1.0,1.0,2.0611546626752586e-09,20,0.02,850
DR_20,0.2590214714625687,-0.04097852853743128,0.0016792398010930698,1.0,1.0,1.0,2.0611546626752586e-09,20,0.02,850
DR_8,0.20971795411194838,-0.09028204588805161,0.008150847809732256,0.0,0.0,1.0,2.0611546631241323e-09,20,0.02,851
DR_20,0.20971795411194838,-0.09028204588805161,0.008150847809732256,0.0,0.0,1.0,2.0611546631241323e-09,20,0.02,851
DR_8,0.2856793470455477,-0.014320652954452284,0.00020508110104186294,1.0,1.0,1.2250408093697853,0.014841330465184587,20,0.02,852
DR_20,0.2856793470455477,-0.014320652954452284,0.00020508110104186294,1.0,1.0,1.2250408093697853,0.014841330465184587,20,0.02,852
DR_8,0.2875891180007047,-0.012410881999295298,0.00015402999200043205,1.0,1.0,1.7600227686282286,0.011278768091569186,20,0.02,853
DR_20,0.2875891180007047,-0.012410881999295298,0.00015402999200043205,1.0,1.0,1.7600227686282286,0.011278768091569186,20,0.02,853
DR_8,0.27822232755513404,-0.021777672444865948,0.00047426701711587356,1.0,1.0,4.099470312147012,0.027741254144629714,20,0.02,854
DR_20,0.27822232755513404,-0.021777672444865948,0.00047426701711587356,1.0,1.0,4.099470312147012,0.027741254144629714,20,0.02,854
DR_8,0.3016473006364836,0.0016473006364836063,2.7135993869592943e-06,1.0,1.0,1.8952351708359814,0.02140964306841136,20,0.02,855
DR_20,0.3016473006364836,0.0016473006364836063,2.7135993869592943e-06,1.0,1.0,1.8952351708359814,0.02140964306841136,20,0.02,855
DR_8,0.31934542725100623,0.019345427251006242,0.0003742455555239749,1.0,1.0,4.254933918382218,0.040244509554638715,20,0.02,856
DR_20,0.31934542725100623,0.019345427251006242,0.0003742455555239749,1.0,1.0,4.254933918382218,0.040244509554638715,20,0.02,856
DR_8,0.27057569106031193,-0.02942430893968806,0.0008657899565782067,1.0,1.0,1.0,2.0611546645477953e-09,20,0.02,857
DR_20,0.27057569106031193,-0.02942430893968806,0.0008657899565782067,1.0,1.0,1.0,2.0611546645477953e-09,20,0.02,857
DR_8,0.3287910182237308,0.028791018223730813,0.0008289227303591998,1.0,1.0,5.074366949463288,0.03349404105410699,20,0.02,858
DR_20,0.328791038726823,0.028791038726823037,0.0008289239109694239,1.0,1.0,5.074304725056117,0.03349348838495537,20,0.02,858
DR_8,0.3776056456355698,0.07760564563556982,0.006022636234513637,0.0,0.0,0.0,0.0056853123261666715,20,0.02,859
DR_20,0.3776056456355698,0.07760564563556982,0.006022636234513637,0.0,0.0,0.0,0.0056853123261666715,20,0.02,859
DR_8,0.29516535755284945,-0.004834642447150539,2.3373767591789753e-05,1.0,1.0,1.0,2.0611546629965856e-09,20,0.02,860
DR_20,0.29516535755284945,-0.004834642447150539,2.3373767591789753e-05,1.0,1.0,1.0,2.0611546629965856e-09,20,0.02,860
DR_8,0.28712107858718094,-0.012878921412819044,0.0001658666167575689,1.0,1.0,4.159969242213554,0.03414059532552087,20,0.02,861
DR_20,0.28712107858718094,-0.012878921412819044,0.0001658666167575689,1.0,1.0,4.159969242213554,0.03414059532552087,20,0.02,861
DR_8,0.2879597355951948,-0.012040264404805212,0.0001449679669376194,1.0,1.0,8.0,0.1414165548837621,20,0.02,862
DR_20,0.28798567079404896,-0.012014329205951024,0.00014434410626896777,1.0,1.0,20.0,1.719914227144275,20,0.02,862
DR_8,0.3479894303450247,0.04798943034502473,0.0023029854248399805,1.0,1.0,6.987562669271311,0.23500831055726146,20,0.02,863
DR_20,0.3479894303450247,0.04798943034502473,0.0023029854248399805,1.0,1.0,6.987562669271311,0.23500831055726146,20,0.02,863
DR_8,0.3004474064070336,0.00044740640703361256,2.001724930547266e-07,1.0,1.0,1.0,2.0611546633121058e-09,20,0.02,864
DR_20,0.3004474064070336,0.00044740640703361256,2.001724930547266e-07,1.0,1.0,1.0,2.0611546633121058e-09,20,0.02,864
DR_8,0.34220633203930356,0.04220633203930357,0.0017813744642119433,1.0,1.0,4.566053612520861,0.0787238481195195,20,0.02,865
DR_20,0.34220633203930356,0.04220633203930357,0.0017813744642119433,1.0,1.0,4.566053612520861,0.0787238481195195,20,0.02,865
DR_8,0.2640903937431876,-0.03590960625681239,0.0012894998215192994,1.0,1.0,4.396283354921133,0.0670847976431405,20,0.02,866
DR_20,0.2640903937431876,-0.03590960625681239,0.0012894998215192994,1.0,1.0,4.396283354921133,0.0670847976431405,20,0.02,866
DR_8,0.33680879013915693,0.036808790139156944,0.0013548870315084976,1.0,1.0,1.94626656987558,0.02623210902574724,20,0.02,867
DR_20,0.33680879013915693,0.036808790139156944,0.0013548870315084976,1.0,1.0,1.94626656987558,0.02623210902574724,20,0.02,867
DR_8,0.29153762558929236,-0.00846237441070763,7.16117806669993e-05,1.0,1.0,0.6274678827940363,0.010139545048964329,20,0.02,868
DR_20,0.29153762558929236,-0.00846237441070763,7.16117806669993e-05,1.0,1.0,0.6274678827940363,0.010139545048964329,20,0.02,868
DR_8,0.2984017485581834,-0.0015982514418165783,2.5544076712687712e-06,1.0,1.0,1.2847948435787846,0.015399729687290394,20,0.02,869
DR_20,0.2984017485581834,-0.0015982514418165783,2.5544076712687712e-06,1.0,1.0,1.2847948435787846,0.015399729687290394,20,0.02,869
DR_8,0.3355043100322798,0.03550431003227983,0.001260556030868246,1.0,1.0,3.2494503392920375,0.016711966769765767,20,0.02,870
DR_20,0.3355043100322798,0.03550431003227983,0.001260556030868246,1.0,1.0,3.2494503392920375,0.016711966769765767,20,0.02,870
DR_8,0.2989368303022818,-0.0010631696977181915,1.1303298061461906e-06,1.0,1.0,5.991148436214491,0.0436021229199205,20,0.02,871
DR_20,0.2989368303022818,-0.0010631696977181915,1.1303298061461906e-06,1.0,1.0,5.991148436214491,0.0436021229199205,20,0.02,871
DR_8,0.2952072088746844,-0.00479279112531561,2.297084677090407e-05,1.0,1.0,1.0,2.061154661710728e-09,20,0.02,872
DR_20,0.2952072088746844,-0.00479279112531561,2.297084677090407e-05,1.0,1.0,1.0,2.061154661710728e-09,20,0.02,872
DR_8,0.29591094913647487,-0.004089050863525123,1.6720336964495555e-05,1.0,1.0,1.0,2.061154662048392e-09,20,0.02,873
DR_20,0.29591094913647487,-0.004089050863525123,1.6720336964495555e-05,1.0,1.0,1.0,2.061154662048392e-09,20,0.02,873
DR_8,0.31102409466191866,0.01102409466191867,0.00012153066311494373,1.0,1.0,8.0,0.12297921482778716,20,0.02,874
DR_20,0.3089531714955718,0.008953171495571788,8.015927982911916e-05,1.0,1.0,9.391596266766685,0.18669629883183722,20,0.02,874
DR_8,0.27608960577463265,-0.023910394225367337,0.0005717069520124798,1.0,1.0,0.2502765177662912,0.00801772406390588,20,0.02,875
DR_20,0.27608960577463265,-0.023910394225367337,0.0005717069520124798,1.0,1.0,0.2502765177662912,0.00801772406390588,20,0.02,875
DR_8,0.23089574533692858,-0.06910425466307141,0.0047753980125386265,0.0,0.0,1.0,2.0611546641182243e-09,20,0.02,876
DR_20,0.23089574533692858,-0.06910425466307141,0.0047753980125386265,0.0,0.0,1.0,2.0611546641182243e-09,20,0.02,876
DR_8,0.3281221602371192,0.02812216023711922,0.0007908558964022093,1.0,1.0,0.8026957262205299,0.012287673124888565,20,0.02,877
DR_20,0.3281221602371192,0.02812216023711922,0.0007908558964022093,1.0,1.0,0.8026957262205299,0.012287673124888565,20,0.02,877
DR_8,0.27660122938262993,-0.023398770617370057,0.0005475024664043003,1.0,1.0,0.0,0.006385204279383957,20,0.02,878
DR_20,0.27660122938262993,-0.023398770617370057,0.0005475024664043003,1.0,1.0,0.0,0.006385204279383957,20,0.02,878
DR_8,0.30294813470429016,0.002948134704290173,8.691498234640104e-06,1.0,1.0,0.0,0.00928844003970835,20,0.02,879
DR_20,0.30294813470429016,0.002948134704290173,8.691498234640104e-06,1.0,1.0,0.0,0.00928844003970835,20,0.02,879
DR_8,0.28649837012475204,-0.013501629875247945,0.00018229400928818784,1.0,1.0,8.0,0.09964459401987051,20,0.02,880
DR_20,0.28827425852730754,-0.011725741472692452,0.00013749301308441976,1.0,1.0,20.0,1.3696942080052068,20,0.02,880
DR_8,0.32176300211231545,0.021763002112315466,0.0004736282609406474,1.0,1.0,0.0,0.002617641409831822,20,0.02,881
DR_20,0.32176300211231545,0.021763002112315466,0.0004736282609406474,1.0,1.0,0.0,0.002617641409831822,20,0.02,881
DR_8,0.3465337784475521,0.04653377844755213,0.0021653925366058673,1.0,1.0,2.4311089547531646,0.019598341821594097,20,0.02,882
DR_20,0.3465337784475521,0.04653377844755213,0.0021653925366058673,1.0,1.0,2.4311089547531646,0.019598341821594097,20,0.02,882
DR_8,0.31353194314922805,0.013531943149228065,0.00018311348539394037,1.0,1.0,0.0,0.0012860086131613806,20,0.02,883
DR_20,0.31353194314922805,0.013531943149228065,0.00018311348539394037,1.0,1.0,0.0,0.0012860086131613806,20,0.02,883
DR_8,0.2614683980573821,-0.0385316019426179,0.0014846843482643555,1.0,1.0,0.0,0.0039350847849827795,20,0.02,884
DR_20,0.2614683980573821,-0.0385316019426179,0.0014846843482643555,1.0,1.0,0.0,0.0039350847849827795,20,0.02,884
DR_8,0.2851773392941581,-0.014822660705841872,0.0002197112704005087,1.0,1.0,4.6063794159823015,0.01471659679238654,20,0.02,885
DR_20,0.2851773392941581,-0.014822660705841872,0.0002197112704005087,1.0,1.0,4.6063794159823015,0.01471659679238654,20,0.02,885
DR_8,0.28216910362014835,-0.017830896379851635,0.00031794086570900617,1.0,1.0,0.0,0.006401892690065939,20,0.02,886
DR_20,0.28216910362014835,-0.017830896379851635,0.00031794086570900617,1.0,1.0,0.0,0.006401892690065939,20,0.02,886
DR_8,0.3272725339581596,0.027272533958159595,0.0007437911084989682,1.0,1.0,0.7505693935028824,0.011630097685075405,20,0.02,887
DR_20,0.3272725339581596,0.027272533958159595,0.0007437911084989682,1.0,1.0,0.7505693935028824,0.011630097685075405,20,0.02,887
DR_8,0.29613638983746055,-0.0038636101625394437,1.4927483488078066e-05,1.0,1.0,0.0,0.0037351085565369762,20,0.02,888
DR_20,0.29613638983746055,-0.0038636101625394437,1.4927483488078066e-05,1.0,1.0,0.0,0.0037351085565369762,20,0.02,888
DR_8,0.26917110765627994,-0.03082889234372005,0.0009504206031406806,1.0,1.0,4.535034489699296,0.0077903766139454204,20,0.02,889
DR_20,0.26917110765627994,-0.03082889234372005,0.0009504206031406806,1.0,1.0,4.535034489699296,0.0077903766139454204,20,0.02,889
DR_8,0.28605964729787814,-0.01394035270212185,0.00019433343345955597,1.0,1.0,0.0,0.007502267355338587,20,0.02,890
DR_20,0.28605964729787814,-0.01394035270212185,0.00019433343345955597,1.0,1.0,0.0,0.007502267355338587,20,0.02,890
DR_8,0.28509606554722117,-0.014903934452778822,0.00022212726217272756,1.0,1.0,3.603242226508273,0.019375037243763372,20,0.02,891
DR_20,0.28509606554722117,-0.014903934452778822,0.00022212726217272756,1.0,1.0,3.603242226508273,0.019375037243763372,20,0.02,891
DR_8,0.29430384738137666,-0.005696152618623329,3.244615465464941e-05,1.0,1.0,1.417682134567283,0.017898525259115228,20,0.02,892
DR_20,0.29430384738137666,-0.005696152618623329,3.244615465464941e-05,1.0,1.0,1.417682134567283,0.017898525259115228,20,0.02,892
DR_8,0.28195485993078795,-0.01804514006921204,0.0003256270801174819,1.0,1.0,8.0,0.06607454710864431,20,0.02,893
DR_20,0.2844877889438798,-0.015512211056120162,0.0002406286918496166,1.0,1.0,20.0,1.254948915392707,20,0.02,893
DR_8,0.31588340933752485,0.015883409337524856,0.0002522826921833718,1.0,1.0,1.0,2.0611546613825395e-09,20,0.02,894
DR_20,0.31588340933752485,0.015883409337524856,0.0002522826921833718,1.0,1.0,1.0,2.0611546613825395e-09,20,0.02,894
DR_8,0.30295093888933045,0.0029509388893304567,8.708040328562869e-06,1.0,1.0,0.4887074127597529,0.008866878181537469,20,0.02,895
DR_20,0.30295093888933045,0.0029509388893304567,8.708040328562869e-06,1.0,1.0,0.4887074127597529,0.008866878181537469,20,0.02,895
DR_8,0.28954983250380023,-0.010450167496199758,0.00010920600069862993,1.0,1.0,1.0,2.061154665191079e-09,20,0.02,896
DR_20,0.28954983250380023,-0.010450167496199758,0.00010920600069862993,1.0,1.0,1.0,2.061154665191079e-09,20,0.02,896
DR_8,0.28055319631461867,-0.01944680368538132,0.00037817817357776047,1.0,1.0,0.0,0.018628473916010132,20,0.02,897
DR_20,0.28055319631461867,-0.01944680368538132,0.00037817817357776047,1.0,1.0,0.0,0.018628473916010132,20,0.02,897
DR_8,0.2901762160315628,-0.009823783968437194,9.650673145852362e-05,1.0,1.0,1.0,2.0611546708659973e-09,20,0.02,898
DR_20,0.2901762160315628,-0.009823783968437194,9.650673145852362e-05,1.0,1.0,1.0,2.0611546708659973e-09,20,0.02,898
DR_8,0.34896226323898577,0.04896226323898578,0.0023973032214837384,1.0,1.0,0.07531811965821968,0.013889698493199413,20,0.02,899
DR_20,0.34896226323898577,0.04896226323898578,0.0023973032214837384,1.0,1.0,0.07531811965821968,0.013889698493199413,20,0.02,899
DR_8,0.3506859323891967,0.05068593238919672,0.002569063742162221,1.0,1.0,8.0,0.12232303753921057,20,0.02,900
DR_20,0.3524541933654921,0.05245419336549212,0.0027514424016244375,1.0,1.0,13.705983920303645,0.4113393457370479,20,0.02,900
DR_8,0.29464838319013426,-0.0053516168098657335,2.863980247963749e-05,1.0,1.0,0.45174007310466,0.012544003139978286,20,0.02,901
DR_20,0.29464838319013426,-0.0053516168098657335,2.863980247963749e-05,1.0,1.0,0.45174007310466,0.012544003139978286,20,0.02,901
DR_8,0.2525313004090681,-0.04746869959093186,0.0022532774408541346,1.0,1.0,0.0,0.00011590178492488263,20,0.02,902
DR_20,0.2525313004090681,-0.04746869959093186,0.0022532774408541346,1.0,1.0,0.0,0.00011590178492488263,20,0.02,902
DR_8,0.29959163756730084,-0.00040836243269914974,1.667598764399676e-07,1.0,1.0,3.7459861669004826,0.0861204150817392,20,0.02,903
DR_20,0.29959163756730084,-0.00040836243269914974,1.667598764399676e-07,1.0,1.0,3.7459861669004826,0.0861204150817392,20,0.02,903
DR_8,0.2511878427628256,-0.048812157237174414,0.0023826266941466387,1.0,1.0,8.0,0.0453172348278207,20,0.02,904
DR_20,0.24725992965022714,-0.05274007034977285,0.0027815150204989893,1.0,1.0,20.0,0.32617082470822184,20,0.02,904
DR_8,0.31514631284728417,0.015146312847284182,0.00022941079286780588,1.0,1.0,6.113188455739367,0.1185071503518767,20,0.02,905
DR_20,0.31514631284728417,0.015146312847284182,0.00022941079286780588,1.0,1.0,6.113188455739367,0.1185071503518767,20,0.02,905
DR_8,0.3682867630298479,0.06828676302984793,0.004663082005094606,0.0,0.0,8.0,0.1316008680771727,20,0.02,906
DR_20,0.36759809137396543,0.06759809137396544,0.004569501957402981,0.0,0.0,13.238208040773442,0.6656183206531171,20,0.02,906
DR_8,0.23588550934498675,-0.06411449065501323,0.004110667911951779,0.0,0.0,3.713782073208612,0.02323055690449462,20,0.02,907
DR_20,0.23588550934498675,-0.06411449065501323,0.004110667911951779,0.0,0.0,3.713782073208612,0.02323055690449462,20,0.02,907
DR_8,0.29655146090233686,-0.003448539097663128,1.1892421908111221e-05,1.0,1.0,4.181743972717086,0.029432247084331533,20,0.02,908
DR_20,0.29655146090233686,-0.003448539097663128,1.1892421908111221e-05,1.0,1.0,4.181743972717086,0.029432247084331533,20,0.02,908
DR_8,0.2742401907540858,-0.0257598092459142,0.0006635677723858867,1.0,1.0,1.0,2.061154664741422e-09,20,0.02,909
DR_20,0.2742401907540858,-0.0257598092459142,0.0006635677723858867,1.0,1.0,1.0,2.061154664741422e-09,20,0.02,909
DR_8,0.27740617468231665,-0.022593825317683336,0.0005104809424859885,1.0,1.0,8.0,0.11695227179261698,20,0.02,910
DR_20,0.29019589240533283,-0.009804107594667155,9.61205257278102e-05,1.0,1.0,20.0,0.570045936153027,20,0.02,910
DR_8,0.31035863772786243,0.01035863772786244,0.00010730137557709515,1.0,1.0,1.381478354595078,0.001460244356847559,20,0.02,911
DR_20,0.31035863772786243,0.01035863772786244,0.00010730137557709515,1.0,1.0,1.381478354595078,0.001460244356847559,20,0.02,911
DR_8,0.29941553242248975,-0.0005844675775102393,3.4160234916068754e-07,1.0,1.0,0.0,0.01325896135953443,20,0.02,912
DR_20,0.29941553242248975,-0.0005844675775102393,3.4160234916068754e-07,1.0,1.0,0.0,0.01325896135953443,20,0.02,912
DR_8,0.3252104175637445,0.025210417563744536,0.000635565153738359,1.0,1.0,2.245490445414955,0.015292676905281388,20,0.02,913
DR_20,0.3252104175637445,0.025210417563744536,0.000635565153738359,1.0,1.0,2.245490445414955,0.015292676905281388,20,0.02,913
DR_8,0.28572048012492895,-0.014279519875071034,0.00020390468786254866,1.0,1.0,1.0,2.0611546841918406e-09,20,0.02,914
DR_20,0.28572048012492895,-0.014279519875071034,0.00020390468786254866,1.0,1.0,1.0,2.0611546841918406e-09,20,0.02,914
DR_8,0.28588513361290774,-0.01411486638709225,0.00019922945312546666,1.0,1.0,4.89964755273055,0.026733600880062866,20,0.02,915
DR_20,0.28588513361290774,-0.01411486638709225,0.00019922945312546666,1.0,1.0,4.89964755273055,0.026733600880062866,20,0.02,915
DR_8,0.3297221826228154,0.029722182622815396,0.0008834081398639896,1.0,1.0,0.10423987632439372,0.007311585233145261,20,0.02,916
DR_20,0.3297221826228154,0.029722182622815396,0.0008834081398639896,1.0,1.0,0.10423987632439372,0.007311585233145261,20,0.02,916
DR_8,0.3063847580409565,0.006384758040956506,4.076513524155876e-05,1.0,1.0,1.0,2.0611546694885625e-09,20,0.02,917
DR_20,0.3063847580409565,0.006384758040956506,4.076513524155876e-05,1.0,1.0,1.0,2.0611546694885625e-09,20,0.02,917
DR_8,0.35443428708991587,0.05443428708991588,0.0029630916109873824,1.0,1.0,1.3196039273090212,0.016096048104450998,20,0.02,918
DR_20,0.35443428708991587,0.05443428708991588,0.0029630916109873824,1.0,1.0,1.3196039273090212,0.016096048104450998,20,0.02,918
DR_8,0.3210047641591677,0.021004764159167688,0.0004412001173822555,1.0,1.0,1.0,2.0611547061278225e-09,20,0.02,919
DR_20,0.3210047641591677,0.021004764159167688,0.0004412001173822555,1.0,1.0,1.0,2.0611547061278225e-09,20,0.02,919
DR_8,0.29153278512789227,-0.00846721487210772,7.169372769044216e-05,1.0,1.0,2.453063226392299,0.057680030485458215,20,0.02,920
DR_20,0.29153278512789227,-0.00846721487210772,7.169372769044216e-05,1.0,1.0,2.453063226392299,0.057680030485458215,20,0.02,920
DR_8,0.28972936513286873,-0.010270634867131256,0.00010548594057393228,1.0,1.0,1.0,2.061154667859659e-09,20,0.02,921
DR_20,0.28972936513286873,-0.010270634867131256,0.00010548594057393228,1.0,1.0,1.0,2.061154667859659e-09,20,0.02,921
DR_8,0.2953723006763299,-0.004627699323670076,2.1415601030296476e-05,1.0,1.0,0.0,2.0611546742430622e-09,20,0.02,922
DR_20,0.2953723006763299,-0.004627699323670076,2.1415601030296476e-05,1.0,1.0,0.0,2.0611546742430622e-09,20,0.02,922
DR_8,0.32356260703178813,0.02356260703178814,0.0005551964501344719,1.0,1.0,3.4372797336155636,0.026428749971252326,20,0.02,923
DR_20,0.32356260703178813,0.02356260703178814,0.0005551964501344719,1.0,1.0,3.4372797336155636,0.026428749971252326,20,0.02,923
DR_8,0.29893290218676954,-0.0010670978132304443,1.1386977430011962e-06,1.0,1.0,0.0,0.0011280031534042134,20,0.02,924
DR_20,0.29893290218676954,-0.0010670978132304443,1.1386977430011962e-06,1.0,1.0,0.0,0.0011280031534042134,20,0.02,924
DR_8,0.3080736188117669,0.008073618811766936,6.518332071771695e-05,1.0,1.0,2.8093757771898735,0.05892092367238965,20,0.02,925
DR_20,0.3080736188117669,0.008073618811766936,6.518332071771695e-05,1.0,1.0,2.8093757771898735,0.05892092367238965,20,0.02,925
DR_8,0.3047754101374617,0.004775410137461689,2.2804541980971865e-05,1.0,1.0,1.0,2.0611546644834804e-09,20,0.02,926
DR_20,0.3047754101374617,0.004775410137461689,2.2804541980971865e-05,1.0,1.0,1.0,2.0611546644834804e-09,20,0.02,926
DR_8,0.2760314213898073,-0.023968578610192692,0.0005744927605929866,1.0,1.0,0.0,0.006729379776544694,20,0.02,927
DR_20,0.2760314213898073,-0.023968578610192692,0.0005744927605929866,1.0,1.0,0.0,0.006729379776544694,20,0.02,927
DR_8,0.3436747172557109,0.043674717255710926,0.0019074809273662938,1.0,1.0,4.814564549384477,0.0305620748618883,20,0.02,928
DR_20,0.3436747172557109,0.043674717255710926,0.0019074809273662938,1.0,1.0,4.814564549384477,0.0305620748618883,20,0.02,928
DR_8,0.2860005621300311,-0.013999437869968878,0.00019598426067511876,1.0,1.0,0.0,2.061154682404825e-09,20,0.02,929
DR_20,0.2860005621300311,-0.013999437869968878,0.00019598426067511876,1.0,1.0,0.0,2.061154682404825e-09,20,0.02,929
DR_8,0.3018570607842333,0.0018570607842333109,3.44867475633724e-06,1.0,1.0,1.0,2.0611546812229574e-09,20,0.02,930
DR_20,0.3018570607842333,0.0018570607842333109,3.44867475633724e-06,1.0,1.0,1.0,2.0611546812229574e-09,20,0.02,930
DR_8,0.33879312040625803,0.03879312040625804,0.0015049061908544341,1.0,1.0,0.0,0.009063465275616649,20,0.02,931
DR_20,0.33879312040625803,0.03879312040625804,0.0015049061908544341,1.0,1.0,0.0,0.009063465275616649,20,0.02,931
DR_8,0.31919371186117396,0.019193711861173968,0.00036839857500977025,1.0,1.0,8.0,0.10808443150749948,20,0.02,932
DR_20,0.3231442952148555,0.023144295214855504,0.0005356584009923833,1.0,1.0,20.0,0.824089101718196,20,0.02,932
DR_8,0.2820862739947022,-0.01791372600529778,0.000320901579392882,1.0,1.0,0.22526686830761192,0.010120087729717961,20,0.02,933
DR_20,0.2820862739947022,-0.01791372600529778,0.000320901579392882,1.0,1.0,0.22526686830761192,0.010120087729717961,20,0.02,933
DR_8,0.2543133697904611,-0.04568663020953889,0.0020872681799031516,1.0,1.0,0.0,0.00597123738988393,20,0.02,934
DR_20,0.2543133697904611,-0.04568663020953889,0.0020872681799031516,1.0,1.0,0.0,0.00597123738988393,20,0.02,934
DR_8,0.37117736040388755,0.07117736040388756,0.0050662166340649005,0.0,1.0,8.0,0.12567320561829942,20,0.02,935
DR_20,0.36117789344134954,0.06117789344134955,0.0037427346459211206,1.0,1.0,20.0,0.5086422800247042,20,0.02,935
DR_8,0.3071289217961614,0.007128921796161425,5.0821525975785434e-05,1.0,1.0,3.488543473741246,0.016916202486228413,20,0.02,936
DR_20,0.3071289217961614,0.007128921796161425,5.0821525975785434e-05,1.0,1.0,3.488543473741246,0.016916202486228413,20,0.02,936
DR_8,0.3057548687338939,0.005754868733893914,3.3118514144349745e-05,1.0,1.0,1.0,2.0611546622552874e-09,20,0.02,937
DR_20,0.3057548687338939,0.005754868733893914,3.3118514144349745e-05,1.0,1.0,1.0,2.0611546622552874e-09,20,0.02,937
DR_8,0.3243377366387278,0.02433773663872779,0.0005923254246960731,1.0,1.0,0.0,0.002336677883610741,20,0.02,938
DR_20,0.3243377366387278,0.02433773663872779,0.0005923254246960731,1.0,1.0,0.0,0.002336677883610741,20,0.02,938
DR_8,0.2903297687303204,-0.009670231269679586,9.351337280908885e-05,1.0,1.0,0.17504396079511125,0.007218144078942754,20,0.02,939
DR_20,0.2903297687303204,-0.009670231269679586,9.351337280908885e-05,1.0,1.0,0.17504396079511125,0.007218144078942754,20,0.02,939
DR_8,0.33864496387901094,0.03864496387901095,0.0014934332332100612,1.0,1.0,0.0,0.005798995565109745,20,0.02,940
DR_20,0.33864496387901094,0.03864496387901095,0.0014934332332100612,1.0,1.0,0.0,0.005798995565109745,20,0.02,940
DR_8,0.3187744691578661,0.018774469157866125,0.00035248069215966635,1.0,1.0,5.035409120268412,0.07233099638917821,20,0.02,941
DR_20,0.3187744691578661,0.018774469157866125,0.00035248069215966635,1.0,1.0,5.035409120268412,0.07233099638917821,20,0.02,941
DR_8,0.3121989150938128,0.012198915093812823,0.00014881352946605433,1.0,1.0,0.0,2.061154681871418e-09,20,0.02,942
DR_20,0.3121989150938128,0.012198915093812823,0.00014881352946605433,1.0,1.0,0.0,2.061154681871418e-09,20,0.02,942
DR_8,0.24566673257069208,-0.05433326742930791,0.002952103949544692,1.0,1.0,0.0,0.002291643106483321,20,0.02,943
DR_20,0.24566673257069208,-0.05433326742930791,0.002952103949544692,1.0,1.0,0.0,0.002291643106483321,20,0.02,943
DR_8,0.3406207717481345,0.0406207717481345,0.0016500470974140419,1.0,1.0,1.0,2.061154670129276e-09,20,0.02,944
DR_20,0.3406207717481345,0.0406207717481345,0.0016500470974140419,1.0,1.0,1.0,2.061154670129276e-09,20,0.02,944
DR_8,0.283404154286563,-0.016595845713436974,0.0002754220949442044,1.0,1.0,8.0,0.08767588922444712,20,0.02,945
DR_20,0.28488576057611886,-0.015114239423881126,0.00022844023336240248,1.0,1.0,20.0,0.8974047439906342,20,0.02,945
DR_8,0.2841274557640353,-0.01587254423596468,0.0002519376605226556,1.0,1.0,1.0,2.0611546720946575e-09,20,0.02,946
DR_20,0.2841274557640353,-0.01587254423596468,0.0002519376605226556,1.0,1.0,1.0,2.0611546720946575e-09,20,0.02,946
DR_8,0.2890817822142487,-0.010918217785751305,0.00011920747961709613,1.0,1.0,1.0,2.0611701655620387e-09,20,0.02,947
DR_20,0.2890817822142487,-0.010918217785751305,0.00011920747961709613,1.0,1.0,1.0,2.0611701655620387e-09,20,0.02,947
DR_8,0.28693192437430004,-0.013068075625699949,0.0001707746005590131,1.0,1.0,8.0,0.23162437794887655,20,0.02,948
DR_20,0.2882141239411948,-0.011785876058805211,0.00013890687447351785,1.0,1.0,9.65013712767767,0.4172816611104487,20,0.02,948
DR_8,0.2550452395731377,-0.044954760426862306,0.0020209304850365853,1.0,1.0,1.1949218835811126,0.034416304354171645,20,0.02,949
DR_20,0.2550452395731377,-0.044954760426862306,0.0020209304850365853,1.0,1.0,1.1949218835811126,0.034416304354171645,20,0.02,949
DR_8,0.34176915316955453,0.04176915316955454,0.0017446621565017082,1.0,1.0,6.662111779994979,0.13337463349341497,20,0.02,950
DR_20,0.34176915316955453,0.04176915316955454,0.0017446621565017082,1.0,1.0,6.662111779994979,0.13337463349341497,20,0.02,950
DR_8,0.3115643738334321,0.011564373833432118,0.00013373474215936946,1.0,1.0,1.0,2.0611546700825427e-09,20,0.02,951
DR_20,0.3115643738334321,0.011564373833432118,0.00013373474215936946,1.0,1.0,1.0,2.0611546700825427e-09,20,0.02,951
DR_8,0.2649971838047673,-0.03500281619523271,0.0012251971415972453,1.0,1.0,0.0,0.003114871164844934,20,0.02,952
DR_20,0.2649971838047673,-0.03500281619523271,0.0012251971415972453,1.0,1.0,0.0,0.003114871164844934,20,0.02,952
DR_8,0.3137293103650621,0.013729310365062086,0.00018849396310020123,1.0,1.0,1.0,2.061154663393263e-09,20,0.02,953
DR_20,0.3137293103650621,0.013729310365062086,0.00018849396310020123,1.0,1.0,1.0,2.061154663393263e-09,20,0.02,953
DR_8,0.3289980411091987,0.028998041109198736,0.0008408863881707798,1.0,1.0,5.260828681518897,0.03789606081902899,20,0.02,954
DR_20,0.3289980411091987,0.028998041109198736,0.0008408863881707798,1.0,1.0,5.260828681518897,0.03789606081902899,20,0.02,954
DR_8,0.31677960081342876,0.016779600813428774,0.0002815550034580196,1.0,1.0,3.276538786093726,0.05029916149553771,20,0.02,955
DR_20,0.31677960081342876,0.016779600813428774,0.0002815550034580196,1.0,1.0,3.276538786093726,0.05029916149553771,20,0.02,955
DR_8,0.28973900289979404,-0.010260997100205949,0.00010528806149043488,1.0,1.0,1.0,2.0611546623875573e-09,20,0.02,956
DR_20,0.28973900289979404,-0.010260997100205949,0.00010528806149043488,1.0,1.0,1.0,2.0611546623875573e-09,20,0.02,956
DR_8,0.2934708709851444,-0.006529129014855584,4.2629525692629043e-05,1.0,1.0,0.0,0.0028799240692647136,20,0.02,957
DR_20,0.2934708709851444,-0.006529129014855584,4.2629525692629043e-05,1.0,1.0,0.0,0.0028799240692647136,20,0.02,957
DR_8,0.23266544591787172,-0.06733455408212827,0.0045339421734390565,0.0,0.0,8.0,0.111929439510356,20,0.02,958
DR_20,0.2327801817072898,-0.06721981829271018,0.004518503971304974,0.0,0.0,8.391415183492995,0.12792613344558645,20,0.02,958
DR_8,0.30393262343181326,0.003932623431813276,1.5465527056446828e-05,1.0,1.0,8.0,0.03284889794249223,20,0.02,959
DR_20,0.30025451100187706,0.0002545110018770669,6.477585007646834e-08,1.0,1.0,15.550736764427802,0.15137004980115698,20,0.02,959
DR_8,0.2885761948947106,-0.011423805105289397,0.0001305033230836361,1.0,1.0,3.3940617324787166,0.05175269905216044,20,0.02,960
DR_20,0.2885761948947106,-0.011423805105289397,0.0001305033230836361,1.0,1.0,3.3940617324787166,0.05175269905216044,20,0.02,960
DR_8,0.3151769665781314,0.01517696657813139,0.00023034031451371723,1.0,1.0,1.0,2.0611546729730947e-09,20,0.02,961
DR_20,0.3151769665781314,0.01517696657813139,0.00023034031451371723,1.0,1.0,1.0,2.0611546729730947e-09,20,0.02,961
DR_8,0.28708021873129663,-0.012919781268703356,0.0001669207480311381,1.0,1.0,1.0929129982159005,0.01303400947864604,20,0.02,962
DR_20,0.28708021873129663,-0.012919781268703356,0.0001669207480311381,1.0,1.0,1.0929129982159005,0.01303400947864604,20,0.02,962
DR_8,0.2874006920797761,-0.012599307920223901,0.00015874256006861672,1.0,1.0,1.0,2.061154678348793e-09,20,0.02,963
DR_20,0.2874006920797761,-0.012599307920223901,0.00015874256006861672,1.0,1.0,1.0,2.061154678348793e-09,20,0.02,963
DR_8,0.2854373267332108,-0.014562673266789172,0.000212071452675256,1.0,1.0,2.3024535370762633,0.004991704104736626,20,0.02,964
DR_20,0.2854373267332108,-0.014562673266789172,0.000212071452675256,1.0,1.0,2.3024535370762633,0.004991704104736626,20,0.02,964
DR_8,0.26501651836684414,-0.034983481633155844,0.0012238439871773523,1.0,1.0,1.0,2.0611546715363755e-09,20,0.02,965
DR_20,0.26501651836684414,-0.034983481633155844,0.0012238439871773523,1.0,1.0,1.0,2.0611546715363755e-09,20,0.02,965
DR_8,0.25611926453460276,-0.043880735465397225,0.0019255189449841699,1.0,1.0,1.0,2.0611546662238427e-09,20,0.02,966
DR_20,0.25611926453460276,-0.043880735465397225,0.0019255189449841699,1.0,1.0,1.0,2.0611546662238427e-09,20,0.02,966
DR_8,0.30012827143420834,0.00012827143420834908,1.6453560833866828e-08,1.0,1.0,1.0,2.0611546671658703e-09,20,0.02,967
DR_20,0.30012827143420834,0.00012827143420834908,1.6453560833866828e-08,1.0,1.0,1.0,2.0611546671658703e-09,20,0.02,967
DR_8,0.2714587057855391,-0.02854129421446089,0.0008146054754364186,1.0,1.0,1.0,2.061154660824697e-09,20,0.02,968
DR_20,0.2714587057855391,-0.02854129421446089,0.0008146054754364186,1.0,1.0,1.0,2.061154660824697e-09,20,0.02,968
DR_8,0.32271340095745316,0.022713400957453167,0.0005158985830540344,1.0,1.0,2.366985954808616,0.0095034294665977,20,0.02,969
DR_20,0.32271340095745316,0.022713400957453167,0.0005158985830540344,1.0,1.0,2.366985954808616,0.0095034294665977,20,0.02,969
DR_8,0.3266164814690035,0.026616481469003528,0.0007084370857898082,1.0,1.0,8.0,0.14384211305937003,20,0.02,970
DR_20,0.32515355302418786,0.02515355302418787,0.0006327012297406307,1.0,1.0,11.406482802222358,0.3411169855733884,20,0.02,970
DR_8,0.27986917883011836,-0.02013082116988163,0.0004052499609737544,1.0,1.0,6.504941901021512,0.029517932446692745,20,0.02,971
DR_20,0.27986919270344934,-0.020130807296550646,0.0004052494024108567,1.0,1.0,6.505042293849876,0.029518509183113627,20,0.02,971
DR_8,0.3367831569888948,0.03678315698889484,0.0013530006380696833,1.0,1.0,2.5316117501345055,0.012048192474047318,20,0.02,972
DR_20,0.3367831569888948,0.03678315698889484,0.0013530006380696833,1.0,1.0,2.5316117501345055,0.012048192474047318,20,0.02,972
DR_8,0.2983695884645174,-0.001630411535482601,2.658241775034733e-06,1.0,1.0,5.948534044790467,0.040670696067654395,20,0.02,973
DR_20,0.2983695884645174,-0.001630411535482601,2.658241775034733e-06,1.0,1.0,5.948534044790467,0.040670696067654395,20,0.02,973
DR_8,0.34836104249658584,0.04836104249658585,0.0023387904313565823,1.0,1.0,1.9089972433166023,0.030817487126172934,20,0.02,974
DR_20,0.34836104249658584,0.04836104249658585,0.0023387904313565823,1.0,1.0,1.9089972433166023,0.030817487126172934,20,0.02,974
DR_8,0.2538644439557922,-0.04613555604420777,0.002128489531508236,1.0,1.0,0.0,0.0010454781980079814,20,0.02,975
DR_20,0.2538644439557922,-0.04613555604420777,0.002128489531508236,1.0,1.0,0.0,0.0010454781980079814,20,0.02,975
DR_8,0.2661931483395266,-0.03380685166047337,0.001142903219193251,1.0,1.0,0.0,0.0010107956042266916,20,0.02,976
DR_20,0.2661931483395266,-0.03380685166047337,0.001142903219193251,1.0,1.0,0.0,0.0010107956042266916,20,0.02,976
DR_8,0.32210391545976924,0.022103915459769252,0.0004885830786526262,1.0,1.0,8.0,0.09058090577147133,20,0.02,977
DR_20,0.31853451596770155,0.01853451596770156,0.00034352828215698404,1.0,1.0,20.0,0.5306808886034724,20,0.02,977
DR_8,0.3113144135414982,0.011314413541498203,0.0001280159537880379,1.0,1.0,0.0,0.008717145540226618,20,0.02,978
DR_20,0.3113144135414982,0.011314413541498203,0.0001280159537880379,1.0,1.0,0.0,0.008717145540226618,20,0.02,978
DR_8,0.28327083405957637,-0.016729165940423618,0.0002798649930622296,1.0,1.0,0.0,0.006060390579390892,20,0.02,979
DR_20,0.28327083405957637,-0.016729165940423618,0.0002798649930622296,1.0,1.0,0.0,0.006060390579390892,20,0.02,979
DR_8,0.29763706859185435,-0.002362931408145641,5.583444839601141e-06,1.0,1.0,0.0,0.006439317296418483,20,0.02,980
DR_20,0.29763706859185435,-0.002362931408145641,5.583444839601141e-06,1.0,1.0,0.0,0.006439317296418483,20,0.02,980
DR_8,0.3469861068542897,0.04698610685428972,0.0022076942373227314,1.0,1.0,0.0,2.0611546882399053e-09,20,0.02,981
DR_20,0.3469861068542897,0.04698610685428972,0.0022076942373227314,1.0,1.0,0.0,2.0611546882399053e-09,20,0.02,981
DR_8,0.33960482609849724,0.03960482609849725,0.0015685422502922086,1.0,1.0,1.0,2.0611546659188157e-09,20,0.02,982
DR_20,0.33960482609849724,0.03960482609849725,0.0015685422502922086,1.0,1.0,1.0,2.0611546659188157e-09,20,0.02,982
DR_8,0.3168241472756412,0.016824147275641188,0.0002830519315524648,1.0,1.0,1.0,2.061154663287648e-09,20,0.02,983
DR_20,0.3168241472756412,0.016824147275641188,0.0002830519315524648,1.0,1.0,1.0,2.061154663287648e-09,20,0.02,983
DR_8,0.2933305265634461,-0.0066694734365538855,4.4481875920897896e-05,1.0,1.0,0.0,2.0611546760708282e-09,20,0.02,984
DR_20,0.2933305265634461,-0.0066694734365538855,4.4481875920897896e-05,1.0,1.0,0.0,2.0611546760708282e-09,20,0.02,984
DR_8,0.3190577304168035,0.01905773041680353,0.0003631970886395585,1.0,1.0,0.0,0.00046114600227128527,20,0.02,985
DR_20,0.3190577304168035,0.01905773041680353,0.0003631970886395585,1.0,1.0,0.0,0.00046114600227128527,20,0.02,985
DR_8,0.27844193872974154,-0.021558061270258444,0.0004647500057322171,1.0,1.0,0.0,4.433289721856753e-05,20,0.02,986
DR_20,0.27844193872974154,-0.021558061270258444,0.0004647500057322171,1.0,1.0,0.0,4.433289721856753e-05,20,0.02,986
DR_8,0.3262894799025006,0.026289479902500634,0.0006911367535439848,1.0,1.0,1.1182483043440512,0.021639449335332964,20,0.02,987
DR_20,0.3262894799025006,0.026289479902500634,0.0006911367535439848,1.0,1.0,1.1182483043440512,0.021639449335332964,20,0.02,987
DR_8,0.28621112137919485,-0.013788878620805134,0.00019013317361929688,1.0,1.0,1.0,2.06115467741742e-09,20,0.02,988
DR_20,0.28621112137919485,-0.013788878620805134,0.00019013317361929688,1.0,1.0,1.0,2.06115467741742e-09,20,0.02,988
DR_8,0.31825405712885857,0.01825405712885858,0.0003332106016636328,1.0,1.0,1.0,2.061154668927578e-09,20,0.02,989
DR_20,0.31825405712885857,0.01825405712885858,0.0003332106016636328,1.0,1.0,1.0,2.061154668927578e-09,20,0.02,989
DR_8,0.29299002865444895,-0.007009971345551036,4.91396982654466e-05,1.0,1.0,8.0,0.1514724475871991,20,0.02,990
DR_20,0.2928576284054875,-0.0071423715945124755,5.101347199409868e-05,1.0,1.0,8.399109793805286,0.1715436195972742,20,0.02,990
DR_8,0.26934292373356356,-0.030657076266436434,0.0009398563252061001,1.0,1.0,1.0,2.0611546738517227e-09,20,0.02,991
DR_20,0.26934292373356356,-0.030657076266436434,0.0009398563252061001,1.0,1.0,1.0,2.0611546738517227e-09,20,0.02,991
DR_8,0.3268048069480524,0.02680480694805243,0.0007184976755223597,1.0,1.0,8.0,0.12077333965769606,20,0.02,992
DR_20,0.3284466095960443,0.028446609596044337,0.0008092095975097617,1.0,1.0,10.316582564650519,0.19502080020752965,20,0.02,992
DR_8,0.27572897660148543,-0.024271023398514557,0.0005890825768112411,1.0,1.0,1.0,2.061154663196737e-09,20,0.02,993
DR_20,0.27572897660148543,-0.024271023398514557,0.0005890825768112411,1.0,1.0,1.0,2.061154663196737e-09,20,0.02,993
DR_8,0.32496460910769004,0.02496460910769005,0.000623231707899761,1.0,1.0,0.0,0.006973571664468016,20,0.02,994
DR_20,0.32496460910769004,0.02496460910769005,0.000623231707899761,1.0,1.0,0.0,0.006973571664468016,20,0.02,994
DR_8,0.26936043238167673,-0.03063956761832326,0.0009387831038378033,1.0,1.0,1.0,2.0611546718316115e-09,20,0.02,995
DR_20,0.26936043238167673,-0.03063956761832326,0.0009387831038378033,1.0,1.0,1.0,2.0611546718316115e-09,20,0.02,995
DR_8,0.3237656769168858,0.023765676916885803,0.0005648073993177987,1.0,1.0,1.0,2.0611546644196555e-09,20,0.02,996
DR_20,0.3237656769168858,0.023765676916885803,0.0005648073993177987,1.0,1.0,1.0,2.0611546644196555e-09,20,0.02,996
DR_8,0.2994646216127899,-0.0005353783872100726,2.866300174916584e-07,1.0,1.0,0.0,0.015560675788585969,20,0.02,997
DR_20,0.2994646216127899,-0.0005353783872100726,2.866300174916584e-07,1.0,1.0,0.0,0.015560675788585969,20,0.02,997
DR_8,0.33517059162194385,0.03517059162194386,0.0012369705150375475,1.0,1.0,1.0,2.0611546723415055e-09,20,0.02,998
DR_20,0.33517059162194385,0.03517059162194386,0.0012369705150375475,1.0,1.0,1.0,2.0611546723415055e-09,20,0.02,998
DR_8,0.3217720663095951,0.021772066309595106,0.00047402287138940627,1.0,1.0,0.35858043724820177,0.0030370104095193717,20,0.02,999
DR_20,0.3217720663095951,0.021772066309595106,0.00047402287138940627,1.0,1.0,0.35858043724820177,0.0030370104095193717,20,0.02,999
DR_8,0.2512913000182977,-0.0487086999817023,0.0023725374539074855,1.0,1.0,8.0,0.09951691671452934,20,0.1,0
DR_20,0.25139098499212476,-0.048609015007875234,0.00236283634003584,1.0,1.0,15.359628179314566,0.59413495043861,20,0.1,0
DR_8,0.3412522701627307,0.0412522701627307,0.0017017497935789213,1.0,1.0,1.5761494762372295,0.05509008173777856,20,0.1,1
DR_20,0.3412522701627307,0.0412522701627307,0.0017017497935789213,1.0,1.0,1.5761494762372295,0.05509008173777856,20,0.1,1
DR_8,0.3292735626006844,0.029273562600684422,0.0008569414673361897,1.0,1.0,5.861606598495046,0.20144497355949123,20,0.1,2
DR_20,0.3292735626006844,0.029273562600684422,0.0008569414673361897,1.0,1.0,5.861606598495046,0.20144497355949123,20,0.1,2
DR_8,0.2730113597589752,-0.026988640241024764,0.0007283867020594613,1.0,1.0,3.3920198745085894,0.086206310922779,20,0.1,3
DR_20,0.2730113597589752,-0.026988640241024764,0.0007283867020594613,1.0,1.0,3.3920198745085894,0.086206310922779,20,0.1,3
DR_8,0.2924729811087821,-0.007527018891217874,5.665601338875075e-05,1.0,1.0,1.0,2.061154663889925e-09,20,0.1,4
DR_20,0.2924729811087821,-0.007527018891217874,5.665601338875075e-05,1.0,1.0,1.0,2.061154663889925e-09,20,0.1,4
DR_8,0.2484978207036445,-0.05150217929635548,0.0026524744722739467,1.0,1.0,8.0,0.08794877855811767,20,0.1,5
DR_20,0.25137170578334234,-0.04862829421665765,0.00236471099842182,1.0,1.0,20.0,2.0746021979405715,20,0.1,5
DR_8,0.3018782199718315,0.0018782199718315185,3.52771026258679e-06,1.0,1.0,4.121035431553236,0.1241933854501943,20,0.1,6
DR_20,0.3018782199718315,0.0018782199718315185,3.52771026258679e-06,1.0,1.0,4.121035431553236,0.1241933854501943,20,0.1,6
DR_8,0.34926300455068116,0.049263004550681166,0.0024268436173604333,1.0,1.0,0.0,0.011815685440282784,20,0.1,7
DR_20,0.34926300455068116,0.049263004550681166,0.0024268436173604333,1.0,1.0,0.0,0.011815685440282784,20,0.1,7
DR_8,0.24209393248697594,-0.057906067513024045,0.0033531126548228987,1.0,1.0,0.0,0.013804588611619218,20,0.1,8
DR_20,0.24209393248697594,-0.057906067513024045,0.0033531126548228987,1.0,1.0,0.0,0.013804588611619218,20,0.1,8
DR_8,0.2758848841017795,-0.024115115898220463,0.0005815388147846053,1.0,1.0,0.0,0.00922650996935511,20,0.1,9
DR_20,0.2758848841017795,-0.024115115898220463,0.0005815388147846053,1.0,1.0,0.0,0.00922650996935511,20,0.1,9
DR_8,0.31447838228684466,0.014478382286844671,0.00020962355364401752,1.0,1.0,8.0,0.17465004089608258,20,0.1,10
DR_20,0.3144475374558105,0.01444753745581051,0.00020873133853704766,1.0,1.0,20.0,15.753809292277225,20,0.1,10
DR_8,0.3582368698918091,0.058236869891809095,0.0033915330147955007,1.0,1.0,8.0,1.0725726049954767,20,0.1,11
DR_20,0.3576019657718466,0.05760196577184662,0.0033179864607809895,1.0,1.0,8.841647500919555,1.481474806715464,20,0.1,11
DR_8,0.2937685047094742,-0.006231495290525801,3.8831533555845246e-05,1.0,1.0,1.0747446978707071,0.046089719273357324,20,0.1,12
DR_20,0.2937685047094742,-0.006231495290525801,3.8831533555845246e-05,1.0,1.0,1.0747446978707071,0.046089719273357324,20,0.1,12
DR_8,0.25942571647181867,-0.04057428352818132,0.001646272483825246,1.0,1.0,0.0,0.00888999029915017,20,0.1,13
DR_20,0.25942571647181867,-0.04057428352818132,0.001646272483825246,1.0,1.0,0.0,0.00888999029915017,20,0.1,13
DR_8,0.33893317565470166,0.03893317565470167,0.0015157921665598546,1.0,1.0,8.0,0.5193114227778715,20,0.1,14
DR_20,0.33771724729200786,0.03771724729200787,0.0014225907432864752,1.0,1.0,9.51382087954514,0.766507755615946,20,0.1,14
DR_8,0.328074073535502,0.02807407353550201,0.0007881536048767743,1.0,1.0,8.0,0.10840909752064586,20,0.1,15
DR_20,0.3299844596034532,0.029984459603453195,0.0008990678177111165,1.0,1.0,15.204856893869913,0.5015685589998947,20,0.1,15
DR_8,0.26064524487298757,-0.03935475512701242,0.0015487967511071104,1.0,1.0,2.239810289943332,0.03724069556250436,20,0.1,16
DR_20,0.26064524487298757,-0.03935475512701242,0.0015487967511071104,1.0,1.0,2.239810289943332,0.03724069556250436,20,0.1,16
DR_8,0.22183093308585844,-0.07816906691414155,0.006110403022227539,1.0,1.0,3.550943583443669,0.12043012604985316,20,0.1,17
DR_20,0.22183093308585844,-0.07816906691414155,0.006110403022227539,1.0,1.0,3.550943583443669,0.12043012604985316,20,0.1,17
DR_8,0.29527470147755147,-0.004725298522448518,2.2328446126254144e-05,1.0,1.0,1.0,2.0611546735868904e-09,20,0.1,18
DR_20,0.29527470147755147,-0.004725298522448518,2.2328446126254144e-05,1.0,1.0,1.0,2.0611546735868904e-09,20,0.1,18
DR_8,0.24216440090339994,-0.05783559909660005,0.0033449565228626443,1.0,1.0,0.0,0.020433008008296505,20,0.1,19
DR_20,0.24216440090339994,-0.05783559909660005,0.0033449565228626443,1.0,1.0,0.0,0.020433008008296505,20,0.1,19
DR_8,0.31801536009238823,0.018015360092388244,0.00032455319925841494,1.0,1.0,0.0,0.010291496961653053,20,0.1,20
DR_20,0.31801536009238823,0.018015360092388244,0.00032455319925841494,1.0,1.0,0.0,0.010291496961653053,20,0.1,20
DR_8,0.30822863804380624,0.008228638043806247,6.771048405597549e-05,1.0,1.0,3.8454186524114164,0.11188771612135082,20,0.1,21
DR_20,0.30822863804380624,0.008228638043806247,6.771048405597549e-05,1.0,1.0,3.8454186524114164,0.11188771612135082,20,0.1,21
DR_8,0.3018332382067764,0.0018332382067763886,3.360762322784709e-06,1.0,1.0,5.576395079984468,0.10364681721706477,20,0.1,22
DR_20,0.3018332382067764,0.0018332382067763886,3.360762322784709e-06,1.0,1.0,5.576395079984468,0.10364681721706477,20,0.1,22
DR_8,0.2705648691711596,-0.02943513082884036,0.0008664269269109483,1.0,1.0,3.130296538460585,0.062393492057251525,20,0.1,23
DR_20,0.2705648691711596,-0.02943513082884036,0.0008664269269109483,1.0,1.0,3.130296538460585,0.062393492057251525,20,0.1,23
DR_8,0.24925736032469553,-0.05074263967530446,0.002574815481217782,1.0,1.0,8.0,0.30026911648316856,20,0.1,24
DR_20,0.24805201966286755,-0.05194798033713244,0.0026985926611070984,1.0,1.0,10.687016641260136,0.5958554028264971,20,0.1,24
DR_8,0.2819165448469974,-0.01808345515300258,0.0003270113502706556,1.0,1.0,3.0968945101086858,0.15435531440891273,20,0.1,25
DR_20,0.2819165448469974,-0.01808345515300258,0.0003270113502706556,1.0,1.0,3.0968945101086858,0.15435531440891273,20,0.1,25
DR_8,0.2160540814864656,-0.08394591851353439,0.007046917235080956,0.0,0.0,2.594417120056938,0.0547863836127647,20,0.1,26
DR_20,0.2160540814864656,-0.08394591851353439,0.007046917235080956,0.0,0.0,2.594417120056938,0.0547863836127647,20,0.1,26
DR_8,0.32263190485884363,0.022631904858843643,0.0005122031175397505,1.0,1.0,2.9903276008462663,0.022026385902674663,20,0.1,27
DR_20,0.32263190485884363,0.022631904858843643,0.0005122031175397505,1.0,1.0,2.9903276008462663,0.022026385902674663,20,0.1,27
DR_8,0.33597960204087285,0.03597960204087286,0.0012945317630195824,1.0,1.0,0.0,0.006739302384835486,20,0.1,28
DR_20,0.33597960204087285,0.03597960204087286,0.0012945317630195824,1.0,1.0,0.0,0.006739302384835486,20,0.1,28
DR_8,0.24679621723931652,-0.053203782760683466,0.002830642500045999,1.0,1.0,8.0,0.2616851026456854,20,0.1,29
DR_20,0.23141868252507183,-0.06858131747492816,0.004703397106596886,1.0,1.0,20.0,0.9776662843567161,20,0.1,29
DR_8,0.34489715349463596,0.044897153494635966,0.0020157543919209027,1.0,1.0,0.9594106232450479,0.030103338262852317,20,0.1,30
DR_20,0.34489715349463596,0.044897153494635966,0.0020157543919209027,1.0,1.0,0.9594106232450479,0.030103338262852317,20,0.1,30
DR_8,0.2728242027302389,-0.027175797269761104,0.0007385239572471551,1.0,1.0,8.0,0.10978707518672438,20,0.1,31
DR_20,0.2717827617576866,-0.02821723824231337,0.0007962125340234721,1.0,1.0,19.223890887892473,0.8857207686107849,20,0.1,31
DR_8,0.30854353526851475,0.008543535268514757,7.299199488435551e-05,1.0,1.0,8.0,0.4192742452264432,20,0.1,32
DR_20,0.3090337200828743,0.009033720082874286,8.160809853572619e-05,1.0,1.0,9.371187726548872,0.6061572477490256,20,0.1,32
DR_8,0.24697231639210704,-0.05302768360789295,0.0028119352288187988,1.0,1.0,8.0,0.35211609911065045,20,0.1,33
DR_20,0.24371441730290797,-0.056285582697092024,0.003168066819551185,1.0,1.0,12.083385416871739,1.140223665459894,20,0.1,33
DR_8,0.3299571019610606,0.029957101961060606,0.0008974279579053812,1.0,1.0,2.628980458214974,0.05487671336660192,20,0.1,34
DR_20,0.3299571019610606,0.029957101961060606,0.0008974279579053812,1.0,1.0,2.628980458214974,0.05487671336660192,20,0.1,34
DR_8,0.34705742736285433,0.04705742736285434,0.0022144014700103127,1.0,1.0,1.0335397271730364,0.01579919687296328,20,0.1,35
DR_20,0.34705742736285433,0.04705742736285434,0.0022144014700103127,1.0,1.0,1.0335397271730364,0.01579919687296328,20,0.1,35
DR_8,0.25051864549901254,-0.04948135450098745,0.002448404443252391,1.0,1.0,8.0,0.3868174199795402,20,0.1,36
DR_20,0.24580098645185883,-0.05419901354814116,0.002937533069591589,1.0,1.0,13.514316420260934,1.3250162491306514,20,0.1,36
DR_8,0.24501261673691083,-0.05498738326308916,0.003023612318121858,1.0,1.0,1.3037657414237322,0.012040048502105563,20,0.1,37
DR_20,0.24501261673691083,-0.05498738326308916,0.003023612318121858,1.0,1.0,1.3037657414237322,0.012040048502105563,20,0.1,37
DR_8,0.2938735579810171,-0.0061264420189828805,3.753329181195903e-05,1.0,1.0,2.8612734924903607,0.07223088508039885,20,0.1,38
DR_20,0.2938735579810171,-0.0061264420189828805,3.753329181195903e-05,1.0,1.0,2.8612734924903607,0.07223088508039885,20,0.1,38
DR_8,0.22843712591203488,-0.0715628740879651,0.005121244947729948,1.0,1.0,8.0,0.20493097217827314,20,0.1,39
DR_20,0.22851016496723744,-0.07148983503276254,0.005110796513011603,1.0,1.0,8.074287020788953,0.20894372847012074,20,0.1,39
DR_8,0.2537270932948076,-0.04627290670519241,0.0021411818949474406,1.0,1.0,1.0,2.0611546895911764e-09,20,0.1,40
DR_20,0.2537270932948076,-0.04627290670519241,0.0021411818949474406,1.0,1.0,1.0,2.0611546895911764e-09,20,0.1,40
DR_8,0.36855547216102086,0.06855547216102087,0.004699852763220508,1.0,1.0,2.612930742381574,0.04650343380092892,20,0.1,41
DR_20,0.36855547216102086,0.06855547216102087,0.004699852763220508,1.0,1.0,2.612930742381574,0.04650343380092892,20,0.1,41
DR_8,0.2869897395564229,-0.013010260443577115,0.0001692668768097074,1.0,1.0,1.0,2.061154674169425e-09,20,0.1,42
DR_20,0.2869897395564229,-0.013010260443577115,0.0001692668768097074,1.0,1.0,1.0,2.061154674169425e-09,20,0.1,42
DR_8,0.30099040666076005,0.000990406660760057,9.809053536778867e-07,1.0,1.0,2.453092542495869,0.0344135416369465,20,0.1,43
DR_20,0.30099040666076005,0.000990406660760057,9.809053536778867e-07,1.0,1.0,2.453092542495869,0.0344135416369465,20,0.1,43
DR_8,0.40625858714464713,0.10625858714464714,0.011290887341976572,0.0,0.0,1.3940608233015985,0.04038459712286491,20,0.1,44
DR_20,0.40625858714464713,0.10625858714464714,0.011290887341976572,0.0,0.0,1.3940608233015985,0.04038459712286491,20,0.1,44
DR_8,0.3351497533320497,0.03514975333204973,0.001235505159303941,1.0,1.0,0.0,0.020619739723571437,20,0.1,45
DR_20,0.3351497533320497,0.03514975333204973,0.001235505159303941,1.0,1.0,0.0,0.020619739723571437,20,0.1,45
DR_8,0.2763053770706862,-0.02369462292931379,0.0005614351557623629,1.0,1.0,8.0,0.3013378102778263,20,0.1,46
DR_20,0.27602351633651334,-0.023976483663486647,0.000574871768865442,1.0,1.0,8.340731476631284,0.3236554311245581,20,0.1,46
DR_8,0.2931894408233241,-0.00681055917667589,4.6383716299004174e-05,1.0,1.0,8.0,0.21007646149291787,20,0.1,47
DR_20,0.29232379623887766,-0.007676203761122324,5.892410418226852e-05,1.0,1.0,20.0,1.1544229379439037,20,0.1,47
DR_8,0.24531714276480746,-0.054682857235192533,0.0029902148754044483,1.0,1.0,8.0,0.2996535856427536,20,0.1,48
DR_20,0.246037667227857,-0.05396233277214299,0.0029119333582114976,1.0,1.0,9.240929739214621,0.4197102158845806,20,0.1,48
DR_8,0.3019219664434898,0.0019219664434897976,3.6939550099008215e-06,1.0,1.0,0.0,0.033009324363177286,20,0.1,49
DR_20,0.3019219664434898,0.0019219664434897976,3.6939550099008215e-06,1.0,1.0,0.0,0.033009324363177286,20,0.1,49
DR_8,0.33866065889567265,0.03866065889567266,0.0014946465462475538,1.0,1.0,3.8449084298433522,0.13685750909463046,20,0.1,50
DR_20,0.33866065889567265,0.03866065889567266,0.0014946465462475538,1.0,1.0,3.8449084298433522,0.13685750909463046,20,0.1,50
DR_8,0.25872884029082716,-0.04127115970917283,0.001703308623740051,1.0,1.0,0.7907237673229416,0.05343012502337729,20,0.1,51
DR_20,0.25872884029082716,-0.04127115970917283,0.001703308623740051,1.0,1.0,0.7907237673229416,0.05343012502337729,20,0.1,51
DR_8,0.3098650293994585,0.009865029399458491,9.731880505218036e-05,1.0,1.0,3.366472485925128,0.08092245177200715,20,0.1,52
DR_20,0.3098650293994585,0.009865029399458491,9.731880505218036e-05,1.0,1.0,3.366472485925128,0.08092245177200715,20,0.1,52
DR_8,0.27556702101344693,-0.024432978986553056,0.0005969704621573432,1.0,1.0,1.557797470674753,0.0319974827141686,20,0.1,53
DR_20,0.27556702101344693,-0.024432978986553056,0.0005969704621573432,1.0,1.0,1.557797470674753,0.0319974827141686,20,0.1,53
DR_8,0.2688017052413863,-0.031198294758613687,0.0009733335958453423,1.0,1.0,8.0,0.2800510981631876,20,0.1,54
DR_20,0.2789296336020646,-0.021070366397935414,0.0004439603401432458,1.0,1.0,14.85880247028716,1.7780174768204031,20,0.1,54
DR_8,0.28869184848644913,-0.011308151513550857,0.00012787429065342254,1.0,1.0,3.4357264016932714,0.11872316765107123,20,0.1,55
DR_20,0.28869184848644913,-0.011308151513550857,0.00012787429065342254,1.0,1.0,3.4357264016932714,0.11872316765107123,20,0.1,55
DR_8,0.22516521735322337,-0.07483478264677662,0.005600244693790299,1.0,1.0,3.319147375093022,0.12289260227968626,20,0.1,56
DR_20,0.22516521735322337,-0.07483478264677662,0.005600244693790299,1.0,1.0,3.319147375093022,0.12289260227968626,20,0.1,56
DR_8,0.3158721555349728,0.015872155534972787,0.00025192532132636727,1.0,1.0,8.0,0.25669199080719934,20,0.1,57
DR_20,0.3173341072153112,0.0173341072153112,0.0003004712729519038,1.0,1.0,14.072800409301498,0.8990697825290678,20,0.1,57
DR_8,0.31244832314989135,0.01244832314989136,0.00015496074924412117,1.0,1.0,3.5343684936466175,0.10136241504994126,20,0.1,58
DR_20,0.31244832314989135,0.01244832314989136,0.00015496074924412117,1.0,1.0,3.5343684936466175,0.10136241504994126,20,0.1,58
DR_8,0.3080538691746748,0.008053869174674821,6.486480868277729e-05,1.0,1.0,2.0564446632118982,0.08045879227821728,20,0.1,59
DR_20,0.3080538691746748,0.008053869174674821,6.486480868277729e-05,1.0,1.0,2.0564446632118982,0.08045879227821728,20,0.1,59
DR_8,0.3778657417407028,0.07786574174070282,0.006063073736829829,0.0,0.0,8.0,0.39315625706173996,20,0.1,60
DR_20,0.3722958564832194,0.0722958564832194,0.005226690864642256,0.0,0.0,20.0,1.6422033399540432,20,0.1,60
DR_8,0.29250727899722073,-0.007492721002779257,5.614086802548939e-05,1.0,1.0,6.922053807689849,0.14740876783293158,20,0.1,61
DR_20,0.29250727678272814,-0.007492723217271846,5.6140901210644564e-05,1.0,1.0,6.922055097398733,0.14740871823054183,20,0.1,61
DR_8,0.32903045293545,0.029030452935450035,0.0008427671976373796,1.0,1.0,0.0,0.006328565694993251,20,0.1,62
DR_20,0.32903045293545,0.029030452935450035,0.0008427671976373796,1.0,1.0,0.0,0.006328565694993251,20,0.1,62
DR_8,0.3320002682886514,0.032000268288651434,0.0010240171705456706,1.0,1.0,1.8718346053343236,0.023593492477861112,20,0.1,63
DR_20,0.3320002682886514,0.032000268288651434,0.0010240171705456706,1.0,1.0,1.8718346053343236,0.023593492477861112,20,0.1,63
DR_8,0.3151084015526234,0.015108401552623385,0.0002282637974753127,1.0,1.0,6.5915061327419995,0.6608776548380745,20,0.1,64
DR_20,0.3151084015526234,0.015108401552623385,0.0002282637974753127,1.0,1.0,6.5915061327419995,0.6608776548380745,20,0.1,64
DR_8,0.39816334460903746,0.09816334460903747,0.009636042224832646,0.0,0.0,1.0,2.061154677441614e-09,20,0.1,65
DR_20,0.39816334460903746,0.09816334460903747,0.009636042224832646,0.0,0.0,1.0,2.061154677441614e-09,20,0.1,65
DR_8,0.3183271837615162,0.018327183761516208,0.0003358856646283834,1.0,1.0,8.0,0.21669095554761317,20,0.1,66
DR_20,0.3166750901375796,0.016675090137579618,0.00027805863109640503,1.0,1.0,9.697817877377096,0.3442690016623389,20,0.1,66
DR_8,0.35716690945161084,0.05716690945161085,0.0032680555362486737,1.0,1.0,8.0,0.08322752841109221,20,0.1,67
DR_20,0.35922805715235445,0.05922805715235446,0.0035079627540425666,1.0,1.0,20.0,2.430673408843328,20,0.1,67
DR_8,0.2276820627520652,-0.07231793724793478,0.005229884047796233,0.0,0.0,1.9326837247718727,0.02046723218908997,20,0.1,68
DR_20,0.2276820627520652,-0.07231793724793478,0.005229884047796233,0.0,0.0,1.9326837247718727,0.02046723218908997,20,0.1,68
DR_8,0.2831675325193465,-0.01683246748065348,0.0002833319614872569,1.0,1.0,0.0,0.007471615289380132,20,0.1,69
DR_20,0.2831675325193465,-0.01683246748065348,0.0002833319614872569,1.0,1.0,0.0,0.007471615289380132,20,0.1,69
DR_8,0.32289363803549986,0.022893638035499875,0.0005241186625004866,1.0,1.0,0.5475822502082237,0.002955934254142921,20,0.1,70
DR_20,0.32289363803549986,0.022893638035499875,0.0005241186625004866,1.0,1.0,0.5475822502082237,0.002955934254142921,20,0.1,70
DR_8,0.3507016005156029,0.05070160051560291,0.002570652294843785,1.0,1.0,3.9384403327176623,0.026775207114873637,20,0.1,71
DR_20,0.3507016005156029,0.05070160051560291,0.002570652294843785,1.0,1.0,3.9384403327176623,0.026775207114873637,20,0.1,71
DR_8,0.32544684060326057,0.02544684060326058,0.0006475416966877512,1.0,1.0,8.0,0.7444296595587705,20,0.1,72
DR_20,0.32635880392382405,0.02635880392382406,0.0006947865442946026,1.0,1.0,8.687186472022642,0.9384434865026045,20,0.1,72
DR_8,0.2823956155170319,-0.017604384482968083,0.0003099143530241674,1.0,1.0,1.5905536312334754,0.09640921576088289,20,0.1,73
DR_20,0.2823956155170319,-0.017604384482968083,0.0003099143530241674,1.0,1.0,1.5905536312334754,0.09640921576088289,20,0.1,73
DR_8,0.3006298932317334,0.0006298932317334027,3.967654833835502e-07,1.0,1.0,5.302183124070852,0.11939819994840599,20,0.1,74
DR_20,0.3006298932317334,0.0006298932317334027,3.967654833835502e-07,1.0,1.0,5.302183124070852,0.11939819994840599,20,0.1,74
DR_8,0.3027961223167218,0.0027961223167218274,7.818300010069839e-06,1.0,1.0,5.867635283149374,0.02200599134841703,20,0.1,75
DR_20,0.30279601260553024,0.0027960126055302514,7.817686490284066e-06,1.0,1.0,5.867746882850179,0.02200577306181729,20,0.1,75
DR_8,0.28450650888393086,-0.015493491116069125,0.00024004826696371288,1.0,1.0,5.099899166858445,0.15905935380656722,20,0.1,76
DR_20,0.28450650888393086,-0.015493491116069125,0.00024004826696371288,1.0,1.0,5.099899166858445,0.15905935380656722,20,0.1,76
DR_8,0.2954164364883463,-0.004583563511653677,2.1009054465362984e-05,1.0,1.0,4.128156617402325,0.1215935110642792,20,0.1,77
DR_20,0.2954164364883463,-0.004583563511653677,2.1009054465362984e-05,1.0,1.0,4.128156617402325,0.1215935110642792,20,0.1,77
DR_8,0.19073710597770369,-0.1092628940222963,0.011938380010127553,0.0,0.0,0.0,0.0018878609604196087,20,0.1,78
DR_20,0.19073710597770369,-0.1092628940222963,0.011938380010127553,0.0,0.0,0.0,0.0018878609604196087,20,0.1,78
DR_8,0.23783955425723768,-0.062160445742762305,0.0038639210149388962,1.0,1.0,8.0,0.5673505398746861,20,0.1,79
DR_20,0.24314470815288283,-0.056855291847117156,0.0032325242110208667,1.0,1.0,13.085919105395728,1.8572104201521116,20,0.1,79
DR_8,0.2536027867366236,-0.04639721326337637,0.002152701398607228,1.0,1.0,0.0,0.012670298131665788,20,0.1,80
DR_20,0.2536027867366236,-0.04639721326337637,0.002152701398607228,1.0,1.0,0.0,0.012670298131665788,20,0.1,80
DR_8,0.35753059306664015,0.05753059306664016,0.0033097691385993444,1.0,1.0,8.0,0.9248372730916908,20,0.1,81
DR_20,0.3577984546742726,0.05779845467427264,0.0033406613627339483,1.0,1.0,9.597622670350308,1.5563473887669221,20,0.1,81
DR_8,0.3815685392978528,0.0815685392978528,0.0066534266031853554,0.0,0.0,8.0,0.22331487601171382,20,0.1,82
DR_20,0.381835629083193,0.08183562908319303,0.0066970701874419485,0.0,0.0,9.480200217053941,0.33485773645611877,20,0.1,82
DR_8,0.3264754372324312,0.02647543723243123,0.0007009487766484059,1.0,1.0,1.1151293944248997,0.00681789933099902,20,0.1,83
DR_20,0.3264754372324312,0.02647543723243123,0.0007009487766484059,1.0,1.0,1.1151293944248997,0.00681789933099902,20,0.1,83
DR_8,0.26766500200742016,-0.03233499799257983,0.0010455520951801415,1.0,1.0,4.540740900064859,0.4629162552576339,20,0.1,84
DR_20,0.26766500200742016,-0.03233499799257983,0.0010455520951801415,1.0,1.0,4.540740900064859,0.4629162552576339,20,0.1,84
DR_8,0.29693703362157525,-0.0030629663784247363,9.381763035360345e-06,1.0,1.0,1.8034132607197721,0.035333157575973814,20,0.1,85
DR_20,0.29693703362157525,-0.0030629663784247363,9.381763035360345e-06,1.0,1.0,1.8034132607197721,0.035333157575973814,20,0.1,85
DR_8,0.32790972844347643,0.027909728443476445,0.0007789529417885981,1.0,1.0,0.1768466693257152,0.009121123768986352,20,0.1,86
DR_20,0.32790972844347643,0.027909728443476445,0.0007789529417885981,1.0,1.0,0.1768466693257152,0.009121123768986352,20,0.1,86
DR_8,0.2245733105923154,-0.0754266894076846,0.00568918547500332,1.0,1.0,6.803939816129929,0.8160669760330044,20,0.1,87
DR_20,0.2245733105923154,-0.0754266894076846,0.00568918547500332,1.0,1.0,6.803939816129929,0.8160669760330044,20,0.1,87
DR_8,0.25345193069291694,-0.04654806930708305,0.0021667227562170072,1.0,1.0,7.457098973469654,0.3703197744789142,20,0.1,88
DR_20,0.25345193069291694,-0.04654806930708305,0.0021667227562170072,1.0,1.0,7.457098973469654,0.3703197744789142,20,0.1,88
DR_8,0.3673590178199706,0.06735901781997061,0.004537237281671118,0.0,0.0,2.9929741580168807,0.019090789530295367,20,0.1,89
DR_20,0.3673590178199706,0.06735901781997061,0.004537237281671118,0.0,0.0,2.9929741580168807,0.019090789530295367,20,0.1,89
DR_8,0.2887917735311493,-0.011208226468850668,0.00012562434057704472,1.0,1.0,1.8687096039902864,0.0668739395391685,20,0.1,90
DR_20,0.2887917735311493,-0.011208226468850668,0.00012562434057704472,1.0,1.0,1.8687096039902864,0.0668739395391685,20,0.1,90
DR_8,0.28337394416832745,-0.016626055831672537,0.0002764257325178924,1.0,1.0,0.0,0.0031281640146594114,20,0.1,91
DR_20,0.28337394416832745,-0.016626055831672537,0.0002764257325178924,1.0,1.0,0.0,0.0031281640146594114,20,0.1,91
DR_8,0.26506857518010646,-0.03493142481989353,0.0012202044399478738,1.0,1.0,3.7306528835877395,0.06221906634196719,20,0.1,92
DR_20,0.26506857518010646,-0.03493142481989353,0.0012202044399478738,1.0,1.0,3.7306528835877395,0.06221906634196719,20,0.1,92
DR_8,0.346684514546811,0.046684514546810996,0.0021794438984714076,1.0,1.0,8.0,0.048096331869391884,20,0.1,93
DR_20,0.34708825157563794,0.04708825157563795,0.00221730343645057,1.0,1.0,20.0,0.3220550110935177,20,0.1,93
DR_8,0.2534628486079507,-0.04653715139204928,0.0021657064596865144,1.0,1.0,7.831071315206872,0.5296246601820621,20,0.1,94
DR_20,0.2534628486079507,-0.04653715139204928,0.0021657064596865144,1.0,1.0,7.831071315206872,0.5296246601820621,20,0.1,94
DR_8,0.2122032120714972,-0.08779678792850279,0.007708275970562493,0.0,0.0,3.2591690738333856,0.05861045939396525,20,0.1,95
DR_20,0.2122032120714972,-0.08779678792850279,0.007708275970562493,0.0,0.0,3.2591690738333856,0.05861045939396525,20,0.1,95
DR_8,0.32032034107129115,0.02032034107129116,0.00041291626125360234,1.0,1.0,3.2772159313595637,0.05225584622612426,20,0.1,96
DR_20,0.32032034107129115,0.02032034107129116,0.00041291626125360234,1.0,1.0,3.2772159313595637,0.05225584622612426,20,0.1,96
DR_8,0.302517415555116,0.0025174155551160315,6.337381077140157e-06,1.0,1.0,1.7058778127177676,0.03496116326170644,20,0.1,97
DR_20,0.302517415555116,0.0025174155551160315,6.337381077140157e-06,1.0,1.0,1.7058778127177676,0.03496116326170644,20,0.1,97
DR_8,0.2974041584638694,-0.002595841536130572,6.738393280700727e-06,1.0,1.0,0.4485942553030442,0.01460253784977755,20,0.1,98
DR_20,0.2974041584638694,-0.002595841536130572,6.738393280700727e-06,1.0,1.0,0.4485942553030442,0.01460253784977755,20,0.1,98
DR_8,0.3043331912035482,0.004333191203548192,1.877654600650743e-05,1.0,1.0,7.097896759416904,0.777183614047466,20,0.1,99
DR_20,0.3043331912035482,0.004333191203548192,1.877654600650743e-05,1.0,1.0,7.097896759416904,0.777183614047466,20,0.1,99
DR_8,0.2209627241850596,-0.07903727581494038,0.00624689096824696,0.0,0.0,0.0,0.007170357436148512,20,0.1,100
DR_20,0.2209627241850596,-0.07903727581494038,0.00624689096824696,0.0,0.0,0.0,0.007170357436148512,20,0.1,100
DR_8,0.3915589696564644,0.09155896965646443,0.008383044924553374,0.0,0.0,1.627563277880784,0.044142238133148146,20,0.1,101
DR_20,0.3915589696564644,0.09155896965646443,0.008383044924553374,0.0,0.0,1.627563277880784,0.044142238133148146,20,0.1,101
DR_8,0.28372142910576076,-0.01627857089423923,0.00026499187035877264,1.0,1.0,4.526241391902742,0.24012373601317943,20,0.1,102
DR_20,0.28372142910576076,-0.01627857089423923,0.00026499187035877264,1.0,1.0,4.526241391902742,0.24012373601317943,20,0.1,102
DR_8,0.3153371435912192,0.015337143591219238,0.00023522797353767733,1.0,1.0,0.0,0.022776205804829155,20,0.1,103
DR_20,0.3153371435912192,0.015337143591219238,0.00023522797353767733,1.0,1.0,0.0,0.022776205804829155,20,0.1,103
DR_8,0.32569827503895715,0.025698275038957163,0.0006604013399778889,1.0,1.0,7.736199220268852,0.21962082902402136,20,0.1,104
DR_20,0.3256982516763282,0.02569825167632822,0.0006604001392199062,1.0,1.0,7.736188467079869,0.21961969461991845,20,0.1,104
DR_8,0.3724743280733561,0.07247432807335613,0.005252528229684457,0.0,0.0,3.362134076639515,0.04503358721566116,20,0.1,105
DR_20,0.3724743280733561,0.07247432807335613,0.005252528229684457,0.0,0.0,3.362134076639515,0.04503358721566116,20,0.1,105
DR_8,0.26496933845210857,-0.03503066154789142,0.0012271472484829183,1.0,1.0,4.931172898607398,0.007339564321165804,20,0.1,106
DR_20,0.2649693559723974,-0.03503064402760259,0.0012271460209886088,1.0,1.0,4.9309116709320335,0.007338773904695236,20,0.1,106
DR_8,0.3467087458233874,0.04670874582338741,0.002181706936393811,1.0,1.0,4.413812987662036,0.02286900019381076,20,0.1,107
DR_20,0.3467087458233874,0.04670874582338741,0.002181706936393811,1.0,1.0,4.413812987662036,0.02286900019381076,20,0.1,107
DR_8,0.2968099697421436,-0.0031900302578564133,1.0176293046039455e-05,1.0,1.0,3.5490871950774188,0.09770105181661427,20,0.1,108
DR_20,0.2968099697421436,-0.0031900302578564133,1.0176293046039455e-05,1.0,1.0,3.5490871950774188,0.09770105181661427,20,0.1,108
DR_8,0.24675654645610243,-0.05324345354389756,0.002834865345281178,1.0,1.0,0.6845023533379647,0.025799511590746133,20,0.1,109
DR_20,0.24675654645610243,-0.05324345354389756,0.002834865345281178,1.0,1.0,0.6845023533379647,0.025799511590746133,20,0.1,109
DR_8,0.3112488258986326,0.01124882589863263,0.0001265360840977482,1.0,1.0,5.022574249939346,0.06410145134905709,20,0.1,110
DR_20,0.3112488258986326,0.01124882589863263,0.0001265360840977482,1.0,1.0,5.022574249939346,0.06410145134905709,20,0.1,110
DR_8,0.28919786667307495,-0.010802133326925034,0.00011668608441266451,1.0,1.0,6.5763220617363105,0.11661973888761087,20,0.1,111
DR_20,0.28919786667307495,-0.010802133326925034,0.00011668608441266451,1.0,1.0,6.5763220617363105,0.11661973888761087,20,0.1,111
DR_8,0.34357509880741793,0.043575098807417945,0.0018987892360762368,1.0,1.0,2.530149433149259,0.04596250793737033,20,0.1,112
DR_20,0.34357509880741793,0.043575098807417945,0.0018987892360762368,1.0,1.0,2.530149433149259,0.04596250793737033,20,0.1,112
DR_8,0.33306987109419117,0.03306987109419118,0.0010936163741864216,1.0,1.0,6.52530739965508,0.13587799042119472,20,0.1,113
DR_20,0.33306987109419117,0.03306987109419118,0.0010936163741864216,1.0,1.0,6.52530739965508,0.13587799042119472,20,0.1,113
DR_8,0.2374802065334908,-0.06251979346650918,0.003908724575094964,1.0,1.0,8.0,0.3615784715281589,20,0.1,114
DR_20,0.24131183623562358,-0.05868816376437641,0.0034443005660342646,1.0,1.0,11.637082125990812,1.1540119851408082,20,0.1,114
DR_8,0.29321030141756693,-0.006789698582433057,4.6100006840293464e-05,1.0,1.0,1.4438244626624483,0.03600466431077097,20,0.1,115
DR_20,0.29321030141756693,-0.006789698582433057,4.6100006840293464e-05,1.0,1.0,1.4438244626624483,0.03600466431077097,20,0.1,115
DR_8,0.33582562451851433,0.03582562451851434,0.001283475372141576,1.0,1.0,1.718276624999794,0.024015120492279402,20,0.1,116
DR_20,0.33582562451851433,0.03582562451851434,0.001283475372141576,1.0,1.0,1.718276624999794,0.024015120492279402,20,0.1,116
DR_8,0.33917517930533003,0.03917517930533004,0.0015346946736047593,1.0,1.0,4.098973795846451,0.05123485405314818,20,0.1,117
DR_20,0.33917517930533003,0.03917517930533004,0.0015346946736047593,1.0,1.0,4.098973795846451,0.05123485405314818,20,0.1,117
DR_8,0.3031314603700647,0.0031314603700647314,9.806044049285945e-06,1.0,1.0,0.0,0.006244384505636194,20,0.1,118
DR_20,0.3031314603700647,0.0031314603700647314,9.806044049285945e-06,1.0,1.0,0.0,0.006244384505636194,20,0.1,118
DR_8,0.3867468825963815,0.08674688259638152,0.0075250216401904,0.0,0.0,0.0,0.01078668941530775,20,0.1,119
DR_20,0.3867468825963815,0.08674688259638152,0.0075250216401904,0.0,0.0,0.0,0.01078668941530775,20,0.1,119
DR_8,0.26745233953438713,-0.03254766046561286,0.0010593502017848184,1.0,1.0,7.00366435027278,0.4007880305311852,20,0.1,120
DR_20,0.26745233953438713,-0.03254766046561286,0.0010593502017848184,1.0,1.0,7.00366435027278,0.4007880305311852,20,0.1,120
DR_8,0.3450118405020182,0.04501184050201823,0.0020260657853791286,1.0,1.0,5.847077633069091,0.20410053229378539,20,0.1,121
DR_20,0.3450118405020182,0.04501184050201823,0.0020260657853791286,1.0,1.0,5.847077633069091,0.20410053229378539,20,0.1,121
DR_8,0.2824737298848522,-0.01752627011514779,0.00030717014414912254,1.0,1.0,8.0,0.045435922277568,20,0.1,122
DR_20,0.287427051990068,-0.012572948009931972,0.00015807902166045234,1.0,1.0,20.0,0.10753296488955622,20,0.1,122
DR_8,0.2659682772336489,-0.03403172276635108,0.0011581581544457785,1.0,1.0,6.111266947352113,0.2400586874837952,20,0.1,123
DR_20,0.2659682772336489,-0.03403172276635108,0.0011581581544457785,1.0,1.0,6.111266947352113,0.2400586874837952,20,0.1,123
DR_8,0.3058274261604598,0.0058274261604598365,3.395889565561167e-05,1.0,1.0,0.25335309764039854,0.039066590795684995,20,0.1,124
DR_20,0.3058274261604598,0.0058274261604598365,3.395889565561167e-05,1.0,1.0,0.25335309764039854,0.039066590795684995,20,0.1,124
DR_8,0.297205932454685,-0.002794067545314971,7.806813447782428e-06,1.0,1.0,0.0,0.011361881331466777,20,0.1,125
DR_20,0.297205932454685,-0.002794067545314971,7.806813447782428e-06,1.0,1.0,0.0,0.011361881331466777,20,0.1,125
DR_8,0.2512263335057035,-0.048773666494296486,0.0023788705432968597,1.0,1.0,2.9273548379581413,0.022053811848054078,20,0.1,126
DR_20,0.2512263335057035,-0.048773666494296486,0.0023788705432968597,1.0,1.0,2.9273548379581413,0.022053811848054078,20,0.1,126
DR_8,0.27639034682811864,-0.02360965317188135,0.0005574157228965272,1.0,1.0,1.8502344483578033,0.016043526235485533,20,0.1,127
DR_20,0.27639034682811864,-0.02360965317188135,0.0005574157228965272,1.0,1.0,1.8502344483578033,0.016043526235485533,20,0.1,127
DR_8,0.2819226084751933,-0.018077391524806696,0.000326792084341153,1.0,1.0,3.1976439088775552,0.11253772657139315,20,0.1,128
DR_20,0.2819226084751933,-0.018077391524806696,0.000326792084341153,1.0,1.0,3.1976439088775552,0.11253772657139315,20,0.1,128
DR_8,0.31122476083123785,0.011224760831237857,0.00012599525571849158,1.0,1.0,3.758847394122727,0.17957147374543675,20,0.1,129
DR_20,0.31122476083123785,0.011224760831237857,0.00012599525571849158,1.0,1.0,3.758847394122727,0.17957147374543675,20,0.1,129
DR_8,0.3019420094848582,0.0019420094848582314,3.7714008392793334e-06,1.0,1.0,4.158584957773657,0.14210203253704468,20,0.1,130
DR_20,0.3019420094848582,0.0019420094848582314,3.7714008392793334e-06,1.0,1.0,4.158584957773657,0.14210203253704468,20,0.1,130
DR_8,0.32187391097510776,0.02187391097510777,0.0004784679813469401,1.0,1.0,8.0,0.11123310610811873,20,0.1,131
DR_20,0.32187539653621805,0.02187539653621806,0.00047853297361678116,1.0,1.0,8.18935758795163,0.11799357201644116,20,0.1,131
DR_8,0.3269270652704101,0.02692706527041011,0.0007250668440769263,1.0,1.0,5.436815641159382,0.17137436848389417,20,0.1,132
DR_20,0.3269270652704101,0.02692706527041011,0.0007250668440769263,1.0,1.0,5.436815641159382,0.17137436848389417,20,0.1,132
DR_8,0.2819097628416052,-0.018090237158394806,0.0003272566804469682,1.0,1.0,7.680996229426451,0.17433993511844692,20,0.1,133
DR_20,0.2819097628416052,-0.018090237158394806,0.0003272566804469682,1.0,1.0,7.680996229426451,0.17433993511844692,20,0.1,133
DR_8,0.32851483397621756,0.02851483397621757,0.0008130957566912519,1.0,1.0,3.5828227141678703,0.019529419144463423,20,0.1,134
DR_20,0.32851483397621756,0.02851483397621757,0.0008130957566912519,1.0,1.0,3.5828227141678703,0.019529419144463423,20,0.1,134
DR_8,0.2822268452101133,-0.01777315478988667,0.00031588503118527145,1.0,1.0,8.0,0.27009176035957394,20,0.1,135
DR_20,0.2845761313779375,-0.015423868622062464,0.00023789572327064307,1.0,1.0,15.155598560514793,1.4134731260841682,20,0.1,135
DR_8,0.2904495415438128,-0.009550458456187183,9.121125672335727e-05,1.0,1.0,2.299613047197623,0.036176701234764505,20,0.1,136
DR_20,0.2904495415438128,-0.009550458456187183,9.121125672335727e-05,1.0,1.0,2.299613047197623,0.036176701234764505,20,0.1,136
DR_8,0.36824292075105136,0.06824292075105137,0.004657096232634278,1.0,1.0,0.0,0.01636339151977205,20,0.1,137
DR_20,0.36824292075105136,0.06824292075105137,0.004657096232634278,1.0,1.0,0.0,0.01636339151977205,20,0.1,137
DR_8,0.2906021506041212,-0.009397849395878788,8.83195732676193e-05,1.0,1.0,1.9896586601649977,0.035629567288517384,20,0.1,138
DR_20,0.2906021506041212,-0.009397849395878788,8.83195732676193e-05,1.0,1.0,1.9896586601649977,0.035629567288517384,20,0.1,138
DR_8,0.3091194729386271,0.009119472938627138,8.316478667835269e-05,1.0,1.0,0.0,0.02785738891091849,20,0.1,139
DR_20,0.3091194729386271,0.009119472938627138,8.316478667835269e-05,1.0,1.0,0.0,0.02785738891091849,20,0.1,139
DR_8,0.25459137034599805,-0.04540862965400194,0.0020619436470543043,1.0,1.0,2.7752240588866353,0.025833790168830622,20,0.1,140
DR_20,0.25459137034599805,-0.04540862965400194,0.0020619436470543043,1.0,1.0,2.7752240588866353,0.025833790168830622,20,0.1,140
DR_8,0.2427960922255809,-0.05720390777441908,0.003272287064664244,1.0,1.0,0.6818649876018131,0.010302010242382085,20,0.1,141
DR_20,0.2427960922255809,-0.05720390777441908,0.003272287064664244,1.0,1.0,0.6818649876018131,0.010302010242382085,20,0.1,141
DR_8,0.2506724737001761,-0.0493275262998239,0.0024332048508598184,1.0,1.0,3.4932792807057207,0.20706113532533887,20,0.1,142
DR_20,0.2506724737001761,-0.0493275262998239,0.0024332048508598184,1.0,1.0,3.4932792807057207,0.20706113532533887,20,0.1,142
DR_8,0.34618543675999214,0.04618543675999215,0.0021330945687112342,1.0,1.0,0.0,0.007352923488713781,20,0.1,143
DR_20,0.34618543675999214,0.04618543675999215,0.0021330945687112342,1.0,1.0,0.0,0.007352923488713781,20,0.1,143
DR_8,0.35366058799462446,0.053660587994624476,0.0028794587039288363,1.0,1.0,0.0,0.0003406463561459012,20,0.1,144
DR_20,0.35366058799462446,0.053660587994624476,0.0028794587039288363,1.0,1.0,0.0,0.0003406463561459012,20,0.1,144
DR_8,0.2974261806034394,-0.002573819396560595,6.624546286111545e-06,1.0,1.0,8.0,0.2701465623272448,20,0.1,145
DR_20,0.2953652373075921,-0.004634762692407868,2.1481025214935828e-05,1.0,1.0,10.658824788384289,0.45725513138441176,20,0.1,145
DR_8,0.322826540316496,0.022826540316496002,0.0005210509428206174,1.0,1.0,2.8862266854816463,0.05379601692820221,20,0.1,146
DR_20,0.322826540316496,0.022826540316496002,0.0005210509428206174,1.0,1.0,2.8862266854816463,0.05379601692820221,20,0.1,146
DR_8,0.2418048868663694,-0.0581951131336306,0.0033866711926360646,1.0,1.0,6.366442036605107,0.18654381042131982,20,0.1,147
DR_20,0.2418048868663694,-0.0581951131336306,0.0033866711926360646,1.0,1.0,6.366442036605107,0.18654381042131982,20,0.1,147
DR_8,0.3166652847215954,0.016665284721595397,0.00027773171485184094,1.0,1.0,0.25221992219590894,0.01598007014211616,20,0.1,148
DR_20,0.3166652847215954,0.016665284721595397,0.00027773171485184094,1.0,1.0,0.25221992219590894,0.01598007014211616,20,0.1,148
DR_8,0.21353544879191633,-0.08646455120808366,0.007476118615615322,1.0,1.0,0.5946533137886277,0.06789163532585735,20,0.1,149
DR_20,0.21353544879191633,-0.08646455120808366,0.007476118615615322,1.0,1.0,0.5946533137886277,0.06789163532585735,20,0.1,149
DR_8,0.2533540924152115,-0.04664590758478848,0.0021758406944086275,1.0,1.0,0.14478219984866625,0.030140382769163792,20,0.1,150
DR_20,0.2533540924152115,-0.04664590758478848,0.0021758406944086275,1.0,1.0,0.14478219984866625,0.030140382769163792,20,0.1,150
DR_8,0.284872108909985,-0.015127891090015,0.00022885308883135522,1.0,1.0,1.963871958606357,0.02946587999317844,20,0.1,151
DR_20,0.284872108909985,-0.015127891090015,0.00022885308883135522,1.0,1.0,1.963871958606357,0.02946587999317844,20,0.1,151
DR_8,0.20687762814946337,-0.09312237185053662,0.008671776139069616,0.0,0.0,8.0,0.08411840437501657,20,0.1,152
DR_20,0.2091698584976451,-0.09083014150235488,0.00825011460533781,0.0,0.0,11.471903445957704,0.13503461642432701,20,0.1,152
DR_8,0.3187868334629967,0.0187868334629967,0.00035294511156637253,1.0,1.0,0.0,0.008049712977513333,20,0.1,153
DR_20,0.3187868334629967,0.0187868334629967,0.00035294511156637253,1.0,1.0,0.0,0.008049712977513333,20,0.1,153
DR_8,0.19724906103524378,-0.1027509389647562,0.010557755458139055,1.0,1.0,1.4938906670693908,0.06269942172504497,20,0.1,154
DR_20,0.19724906103524378,-0.1027509389647562,0.010557755458139055,1.0,1.0,1.4938906670693908,0.06269942172504497,20,0.1,154
DR_8,0.38916278135338445,0.08916278135338446,0.007950001578671442,1.0,1.0,0.7820228257537669,0.03682556291672083,20,0.1,155
DR_20,0.38916278135338445,0.08916278135338446,0.007950001578671442,1.0,1.0,0.7820228257537669,0.03682556291672083,20,0.1,155
DR_8,0.34052915254496474,0.04052915254496475,0.001642612206013023,1.0,1.0,3.0726965296639186,0.01443102078487932,20,0.1,156
DR_20,0.34052915254496474,0.04052915254496475,0.001642612206013023,1.0,1.0,3.0726965296639186,0.01443102078487932,20,0.1,156
DR_8,0.2262734523986031,-0.07372654760139688,0.00543560382122104,1.0,1.0,8.0,0.21624358917815797,20,0.1,157
DR_20,0.223750260139926,-0.076249739860074,0.005814022828728957,0.0,0.0,13.916695456214109,0.5883980568964052,20,0.1,157
DR_8,0.3219264846211547,0.021926484621154707,0.00048077072784173387,1.0,1.0,1.0,2.0611546627413458e-09,20,0.1,158
DR_20,0.3219264846211547,0.021926484621154707,0.00048077072784173387,1.0,1.0,1.0,2.0611546627413458e-09,20,0.1,158
DR_8,0.3115397926555367,0.01153979265553673,0.00013316681453277943,1.0,1.0,1.1013111875306938,0.035774885415982345,20,0.1,159
DR_20,0.3115397926555367,0.01153979265553673,0.00013316681453277943,1.0,1.0,1.1013111875306938,0.035774885415982345,20,0.1,159
DR_8,0.2715664852265893,-0.028433514773410662,0.0008084647623697623,1.0,1.0,4.776927468115576,0.20394662308919462,20,0.1,160
DR_20,0.2715664852265893,-0.028433514773410662,0.0008084647623697623,1.0,1.0,4.776927468115576,0.20394662308919462,20,0.1,160
DR_8,0.26540645535458757,-0.03459354464541242,0.0011967133311341425,1.0,1.0,4.902325488098354,0.3454918172616953,20,0.1,161
DR_20,0.26540645535458757,-0.03459354464541242,0.0011967133311341425,1.0,1.0,4.902325488098354,0.3454918172616953,20,0.1,161
DR_8,0.39048011028658935,0.09048011028658937,0.008186650357473374,0.0,0.0,2.3675367705753065,0.042673734089943176,20,0.1,162
DR_20,0.39048011028658935,0.09048011028658937,0.008186650357473374,0.0,0.0,2.3675367705753065,0.042673734089943176,20,0.1,162
DR_8,0.33697140665348385,0.03697140665348386,0.0013668849099372708,1.0,1.0,4.006829504921957,0.08362173274337968,20,0.1,163
DR_20,0.33697140665348385,0.03697140665348386,0.0013668849099372708,1.0,1.0,4.006829504921957,0.08362173274337968,20,0.1,163
DR_8,0.3371422640147895,0.03714226401478948,0.0013795477761443257,1.0,1.0,1.0,2.061154681287961e-09,20,0.1,164
DR_20,0.3371422640147895,0.03714226401478948,0.0013795477761443257,1.0,1.0,1.0,2.061154681287961e-09,20,0.1,164
DR_8,0.3306351072112928,0.03063510721129281,0.0009385097938474048,1.0,1.0,2.169128719089795,0.026166149468465304,20,0.1,165
DR_20,0.3306351072112928,0.03063510721129281,0.0009385097938474048,1.0,1.0,2.169128719089795,0.026166149468465304,20,0.1,165
DR_8,0.3357184152646365,0.03571841526463654,0.0012758051890170204,1.0,1.0,8.0,0.309361614087498,20,0.1,166
DR_20,0.338038460311686,0.038038460311686006,0.0014469244628837114,1.0,1.0,12.455252128586501,0.8836424221201369,20,0.1,166
DR_8,0.30402063336291885,0.004020633362918857,1.61654926390162e-05,1.0,1.0,3.439187033219693,0.09253188860681756,20,0.1,167
DR_20,0.30402063336291885,0.004020633362918857,1.61654926390162e-05,1.0,1.0,3.439187033219693,0.09253188860681756,20,0.1,167
DR_8,0.32784346803462117,0.027843468034621177,0.0007752587121949713,1.0,1.0,4.729637892889308,0.1377975744542984,20,0.1,168
DR_20,0.32784346803462117,0.027843468034621177,0.0007752587121949713,1.0,1.0,4.729637892889308,0.1377975744542984,20,0.1,168
DR_8,0.317042676727417,0.017042676727416994,0.0002904528300352408,1.0,1.0,6.926389939057325,0.5494128137357684,20,0.1,169
DR_20,0.317042676727417,0.017042676727416994,0.0002904528300352408,1.0,1.0,6.926389939057325,0.5494128137357684,20,0.1,169
DR_8,0.23036821592527892,-0.06963178407472106,0.004848585353428578,1.0,1.0,3.3635233757510856,0.09214176335633217,20,0.1,170
DR_20,0.23036821592527892,-0.06963178407472106,0.004848585353428578,1.0,1.0,3.3635233757510856,0.09214176335633217,20,0.1,170
DR_8,0.2882474378709386,-0.011752562129061395,0.0001381227165974481,1.0,1.0,4.749480746053507,0.1072518727113924,20,0.1,171
DR_20,0.2882474378709386,-0.011752562129061395,0.0001381227165974481,1.0,1.0,4.749480746053507,0.1072518727113924,20,0.1,171
DR_8,0.26391129792033335,-0.036088702079666635,0.0013023944177949348,1.0,1.0,4.878292797596919,0.15829095590946843,20,0.1,172
DR_20,0.26391129792033335,-0.036088702079666635,0.0013023944177949348,1.0,1.0,4.878292797596919,0.15829095590946843,20,0.1,172
DR_8,0.40797039185053646,0.10797039185053647,0.011657605516358393,0.0,0.0,4.3708741951064205,0.022246204560980136,20,0.1,173
DR_20,0.40797039185053646,0.10797039185053647,0.011657605516358393,0.0,0.0,4.3708741951064205,0.022246204560980136,20,0.1,173
DR_8,0.29713422159512765,-0.0028657784048723434,8.212685865832673e-06,1.0,1.0,1.3474329051946083,0.06067821601921195,20,0.1,174
DR_20,0.29713422159512765,-0.0028657784048723434,8.212685865832673e-06,1.0,1.0,1.3474329051946083,0.06067821601921195,20,0.1,174
DR_8,0.2752994932799714,-0.024700506720028603,0.0006101150322261782,1.0,1.0,8.0,0.5533177527165867,20,0.1,175
DR_20,0.27530360977946267,-0.024696390220537323,0.0006099116899250515,1.0,1.0,8.006517441891907,0.5546342825323654,20,0.1,175
DR_8,0.3521421913199534,0.0521421913199534,0.002718808115646624,1.0,1.0,3.077331594880282,0.13675284902771231,20,0.1,176
DR_20,0.3521421913199534,0.0521421913199534,0.002718808115646624,1.0,1.0,3.077331594880282,0.13675284902771231,20,0.1,176
DR_8,0.31636173483408037,0.016361734834080377,0.00026770636678075924,1.0,1.0,4.51883148572763,0.12059808384934162,20,0.1,177
DR_20,0.31636173483408037,0.016361734834080377,0.00026770636678075924,1.0,1.0,4.51883148572763,0.12059808384934162,20,0.1,177
DR_8,0.325860767399983,0.025860767399982998,0.0006687792905160233,1.0,1.0,4.62784485433978,0.1917413459837758,20,0.1,178
DR_20,0.325860767399983,0.025860767399982998,0.0006687792905160233,1.0,1.0,4.62784485433978,0.1917413459837758,20,0.1,178
DR_8,0.3486243702589743,0.048624370258974314,0.002364329383081826,1.0,1.0,2.0723070604343072,0.03385254693981834,20,0.1,179
DR_20,0.3486243702589743,0.048624370258974314,0.002364329383081826,1.0,1.0,2.0723070604343072,0.03385254693981834,20,0.1,179
DR_8,0.24574481618364588,-0.05425518381635411,0.0029436249709463725,0.0,1.0,0.0,6.0057288193535955e-05,20,0.1,180
DR_20,0.24574481618364588,-0.05425518381635411,0.0029436249709463725,0.0,1.0,0.0,6.0057288193535955e-05,20,0.1,180
DR_8,0.2276988130719235,-0.0723011869280765,0.005227461631208659,1.0,1.0,6.729433251419413,0.43991542561074093,20,0.1,181
DR_20,0.2276988130719235,-0.0723011869280765,0.005227461631208659,1.0,1.0,6.729433251419413,0.43991542561074093,20,0.1,181
DR_8,0.3563787379099315,0.05637873790993153,0.003178562088316751,1.0,1.0,0.0,0.010130448176031112,20,0.1,182
DR_20,0.3563787379099315,0.05637873790993153,0.003178562088316751,1.0,1.0,0.0,0.010130448176031112,20,0.1,182
DR_8,0.2934778288892163,-0.006522171110783681,4.2538715998341235e-05,1.0,1.0,4.343154617393318,0.2117796435732902,20,0.1,183
DR_20,0.2934778288892163,-0.006522171110783681,4.2538715998341235e-05,1.0,1.0,4.343154617393318,0.2117796435732902,20,0.1,183
DR_8,0.2914658619112795,-0.0085341380887205,7.283151291734999e-05,1.0,1.0,8.0,0.5772323752753876,20,0.1,184
DR_20,0.2858995045575613,-0.014100495442438687,0.0001988239717222342,1.0,1.0,11.775551659661955,2.018713895753787,20,0.1,184
DR_8,0.281640128144555,-0.018359871855444965,0.0003370848945483601,1.0,1.0,0.0,0.01772258161546401,20,0.1,185
DR_20,0.281640128144555,-0.018359871855444965,0.0003370848945483601,1.0,1.0,0.0,0.01772258161546401,20,0.1,185
DR_8,0.3079482327576154,0.007948232757615414,6.317440396923074e-05,1.0,1.0,4.460802619149855,0.1758964279121313,20,0.1,186
DR_20,0.3079482327576154,0.007948232757615414,6.317440396923074e-05,1.0,1.0,4.460802619149855,0.1758964279121313,20,0.1,186
DR_8,0.28471390498023486,-0.015286095019765134,0.0002336647009532884,1.0,1.0,1.365868972023656,0.03598006853869144,20,0.1,187
DR_20,0.28471390498023486,-0.015286095019765134,0.0002336647009532884,1.0,1.0,1.365868972023656,0.03598006853869144,20,0.1,187
DR_8,0.2831849831622785,-0.016815016837721464,0.00028274479125285634,1.0,1.0,6.319839479619479,0.28054930812663575,20,0.1,188
DR_20,0.2831849831622785,-0.016815016837721464,0.00028274479125285634,1.0,1.0,6.319839479619479,0.28054930812663575,20,0.1,188
DR_8,0.2524404934775478,-0.047559506522452166,0.0022619066606591703,1.0,1.0,5.234370286816285,0.15493399600362284,20,0.1,189
DR_20,0.2524404934775478,-0.047559506522452166,0.0022619066606591703,1.0,1.0,5.234370286816285,0.15493399600362284,20,0.1,189
DR_8,0.2952438916590051,-0.00475610834099488,2.2620566551281072e-05,1.0,1.0,8.0,0.16282853892699745,20,0.1,190
DR_20,0.29637236809940776,-0.003627631900592232,1.3159713206194409e-05,1.0,1.0,16.975883352715567,1.7266120460549004,20,0.1,190
DR_8,0.2948498722783566,-0.005150127721643416,2.6523815549240005e-05,1.0,1.0,2.551138338500378,0.057429460390980056,20,0.1,191
DR_20,0.2948498722783566,-0.005150127721643416,2.6523815549240005e-05,1.0,1.0,2.551138338500378,0.057429460390980056,20,0.1,191
DR_8,0.30518483323515927,0.005184833235159281,2.6882495676412253e-05,1.0,1.0,8.0,0.26246875008237647,20,0.1,192
DR_20,0.30510062359165635,0.005100623591656361,2.601636102376144e-05,1.0,1.0,8.171122795094291,0.27608764311460104,20,0.1,192
DR_8,0.2925703842263969,-0.007429615773603071,5.519919054337156e-05,1.0,1.0,7.477318184510306,0.13883510881645028,20,0.1,193
DR_20,0.2925703842263969,-0.007429615773603071,5.519919054337156e-05,1.0,1.0,7.477318184510306,0.13883510881645028,20,0.1,193
DR_8,0.361816428579152,0.06181642857915204,0.003821270842281405,1.0,1.0,5.472064135563364,0.2752076747365343,20,0.1,194
DR_20,0.361816428579152,0.06181642857915204,0.003821270842281405,1.0,1.0,5.472064135563364,0.2752076747365343,20,0.1,194
DR_8,0.339862378731123,0.03986237873112303,0.0015890092381034896,1.0,1.0,1.927862964148502,0.05122584464785125,20,0.1,195
DR_20,0.339862378731123,0.03986237873112303,0.0015890092381034896,1.0,1.0,1.927862964148502,0.05122584464785125,20,0.1,195
DR_8,0.3234079247613916,0.023407924761391585,0.0005479309416349693,1.0,1.0,2.7318744207184786,0.02520053369745789,20,0.1,196
DR_20,0.3234079247613916,0.023407924761391585,0.0005479309416349693,1.0,1.0,2.7318744207184786,0.02520053369745789,20,0.1,196
DR_8,0.27334128479080755,-0.02665871520919244,0.0007106870966048284,1.0,1.0,5.17933081075523,0.11727912659811186,20,0.1,197
DR_20,0.27334128479080755,-0.02665871520919244,0.0007106870966048284,1.0,1.0,5.17933081075523,0.11727912659811186,20,0.1,197
DR_8,0.26409882546803065,-0.03590117453196934,0.0012888943327749238,1.0,1.0,6.231952260334607,0.146992095615138,20,0.1,198
DR_20,0.26409882546803065,-0.03590117453196934,0.0012888943327749238,1.0,1.0,6.231952260334607,0.146992095615138,20,0.1,198
DR_8,0.2839601141429667,-0.01603988585703331,0.0002572779383066572,1.0,1.0,4.885019472675769,0.08758518790023795,20,0.1,199
DR_20,0.2839601141429667,-0.01603988585703331,0.0002572779383066572,1.0,1.0,4.885019472675769,0.08758518790023795,20,0.1,199
DR_8,0.28485943004537945,-0.015140569954620542,0.00022923685855075828,1.0,1.0,4.21646845082496,0.15555109562931962,20,0.1,200
DR_20,0.28485943004537945,-0.015140569954620542,0.00022923685855075828,1.0,1.0,4.21646845082496,0.15555109562931962,20,0.1,200
DR_8,0.4349285975514018,0.1349285975514018,0.018205726437188152,0.0,0.0,6.202069943879313,0.2772040678608466,20,0.1,201
DR_20,0.4349285975514018,0.1349285975514018,0.018205726437188152,0.0,0.0,6.202069943879313,0.2772040678608466,20,0.1,201
DR_8,0.2588505083786851,-0.04114949162131487,0.0016932806606926628,1.0,1.0,1.9896923037679795,0.024290071989822682,20,0.1,202
DR_20,0.2588505083786851,-0.04114949162131487,0.0016932806606926628,1.0,1.0,1.9896923037679795,0.024290071989822682,20,0.1,202
DR_8,0.3575434658636471,0.057543465863647114,0.0033112504636007207,1.0,1.0,1.9855805097344208,0.05204417599850014,20,0.1,203
DR_20,0.3575434658636471,0.057543465863647114,0.0033112504636007207,1.0,1.0,1.9855805097344208,0.05204417599850014,20,0.1,203
DR_8,0.24046806344666566,-0.05953193655333433,0.003544051469790224,1.0,1.0,2.09166376418334,0.03269740586763575,20,0.1,204
DR_20,0.24046806344666566,-0.05953193655333433,0.003544051469790224,1.0,1.0,2.09166376418334,0.03269740586763575,20,0.1,204
DR_8,0.2929109833007438,-0.007089016699256212,5.025415776233344e-05,1.0,1.0,1.0,2.0611546706763397e-09,20,0.1,205
DR_20,0.2929109833007438,-0.007089016699256212,5.025415776233344e-05,1.0,1.0,1.0,2.0611546706763397e-09,20,0.1,205
DR_8,0.334044530866339,0.03404453086633902,0.00115903008190911,1.0,1.0,5.629708170515387,0.13265279187550155,20,0.1,206
DR_20,0.334044530866339,0.03404453086633902,0.00115903008190911,1.0,1.0,5.629708170515387,0.13265279187550155,20,0.1,206
DR_8,0.258592355919553,-0.041407644080447004,0.0017145929882929779,1.0,1.0,0.0,0.01760486301717245,20,0.1,207
DR_20,0.258592355919553,-0.041407644080447004,0.0017145929882929779,1.0,1.0,0.0,0.01760486301717245,20,0.1,207
DR_8,0.3096761296332908,0.009676129633290786,9.362748468024809e-05,1.0,1.0,1.9787097445321407,0.023825437507059722,20,0.1,208
DR_20,0.3096761296332908,0.009676129633290786,9.362748468024809e-05,1.0,1.0,1.9787097445321407,0.023825437507059722,20,0.1,208
DR_8,0.2800706316653957,-0.01992936833460429,0.00039717972221632825,1.0,1.0,0.2583300176740795,0.01314589286708211,20,0.1,209
DR_20,0.2800706316653957,-0.01992936833460429,0.00039717972221632825,1.0,1.0,0.2583300176740795,0.01314589286708211,20,0.1,209
DR_8,0.2597354687701702,-0.040264531229829814,0.0016212324751579403,1.0,1.0,7.1331278267885185,0.5978611519579835,20,0.1,210
DR_20,0.2597354687701702,-0.040264531229829814,0.0016212324751579403,1.0,1.0,7.1331278267885185,0.5978611519579835,20,0.1,210
DR_8,0.31579700957441836,0.015797009574418375,0.0002495455114942658,1.0,1.0,6.003752815321376,0.3214012548558617,20,0.1,211
DR_20,0.31579700957441836,0.015797009574418375,0.0002495455114942658,1.0,1.0,6.003752815321376,0.3214012548558617,20,0.1,211
DR_8,0.26261249782746465,-0.037387502172535336,0.0013978253187013345,1.0,1.0,1.0058030106766018,0.04877727455420982,20,0.1,212
DR_20,0.26261249782746465,-0.037387502172535336,0.0013978253187013345,1.0,1.0,1.0058030106766018,0.04877727455420982,20,0.1,212
DR_8,0.23960654896905764,-0.06039345103094235,0.0036473689274268313,1.0,1.0,0.0,0.027500036883841963,20,0.1,213
DR_20,0.23960654896905764,-0.06039345103094235,0.0036473689274268313,1.0,1.0,0.0,0.027500036883841963,20,0.1,213
DR_8,0.30602644942830337,0.006026449428303382,3.631809271189816e-05,1.0,1.0,8.0,0.7576689966610428,20,0.1,214
DR_20,0.30476418608792805,0.004764186087928057,2.2697469080407248e-05,1.0,1.0,8.999869274017502,1.0521184339076812,20,0.1,214
DR_8,0.2706777503523529,-0.02932224964764707,0.0008597943243989387,1.0,1.0,1.2155577087675624,0.019530129961684753,20,0.1,215
DR_20,0.2706777503523529,-0.02932224964764707,0.0008597943243989387,1.0,1.0,1.2155577087675624,0.019530129961684753,20,0.1,215
DR_8,0.3286660481137307,0.02866604811373069,0.0008217423144587229,1.0,1.0,0.0,0.025292304413195868,20,0.1,216
DR_20,0.3286660481137307,0.02866604811373069,0.0008217423144587229,1.0,1.0,0.0,0.025292304413195868,20,0.1,216
DR_8,0.19604124094666814,-0.10395875905333185,0.010807423583908708,0.0,0.0,0.0,0.021198902803917185,20,0.1,217
DR_20,0.19604124094666814,-0.10395875905333185,0.010807423583908708,0.0,0.0,0.0,0.021198902803917185,20,0.1,217
DR_8,0.3138905650226487,0.013890565022648738,0.00019294779664843253,1.0,1.0,8.0,0.25132529416266375,20,0.1,218
DR_20,0.3078695520749615,0.007869552074961539,6.192984986053146e-05,1.0,1.0,14.676681397495386,1.8542215328492355,20,0.1,218
DR_8,0.3123816422857867,0.012381642285786698,0.00015330506569318124,1.0,1.0,5.39527867324314,0.30338131425045683,20,0.1,219
DR_20,0.3123816422857867,0.012381642285786698,0.00015330506569318124,1.0,1.0,5.39527867324314,0.30338131425045683,20,0.1,219
DR_8,0.30494449950932073,0.004944499509320743,2.444807539767307e-05,1.0,1.0,4.01949509116209,0.09346739773765514,20,0.1,220
DR_20,0.30494449950932073,0.004944499509320743,2.444807539767307e-05,1.0,1.0,4.01949509116209,0.09346739773765514,20,0.1,220
DR_8,0.222034136247014,-0.07796586375298598,0.006078675910749173,0.0,0.0,8.0,0.1770827326290451,20,0.1,221
DR_20,0.21691245395565517,-0.08308754604434482,0.00690354030767112,0.0,0.0,20.0,1.9032359137306851,20,0.1,221
DR_8,0.2895016761378679,-0.010498323862132064,0.0001102148039142115,1.0,1.0,3.7133147774005666,0.0995094925769297,20,0.1,222
DR_20,0.2895016761378679,-0.010498323862132064,0.0001102148039142115,1.0,1.0,3.7133147774005666,0.0995094925769297,20,0.1,222
DR_8,0.3304331859774514,0.030433185977451427,0.0009261788087381462,1.0,1.0,2.2614826588548516,0.06810367177406894,20,0.1,223
DR_20,0.3304331859774514,0.030433185977451427,0.0009261788087381462,1.0,1.0,2.2614826588548516,0.06810367177406894,20,0.1,223
DR_8,0.2687135870667041,-0.03128641293329587,0.000978839634232703,1.0,1.0,8.0,0.09563978819330571,20,0.1,224
DR_20,0.2671681555807195,-0.0328318444192805,0.00107793000797184,1.0,1.0,11.70322528502225,0.233711776167243,20,0.1,224
DR_8,0.3001496715263593,0.00014967152635930736,2.2401565802724837e-08,1.0,1.0,6.650600846771707,0.11142581374655211,20,0.1,225
DR_20,0.3001496715263593,0.00014967152635930736,2.2401565802724837e-08,1.0,1.0,6.650600846771707,0.11142581374655211,20,0.1,225
DR_8,0.27531816550529953,-0.02468183449470046,0.0006091929540237856,1.0,1.0,5.812966492058551,0.3449907084112588,20,0.1,226
DR_20,0.2753181638392533,-0.024681836160746706,0.0006091930362659438,1.0,1.0,5.812963654259045,0.3449903349382972,20,0.1,226
DR_8,0.23069205477000707,-0.06930794522999292,0.0048035912720036985,1.0,1.0,0.0,0.023657720274114544,20,0.1,227
DR_20,0.23069205477000707,-0.06930794522999292,0.0048035912720036985,1.0,1.0,0.0,0.023657720274114544,20,0.1,227
DR_8,0.35290693184698535,0.05290693184698536,0.002799143437461554,1.0,1.0,1.2404968803952792,0.02794080139064411,20,0.1,228
DR_20,0.35290693184698535,0.05290693184698536,0.002799143437461554,1.0,1.0,1.2404968803952792,0.02794080139064411,20,0.1,228
DR_8,0.30630956506236484,0.0063095650623648525,3.9810611276215186e-05,1.0,1.0,1.8234407554737762,0.07675618916396114,20,0.1,229
DR_20,0.30630956506236484,0.0063095650623648525,3.9810611276215186e-05,1.0,1.0,1.8234407554737762,0.07675618916396114,20,0.1,229
DR_8,0.31301683007651754,0.01301683007651755,0.00016943786524093186,1.0,1.0,3.03265135617082,0.09883199410797823,20,0.1,230
DR_20,0.31301683007651754,0.01301683007651755,0.00016943786524093186,1.0,1.0,3.03265135617082,0.09883199410797823,20,0.1,230
DR_8,0.3582755233745396,0.05827552337453962,0.003396036624576513,1.0,1.0,3.6309377323818715,0.10580184291318097,20,0.1,231
DR_20,0.3582755233745396,0.05827552337453962,0.003396036624576513,1.0,1.0,3.6309377323818715,0.10580184291318097,20,0.1,231
DR_8,0.26890638476990264,-0.03109361523009735,0.0009668129080773418,1.0,1.0,7.9894325255481276,0.5455519199741906,20,0.1,232
DR_20,0.26890638476990264,-0.03109361523009735,0.0009668129080773418,1.0,1.0,7.9894325255481276,0.5455519199741906,20,0.1,232
DR_8,0.26114904214758405,-0.038850957852415935,0.0015093969260501993,1.0,1.0,4.042801518745626,0.06028027925131564,20,0.1,233
DR_20,0.26114904214758405,-0.038850957852415935,0.0015093969260501993,1.0,1.0,4.042801518745626,0.06028027925131564,20,0.1,233
DR_8,0.26483584418806666,-0.03516415581193333,0.0012365178539659246,1.0,1.0,6.395647855728996,0.11435679270797686,20,0.1,234
DR_20,0.26483584418806666,-0.03516415581193333,0.0012365178539659246,1.0,1.0,6.395647855728996,0.11435679270797686,20,0.1,234
DR_8,0.3109828125066889,0.010982812506688922,0.00012062217055708259,1.0,1.0,1.4891136780300367,0.03167924463530862,20,0.1,235
DR_20,0.3109828125066889,0.010982812506688922,0.00012062217055708259,1.0,1.0,1.4891136780300367,0.03167924463530862,20,0.1,235
DR_8,0.2941633366697213,-0.005836663330278713,3.40666388310202e-05,1.0,1.0,8.0,0.20078173737814967,20,0.1,236
DR_20,0.2966801815744425,-0.003319818425557508,1.1021194378671131e-05,1.0,1.0,12.094456834664463,0.3520437426085317,20,0.1,236
DR_8,0.27792187472050967,-0.022078125279490324,0.0004874436158568697,1.0,1.0,3.6919465044490334,0.0678421008265612,20,0.1,237
DR_20,0.27792187472050967,-0.022078125279490324,0.0004874436158568697,1.0,1.0,3.6919465044490334,0.0678421008265612,20,0.1,237
DR_8,0.3424213242133593,0.04242132421335931,0.0017995687480149452,1.0,1.0,8.0,0.36085041537244217,20,0.1,238
DR_20,0.3372939166238074,0.03729391662380743,0.0013908362171435003,1.0,1.0,11.0414255281449,0.7594733889233319,20,0.1,238
DR_8,0.3289290922034749,0.028929092203474893,0.0008368923757171518,1.0,1.0,5.132536131717969,0.41961460591288924,20,0.1,239
DR_20,0.3289290922034749,0.028929092203474893,0.0008368923757171518,1.0,1.0,5.132536131717969,0.41961460591288924,20,0.1,239
DR_8,0.32925656209018933,0.029256562090189342,0.0008559464253371042,1.0,1.0,8.0,0.13784003876013198,20,0.1,240
DR_20,0.32384707716426714,0.02384707716426715,0.0005686830892785117,1.0,1.0,16.501532893664155,0.417625218372385,20,0.1,240
DR_8,0.36300179854212267,0.06300179854212268,0.003969226619542211,1.0,1.0,6.502112111044076,0.3168713672047738,20,0.1,241
DR_20,0.36300179854212267,0.06300179854212268,0.003969226619542211,1.0,1.0,6.502112111044076,0.3168713672047738,20,0.1,241
DR_8,0.2671031584846152,-0.0328968415153848,0.001082202181688345,1.0,1.0,0.1759005734080503,0.014638556770150206,20,0.1,242
DR_20,0.2671031584846152,-0.0328968415153848,0.001082202181688345,1.0,1.0,0.1759005734080503,0.014638556770150206,20,0.1,242
DR_8,0.27080599069984923,-0.02919400930015076,0.000852290179017289,1.0,1.0,3.211205761739724,0.050238368343428444,20,0.1,243
DR_20,0.27080599069984923,-0.02919400930015076,0.000852290179017289,1.0,1.0,3.211205761739724,0.050238368343428444,20,0.1,243
DR_8,0.26253272993128146,-0.03746727006871853,0.0014037963264022912,1.0,1.0,1.3907926388132321,0.012433704839671657,20,0.1,244
DR_20,0.26253272993128146,-0.03746727006871853,0.0014037963264022912,1.0,1.0,1.3907926388132321,0.012433704839671657,20,0.1,244
DR_8,0.33274615283874587,0.03274615283874588,0.0010723105257385047,1.0,1.0,2.5627314768384957,0.11388089008049065,20,0.1,245
DR_20,0.33274615283874587,0.03274615283874588,0.0010723105257385047,1.0,1.0,2.5627314768384957,0.11388089008049065,20,0.1,245
DR_8,0.2814941400999587,-0.018505859900041277,0.00034246685063995576,1.0,1.0,5.982795831477775,0.4450794699926597,20,0.1,246
DR_20,0.2814941400999587,-0.018505859900041277,0.00034246685063995576,1.0,1.0,5.982795831477775,0.4450794699926597,20,0.1,246
DR_8,0.2843714573620201,-0.015628542637979914,0.00024425134498715616,1.0,1.0,8.0,0.6299287525673969,20,0.1,247
DR_20,0.28443137902054044,-0.015568620979459546,0.00024238195920206793,1.0,1.0,8.068536494908276,0.6415210278794317,20,0.1,247
DR_8,0.2815342620370086,-0.01846573796299139,0.00034098347851786146,1.0,1.0,0.0,0.006232216405525795,20,0.1,248
DR_20,0.2815342620370086,-0.01846573796299139,0.00034098347851786146,1.0,1.0,0.0,0.006232216405525795,20,0.1,248
DR_8,0.22079974835217714,-0.07920025164782285,0.006272679861078466,0.0,0.0,0.0,0.004742567408769998,20,0.1,249
DR_20,0.22079974835217714,-0.07920025164782285,0.006272679861078466,0.0,0.0,0.0,0.004742567408769998,20,0.1,249
DR_8,0.2942190784402818,-0.005780921559718211,3.341905407961483e-05,1.0,1.0,2.657293812382708,0.1088048064271132,20,0.1,250
DR_20,0.2942190784402818,-0.005780921559718211,3.341905407961483e-05,1.0,1.0,2.657293812382708,0.1088048064271132,20,0.1,250
DR_8,0.28498829303453255,-0.015011706965467442,0.0002253513460170637,1.0,1.0,2.794850614511856,0.041909586132348804,20,0.1,251
DR_20,0.28498829303453255,-0.015011706965467442,0.0002253513460170637,1.0,1.0,2.794850614511856,0.041909586132348804,20,0.1,251
DR_8,0.33870415849312807,0.03870415849312808,0.0014980118846611788,1.0,1.0,0.0,0.0057443836493319776,20,0.1,252
DR_20,0.33870415849312807,0.03870415849312808,0.0014980118846611788,1.0,1.0,0.0,0.0057443836493319776,20,0.1,252
DR_8,0.3185985013094301,0.018598501309430138,0.00034590425095687454,1.0,1.0,3.1052542939426204,0.03770853320999879,20,0.1,253
DR_20,0.3185985013094301,0.018598501309430138,0.00034590425095687454,1.0,1.0,3.1052542939426204,0.03770853320999879,20,0.1,253
DR_8,0.32103241007674277,0.02103241007674278,0.00044236227363627127,1.0,1.0,8.0,0.253911139160209,20,0.1,254
DR_20,0.31445731097336677,0.014457310973366777,0.00020901384058063144,1.0,1.0,20.0,5.354367641889356,20,0.1,254
DR_8,0.2733023751673887,-0.02669762483261129,0.0007127631717028629,1.0,1.0,6.019713655321116,0.3481180249407066,20,0.1,255
DR_20,0.2733023751673887,-0.02669762483261129,0.0007127631717028629,1.0,1.0,6.019713655321116,0.3481180249407066,20,0.1,255
DR_8,0.37015696165305445,0.07015696165305446,0.004921999268388154,1.0,1.0,5.817293501088187,0.1388345227842923,20,0.1,256
DR_20,0.37015696165305445,0.07015696165305446,0.004921999268388154,1.0,1.0,5.817293501088187,0.1388345227842923,20,0.1,256
DR_8,0.3118576260897317,0.011857626089731732,0.00014060329648388664,1.0,1.0,3.9547703995163057,0.057930529857789,20,0.1,257
DR_20,0.3118576260897317,0.011857626089731732,0.00014060329648388664,1.0,1.0,3.9547703995163057,0.057930529857789,20,0.1,257
DR_8,0.2610535538885001,-0.03894644611149989,0.0015168256647159649,1.0,1.0,8.0,0.3718217216525993,20,0.1,258
DR_20,0.2606183287793646,-0.039381671220635406,0.001550916028130223,1.0,1.0,9.903650966368255,0.6861091013023581,20,0.1,258
DR_8,0.30232692632938424,0.002326926329384249,5.414586142381655e-06,1.0,1.0,1.171591162359456,0.016608792744246707,20,0.1,259
DR_20,0.30232692632938424,0.002326926329384249,5.414586142381655e-06,1.0,1.0,1.171591162359456,0.016608792744246707,20,0.1,259
DR_8,0.3208493416260431,0.020849341626043127,0.0004346950462394547,1.0,1.0,8.0,0.3949453185370814,20,0.1,260
DR_20,0.3213086767463307,0.02130867674633069,0.0004540597046796143,1.0,1.0,8.615591316028944,0.46978361515194866,20,0.1,260
DR_8,0.30374390805876134,0.003743908058761347,1.401684755245816e-05,1.0,1.0,4.054586844941372,0.14571985230210352,20,0.1,261
DR_20,0.30374390805876134,0.003743908058761347,1.401684755245816e-05,1.0,1.0,4.054586844941372,0.14571985230210352,20,0.1,261
DR_8,0.2558534341891017,-0.044146565810898264,0.0019489192728959716,1.0,1.0,7.483300352407245,0.2916719916719425,20,0.1,262
DR_20,0.2558534341891017,-0.044146565810898264,0.0019489192728959716,1.0,1.0,7.483300352407245,0.2916719916719425,20,0.1,262
DR_8,0.2793606091105695,-0.02063939088943051,0.0004259844562867071,1.0,1.0,6.729096769085827,0.24043518397914182,20,0.1,263
DR_20,0.27936060670149626,-0.020639393298503728,0.00042598455573032056,1.0,1.0,6.7291147218650105,0.24043645490721532,20,0.1,263
DR_8,0.4144436154955533,0.11444361549555332,0.013097341127694052,0.0,0.0,5.927827907803514,0.05915817465100626,20,0.1,264
DR_20,0.4144436154955533,0.11444361549555332,0.013097341127694052,0.0,0.0,5.927827907803514,0.05915817465100626,20,0.1,264
DR_8,0.24598979422109815,-0.05401020577890184,0.0029171023282793212,1.0,1.0,7.019043986123815,0.5975188570519169,20,0.1,265
DR_20,0.24598979422109815,-0.05401020577890184,0.0029171023282793212,1.0,1.0,7.019043986123815,0.5975188570519169,20,0.1,265
DR_8,0.3485855019299777,0.04858550192997774,0.0023605509977878704,1.0,1.0,4.0041728665668685,0.0358738295560514,20,0.1,266
DR_20,0.3485855019299777,0.04858550192997774,0.0023605509977878704,1.0,1.0,4.0041728665668685,0.0358738295560514,20,0.1,266
DR_8,0.3398937516048582,0.039893751604858196,0.0015915114171101258,1.0,1.0,7.370922681219877,0.3891946058870553,20,0.1,267
DR_20,0.3398937516048582,0.039893751604858196,0.0015915114171101258,1.0,1.0,7.370922681219877,0.3891946058870553,20,0.1,267
DR_8,0.31061812125145827,0.010618121251458279,0.00011274449891066993,1.0,1.0,3.157979257538572,0.09755666454980817,20,0.1,268
DR_20,0.31061812125145827,0.010618121251458279,0.00011274449891066993,1.0,1.0,3.157979257538572,0.09755666454980817,20,0.1,268
DR_8,0.3662648371359191,0.06626483713591913,0.004391028640649887,1.0,1.0,2.286163673727029,0.08646458720579779,20,0.1,269
DR_20,0.3662648371359191,0.06626483713591913,0.004391028640649887,1.0,1.0,2.286163673727029,0.08646458720579779,20,0.1,269
DR_8,0.2463626634952585,-0.05363733650474148,0.002876963867322873,1.0,1.0,6.368533069754329,0.36660771464569436,20,0.1,270
DR_20,0.2463626634952585,-0.05363733650474148,0.002876963867322873,1.0,1.0,6.368533069754329,0.36660771464569436,20,0.1,270
DR_8,0.291574293414221,-0.008425706585779014,7.099253146963984e-05,1.0,1.0,8.0,0.18954471570240702,20,0.1,271
DR_20,0.29565550290239695,-0.0043444970976030395,1.8874655031081235e-05,1.0,1.0,20.0,1.8307057285380672,20,0.1,271
DR_8,0.3341955280858868,0.03419552808588683,0.001169334141072675,1.0,1.0,2.9649310242905926,0.05966081063577338,20,0.1,272
DR_20,0.3341955280858868,0.03419552808588683,0.001169334141072675,1.0,1.0,2.9649310242905926,0.05966081063577338,20,0.1,272
DR_8,0.33825747860674504,0.038257478606745055,0.0014636346693455554,1.0,1.0,8.0,0.01789908375558651,20,0.1,273
DR_20,0.33794640812051485,0.03794640812051486,0.0014399298892486764,1.0,1.0,20.0,0.025613393695630857,20,0.1,273
DR_8,0.31394897987069037,0.013948979870690381,0.00019457403943292544,1.0,1.0,5.818038867636203,0.15400317907045105,20,0.1,274
DR_20,0.31394897987069037,0.013948979870690381,0.00019457403943292544,1.0,1.0,5.818038867636203,0.15400317907045105,20,0.1,274
DR_8,0.30285201236422565,0.0028520123642256645,8.133974525696065e-06,1.0,1.0,2.4478840901069248,0.060453506781579264,20,0.1,275
DR_20,0.30285201236422565,0.0028520123642256645,8.133974525696065e-06,1.0,1.0,2.4478840901069248,0.060453506781579264,20,0.1,275
DR_8,0.3087197504003715,0.008719750400371484,7.603404704477866e-05,1.0,1.0,4.694304121521513,0.060284889997992044,20,0.1,276
DR_20,0.3087197504003715,0.008719750400371484,7.603404704477866e-05,1.0,1.0,4.694304121521513,0.060284889997992044,20,0.1,276
DR_8,0.3035074852376729,0.0035074852376729138,1.2302452692493416e-05,1.0,1.0,7.013248353429919,0.18807042079511457,20,0.1,277
DR_20,0.3035074852376729,0.0035074852376729138,1.2302452692493416e-05,1.0,1.0,7.013248353429919,0.18807042079511457,20,0.1,277
DR_8,0.3077340834084484,0.007734083408448389,5.981604616883665e-05,1.0,1.0,2.5751547042288894,0.007326205027525112,20,0.1,278
DR_20,0.3077340834084484,0.007734083408448389,5.981604616883665e-05,1.0,1.0,2.5751547042288894,0.007326205027525112,20,0.1,278
DR_8,0.35436059004113546,0.05436059004113547,0.002955073749620397,1.0,1.0,4.773196530630715,0.11465501753114114,20,0.1,279
DR_20,0.35436059004113546,0.05436059004113547,0.002955073749620397,1.0,1.0,4.773196530630715,0.11465501753114114,20,0.1,279
DR_8,0.2827455949939294,-0.01725440500607056,0.00029771449211351284,1.0,1.0,8.0,0.27743926718131307,20,0.1,280
DR_20,0.28623750346660903,-0.013762496533390955,0.00018940631083159807,1.0,1.0,13.052380795959614,1.4746268853325828,20,0.1,280
DR_8,0.2872039295888621,-0.012796070411137894,0.00016373941796679872,1.0,1.0,1.382901926277088,0.027302690552144203,20,0.1,281
DR_20,0.2872039295888621,-0.012796070411137894,0.00016373941796679872,1.0,1.0,1.382901926277088,0.027302690552144203,20,0.1,281
DR_8,0.2836665051690847,-0.016333494830915285,0.00026678305339153635,1.0,1.0,2.6416127818971886,0.07683985484490506,20,0.1,282
DR_20,0.2836665051690847,-0.016333494830915285,0.00026678305339153635,1.0,1.0,2.6416127818971886,0.07683985484490506,20,0.1,282
DR_8,0.2595863824362078,-0.04041361756379219,0.0016332604845924528,1.0,1.0,0.0,0.010294739112154862,20,0.1,283
DR_20,0.2595863824362078,-0.04041361756379219,0.0016332604845924528,1.0,1.0,0.0,0.010294739112154862,20,0.1,283
DR_8,0.23777462005673153,-0.06222537994326846,0.003871997909084117,1.0,1.0,8.0,0.34048515524739553,20,0.1,284
DR_20,0.2378050969357706,-0.062194903064229395,0.003868205967168891,1.0,1.0,10.324849832995652,0.7019582779088852,20,0.1,284
DR_8,0.25591959026266414,-0.044080409737335846,0.001943082522611413,1.0,1.0,0.0,0.006576064202578502,20,0.1,285
DR_20,0.25591959026266414,-0.044080409737335846,0.001943082522611413,1.0,1.0,0.0,0.006576064202578502,20,0.1,285
DR_8,0.38604656206302307,0.08604656206302308,0.0074040108428656826,0.0,0.0,1.2779333140060556,0.02242995013179384,20,0.1,286
DR_20,0.38604656206302307,0.08604656206302308,0.0074040108428656826,0.0,0.0,1.2779333140060556,0.02242995013179384,20,0.1,286
DR_8,0.28121636729756583,-0.01878363270243416,0.0003528248574999541,1.0,1.0,7.815989842327073,0.0857631874438379,20,0.1,287
DR_20,0.28121640130680264,-0.018783598693197345,0.000352823579867085,1.0,1.0,7.816054557660996,0.08576483437479024,20,0.1,287
DR_8,0.25416584589113167,-0.04583415410886832,0.0021007696828754907,1.0,1.0,0.0,0.008299040349492172,20,0.1,288
DR_20,0.25416584589113167,-0.04583415410886832,0.0021007696828754907,1.0,1.0,0.0,0.008299040349492172,20,0.1,288
DR_8,0.23732253678092613,-0.06267746321907386,0.003928464395578356,0.0,0.0,7.541477624195065,0.09059816698973712,20,0.1,289
DR_20,0.23732253678092613,-0.06267746321907386,0.003928464395578356,0.0,0.0,7.541477624195065,0.09059816698973712,20,0.1,289
DR_8,0.28260051408834436,-0.017399485911655632,0.0003027421099899028,1.0,1.0,1.726849041584819,0.0508891740505,20,0.1,290
DR_20,0.28260051408834436,-0.017399485911655632,0.0003027421099899028,1.0,1.0,1.726849041584819,0.0508891740505,20,0.1,290
DR_8,0.34815213857934224,0.04815213857934225,0.0023186284497641804,1.0,1.0,7.91293301066171,0.148815607497361,20,0.1,291
DR_20,0.34815213857934224,0.04815213857934225,0.0023186284497641804,1.0,1.0,7.91293301066171,0.148815607497361,20,0.1,291
DR_8,0.2553074382368982,-0.04469256176310177,0.0019974250769486663,1.0,1.0,8.0,0.25052462233700534,20,0.1,292
DR_20,0.253595579979718,-0.046404420020282,0.002153370197418749,1.0,1.0,11.829218473938642,0.6831718814993669,20,0.1,292
DR_8,0.31155339222935075,0.011553392229350756,0.00013348087200522243,1.0,1.0,7.470363742101482,0.35779028178771144,20,0.1,293
DR_20,0.31155339222935075,0.011553392229350756,0.00013348087200522243,1.0,1.0,7.470363742101482,0.35779028178771144,20,0.1,293
DR_8,0.267308855862997,-0.03269114413700297,0.0010687109049863036,1.0,1.0,6.776033219951661,0.23111829591712,20,0.1,294
DR_20,0.267308855862997,-0.03269114413700297,0.0010687109049863036,1.0,1.0,6.776033219951661,0.23111829591712,20,0.1,294
DR_8,0.32437164958965364,0.024371649589653654,0.0005939773037208652,1.0,1.0,6.362767108892478,0.10479067914917782,20,0.1,295
DR_20,0.32437172711448214,0.024371727114482156,0.0005939810825427847,1.0,1.0,6.3628514711680655,0.10479337602347287,20,0.1,295
DR_8,0.2754379540479523,-0.024562045952047695,0.0006032941013505025,1.0,1.0,8.0,0.4756518022286417,20,0.1,296
DR_20,0.27376853061911893,-0.026231469380881056,0.0006880899858801003,1.0,1.0,11.575803103751413,2.016904310539761,20,0.1,296
DR_8,0.33558020631207675,0.035580206312076756,0.0012659510812099467,1.0,1.0,8.0,0.38121017496410187,20,0.1,297
DR_20,0.3450788767262443,0.04507887672624433,0.002032105126899933,1.0,1.0,10.876298885898793,0.6342709175138744,20,0.1,297
DR_8,0.2986832870085544,-0.00131671299144559,1.7337331018415943e-06,1.0,1.0,0.0,0.013552895276974683,20,0.1,298
DR_20,0.2986832870085544,-0.00131671299144559,1.7337331018415943e-06,1.0,1.0,0.0,0.013552895276974683,20,0.1,298
DR_8,0.3260808658893567,0.026080865889356708,0.0006802115655386103,1.0,1.0,4.574548540194497,0.10452140629845179,20,0.1,299
DR_20,0.3260808658893567,0.026080865889356708,0.0006802115655386103,1.0,1.0,4.574548540194497,0.10452140629845179,20,0.1,299
DR_8,0.31932858829557587,0.019328588295575877,0.0003735943254998728,1.0,1.0,8.0,0.23572668169782474,20,0.1,300
DR_20,0.3207416177269021,0.020741617726902084,0.0004302147059289388,1.0,1.0,15.529686630398457,0.9266059953252502,20,0.1,300
DR_8,0.33647836266421377,0.03647836266421378,0.001330670942661906,1.0,1.0,6.2012714841451695,0.17886765690562398,20,0.1,301
DR_20,0.33647836266421377,0.03647836266421378,0.001330670942661906,1.0,1.0,6.2012714841451695,0.17886765690562398,20,0.1,301
DR_8,0.32156652479832487,0.021566524798324882,0.00046511499187676207,1.0,1.0,4.137985879458467,0.10335325619806303,20,0.1,302
DR_20,0.32156652479832487,0.021566524798324882,0.00046511499187676207,1.0,1.0,4.137985879458467,0.10335325619806303,20,0.1,302
DR_8,0.28993646643510096,-0.01006353356489903,0.00010127470781184938,1.0,1.0,8.0,0.20352938652713462,20,0.1,303
DR_20,0.2884428105259856,-0.011557189474014407,0.0001335686285382694,1.0,1.0,9.068798029759844,0.24967748552445976,20,0.1,303
DR_8,0.35274610966588943,0.05274610966588944,0.0027821520848860352,1.0,1.0,2.740964314742166,0.06294368464506624,20,0.1,304
DR_20,0.35274610966588943,0.05274610966588944,0.0027821520848860352,1.0,1.0,2.740964314742166,0.06294368464506624,20,0.1,304
DR_8,0.2666485422919442,-0.03335145770805581,0.0011123197312522353,1.0,1.0,3.7801241403168198,0.16919527227889852,20,0.1,305
DR_20,0.2666485422919442,-0.03335145770805581,0.0011123197312522353,1.0,1.0,3.7801241403168198,0.16919527227889852,20,0.1,305
DR_8,0.35765585753986223,0.05765585753986224,0.00332419790865689,1.0,1.0,1.613202277417027,0.03724426871478625,20,0.1,306
DR_20,0.35765585753986223,0.05765585753986224,0.00332419790865689,1.0,1.0,1.613202277417027,0.03724426871478625,20,0.1,306
DR_8,0.23421000048334698,-0.06578999951665301,0.004328324036401204,0.0,0.0,1.0,2.0611546654811164e-09,20,0.1,307
DR_20,0.23421000048334698,-0.06578999951665301,0.004328324036401204,0.0,0.0,1.0,2.0611546654811164e-09,20,0.1,307
DR_8,0.31310832229256946,0.013108322292569474,0.00017182811332587384,1.0,1.0,0.6918101619068876,0.03195261842551788,20,0.1,308
DR_20,0.31310832229256946,0.013108322292569474,0.00017182811332587384,1.0,1.0,0.6918101619068876,0.03195261842551788,20,0.1,308
DR_8,0.3635081118878913,0.0635081118878913,0.004033280275564919,1.0,1.0,0.0,0.014024429699959788,20,0.1,309
DR_20,0.3635081118878913,0.0635081118878913,0.004033280275564919,1.0,1.0,0.0,0.014024429699959788,20,0.1,309
DR_8,0.28508619525896817,-0.014913804741031822,0.00022242157185362326,1.0,1.0,0.5077488205661957,0.03233760915617979,20,0.1,310
DR_20,0.28508619525896817,-0.014913804741031822,0.00022242157185362326,1.0,1.0,0.5077488205661957,0.03233760915617979,20,0.1,310
DR_8,0.3147397066081281,0.014739706608128123,0.00021725895089369585,1.0,1.0,5.512542986133962,0.04158141598714963,20,0.1,311
DR_20,0.3147397066081281,0.014739706608128123,0.00021725895089369585,1.0,1.0,5.512542986133962,0.04158141598714963,20,0.1,311
DR_8,0.27382133213354687,-0.02617866786645312,0.0006853226512620651,1.0,1.0,2.8291963792170876,0.13641033955747112,20,0.1,312
DR_20,0.27382133213354687,-0.02617866786645312,0.0006853226512620651,1.0,1.0,2.8291963792170876,0.13641033955747112,20,0.1,312
DR_8,0.2967834309559201,-0.003216569044079909,1.034631641533314e-05,1.0,1.0,0.3265478485846727,0.023766675178090196,20,0.1,313
DR_20,0.2967834309559201,-0.003216569044079909,1.034631641533314e-05,1.0,1.0,0.3265478485846727,0.023766675178090196,20,0.1,313
DR_8,0.2760341255535805,-0.02396587444641951,0.0005743631379815437,1.0,1.0,5.543235270109879,0.09610414436430835,20,0.1,314
DR_20,0.2760341255535805,-0.02396587444641951,0.0005743631379815437,1.0,1.0,5.543235270109879,0.09610414436430835,20,0.1,314
DR_8,0.34182913035007784,0.04182913035007785,0.0017496761458438038,1.0,1.0,0.14336878041498233,0.011584428765556667,20,0.1,315
DR_20,0.34182913035007784,0.04182913035007785,0.0017496761458438038,1.0,1.0,0.14336878041498233,0.011584428765556667,20,0.1,315
DR_8,0.3232899039138667,0.023289903913866705,0.0005424196243171437,1.0,1.0,8.0,0.16809992069037707,20,0.1,316
DR_20,0.33147620045338644,0.03147620045338645,0.0009907511949817653,1.0,1.0,20.0,1.3856032582891245,20,0.1,316
DR_8,0.2702706544359176,-0.02972934556408241,0.0008838339876686265,1.0,1.0,7.728651659623861,0.20434329718188934,20,0.1,317
DR_20,0.2702706838536466,-0.02972931614635338,0.0008838322385298277,1.0,1.0,7.728583641821452,0.20433813750078733,20,0.1,317
DR_8,0.31650341394185477,0.016503413941854783,0.0002723626717362068,1.0,1.0,1.0,2.0611546664098608e-09,20,0.1,318
DR_20,0.31650341394185477,0.016503413941854783,0.0002723626717362068,1.0,1.0,1.0,2.0611546664098608e-09,20,0.1,318
DR_8,0.3153783254906982,0.01537832549069823,0.00023649289489785895,1.0,1.0,4.559728181331365,0.2314031346905941,20,0.1,319
DR_20,0.3153783254906982,0.01537832549069823,0.00023649289489785895,1.0,1.0,4.559728181331365,0.2314031346905941,20,0.1,319
DR_8,0.3075498967531008,0.007549896753100804,5.700094098248207e-05,1.0,1.0,8.0,0.28892089138641364,20,0.1,320
DR_20,0.3075870922243736,0.007587092224373593,5.756396842115023e-05,1.0,1.0,10.84022960639736,0.5138813368962633,20,0.1,320
DR_8,0.31783752741900145,0.017837527419001464,0.00031817738442362905,1.0,1.0,8.0,0.07175650923319482,20,0.1,321
DR_20,0.31948715212049855,0.019487152120498563,0.00037974909776745166,1.0,1.0,11.550654996971156,0.18439265296618293,20,0.1,321
DR_8,0.37604657811208736,0.07604657811208737,0.005783082042557806,1.0,1.0,5.286272562683338,0.19923366001681436,20,0.1,322
DR_20,0.37604657811208736,0.07604657811208737,0.005783082042557806,1.0,1.0,5.286272562683338,0.19923366001681436,20,0.1,322
DR_8,0.3206392296511682,0.02063922965116821,0.0004259778005936611,1.0,1.0,3.8119704399162484,0.017708675110102833,20,0.1,323
DR_20,0.3206392296511682,0.02063922965116821,0.0004259778005936611,1.0,1.0,3.8119704399162484,0.017708675110102833,20,0.1,323
DR_8,0.29411751559269733,-0.005882484407302657,3.460362280215889e-05,1.0,1.0,0.942826485130408,0.01575139820584445,20,0.1,324
DR_20,0.29411751559269733,-0.005882484407302657,3.460362280215889e-05,1.0,1.0,0.942826485130408,0.01575139820584445,20,0.1,324
DR_8,0.31705887898118507,0.017058878981185077,0.000291005352094718,1.0,1.0,4.71539050949512,0.06980247753587254,20,0.1,325
DR_20,0.31705887898118507,0.017058878981185077,0.000291005352094718,1.0,1.0,4.71539050949512,0.06980247753587254,20,0.1,325
DR_8,0.2958339876807704,-0.004166012319229584,1.7355658643972657e-05,1.0,1.0,0.0,0.004373039228646551,20,0.1,326
DR_20,0.2958339876807704,-0.004166012319229584,1.7355658643972657e-05,1.0,1.0,0.0,0.004373039228646551,20,0.1,326
DR_8,0.2660576123495623,-0.033942387650437666,0.0011520856794125834,1.0,1.0,4.515062637255926,0.18202211815943473,20,0.1,327
DR_20,0.2660576123495623,-0.033942387650437666,0.0011520856794125834,1.0,1.0,4.515062637255926,0.18202211815943473,20,0.1,327
DR_8,0.3239746854826823,0.023974685482682334,0.0005747855439935391,1.0,1.0,0.17317857047556856,0.031326832991646104,20,0.1,328
DR_20,0.3239746854826823,0.023974685482682334,0.0005747855439935391,1.0,1.0,0.17317857047556856,0.031326832991646104,20,0.1,328
DR_8,0.27728299887049124,-0.02271700112950875,0.0005160621403181019,1.0,1.0,0.49692608842590597,0.004536690664562517,20,0.1,329
DR_20,0.27728299887049124,-0.02271700112950875,0.0005160621403181019,1.0,1.0,0.49692608842590597,0.004536690664562517,20,0.1,329
DR_8,0.3143702896125333,0.014370289612533338,0.00020650522354808356,1.0,1.0,8.0,0.2993107292416691,20,0.1,330
DR_20,0.31322734113751854,0.013227341137518556,0.00017496255356829068,1.0,1.0,13.480991047259483,1.181543082943496,20,0.1,330
DR_8,0.2968911004351973,-0.003108899564802703,9.665256504030435e-06,1.0,1.0,0.6298308841218749,0.02183059007502991,20,0.1,331
DR_20,0.2968911004351973,-0.003108899564802703,9.665256504030435e-06,1.0,1.0,0.6298308841218749,0.02183059007502991,20,0.1,331
DR_8,0.2449806559344583,-0.05501934406554168,0.0030271282214024567,1.0,1.0,5.012009149230219,0.05138764863515994,20,0.1,332
DR_20,0.2449806559344583,-0.05501934406554168,0.0030271282214024567,1.0,1.0,5.012009149230219,0.05138764863515994,20,0.1,332
DR_8,0.26006283537875713,-0.03993716462124286,0.0015949771179842524,1.0,1.0,1.2068690703257832,0.010307760222961133,20,0.1,333
DR_20,0.26006283537875713,-0.03993716462124286,0.0015949771179842524,1.0,1.0,1.2068690703257832,0.010307760222961133,20,0.1,333
DR_8,0.2245633424794163,-0.07543665752058368,0.005690689297877834,1.0,1.0,0.07917527721223597,0.015508166144658737,20,0.1,334
DR_20,0.2245633424794163,-0.07543665752058368,0.005690689297877834,1.0,1.0,0.07917527721223597,0.015508166144658737,20,0.1,334
DR_8,0.27450201178232103,-0.025497988217678957,0.0006501474031488949,1.0,1.0,0.6450565438658776,0.024667025350105044,20,0.1,335
DR_20,0.27450201178232103,-0.025497988217678957,0.0006501474031488949,1.0,1.0,0.6450565438658776,0.024667025350105044,20,0.1,335
DR_8,0.322777785627091,0.022777785627090985,0.0005188275180737126,1.0,1.0,0.0,0.00027108112592313526,20,0.1,336
DR_20,0.322777785627091,0.022777785627090985,0.0005188275180737126,1.0,1.0,0.0,0.00027108112592313526,20,0.1,336
DR_8,0.30756783113205477,0.007567831132054781,5.727206804329755e-05,1.0,1.0,3.953962979651941,0.25805761091117146,20,0.1,337
DR_20,0.30756783113205477,0.007567831132054781,5.727206804329755e-05,1.0,1.0,3.953962979651941,0.25805761091117146,20,0.1,337
DR_8,0.31619903699714547,0.016199036997145477,0.000262408799634888,1.0,1.0,8.0,0.3496166831657346,20,0.1,338
DR_20,0.3163482667830494,0.016348266783049403,0.0002672658268097565,1.0,1.0,9.070757372181111,0.4645258840653741,20,0.1,338
DR_8,0.3087976074383111,0.008797607438311095,7.73978966386267e-05,1.0,1.0,8.0,0.3402484933190616,20,0.1,339
DR_20,0.3081070167402706,0.00810701674027059,6.572372042702757e-05,1.0,1.0,8.54010980438077,0.4077995434755904,20,0.1,339
DR_8,0.31937837144576414,0.019378371445764153,0.00037552127989000746,1.0,1.0,3.2662666528542195,0.0585947289977451,20,0.1,340
DR_20,0.31937837144576414,0.019378371445764153,0.00037552127989000746,1.0,1.0,3.2662666528542195,0.0585947289977451,20,0.1,340
DR_8,0.3082353781821593,0.008235378182159303,6.782145380318547e-05,1.0,1.0,4.554715148957725,0.018307854188181864,20,0.1,341
DR_20,0.30823549016209467,0.008235490162094683,6.78232982099583e-05,1.0,1.0,4.554816377163589,0.018308348493607015,20,0.1,341
DR_8,0.27767125398274545,-0.02232874601725454,0.0004985728987030605,1.0,1.0,4.345016921292307,0.15578640600033286,20,0.1,342
DR_20,0.27767125398274545,-0.02232874601725454,0.0004985728987030605,1.0,1.0,4.345016921292307,0.15578640600033286,20,0.1,342
DR_8,0.35752470238059786,0.05752470238059787,0.003309091383976362,1.0,1.0,3.5539596577678965,0.02051121413157737,20,0.1,343
DR_20,0.35752470238059786,0.05752470238059787,0.003309091383976362,1.0,1.0,3.5539596577678965,0.02051121413157737,20,0.1,343
DR_8,0.3090423949784918,0.009042394978491797,8.176490694705366e-05,1.0,1.0,8.0,0.4507682212188667,20,0.1,344
DR_20,0.2959467016343547,-0.004053298365645275,1.6429227640942654e-05,1.0,1.0,16.634259582745216,2.422797376340061,20,0.1,344
DR_8,0.3015248009540377,0.0015248009540377305,2.3250179494343733e-06,1.0,1.0,7.665211773698893,0.36167522736520746,20,0.1,345
DR_20,0.3015248009540377,0.0015248009540377305,2.3250179494343733e-06,1.0,1.0,7.665211773698893,0.36167522736520746,20,0.1,345
DR_8,0.3030827954437575,0.0030827954437575023,9.503627748052015e-06,1.0,1.0,0.0,0.006807823165116231,20,0.1,346
DR_20,0.3030827954437575,0.0030827954437575023,9.503627748052015e-06,1.0,1.0,0.0,0.006807823165116231,20,0.1,346
DR_8,0.28654824422140207,-0.013451755778597918,0.00018094973352704248,1.0,1.0,8.0,0.3601558465105531,20,0.1,347
DR_20,0.28194357563670336,-0.01805642436329663,0.00032603446078745214,1.0,1.0,10.562453388069082,0.9918312366361999,20,0.1,347
DR_8,0.30276199103783874,0.0027619910378387513,7.6285944931015825e-06,1.0,1.0,8.0,0.28399630887772837,20,0.1,348
DR_20,0.3073693859404577,0.007369385940457718,5.430784913941588e-05,1.0,1.0,14.257968702078959,1.3876886060017162,20,0.1,348
DR_8,0.24739454658891702,-0.05260545341108297,0.002767333728585621,1.0,1.0,5.827676106115343,0.07193548210255636,20,0.1,349
DR_20,0.24739454658891702,-0.05260545341108297,0.002767333728585621,1.0,1.0,5.827676106115343,0.07193548210255636,20,0.1,349
DR_8,0.28855383739405044,-0.01144616260594955,0.0001310146384018378,1.0,1.0,8.0,0.3719696671714686,20,0.1,350
DR_20,0.2891621049523139,-0.010837895047686064,0.0001174599690646581,1.0,1.0,9.429031449262531,0.5728254119297016,20,0.1,350
DR_8,0.268203742107527,-0.03179625789247298,0.0010110020159646502,1.0,1.0,1.0,2.061154678797147e-09,20,0.1,351
DR_20,0.268203742107527,-0.03179625789247298,0.0010110020159646502,1.0,1.0,1.0,2.061154678797147e-09,20,0.1,351
DR_8,0.25591637345195595,-0.04408362654804404,0.0019433661296274134,1.0,1.0,4.4576491628785595,0.074059846003881,20,0.1,352
DR_20,0.25591637345195595,-0.04408362654804404,0.0019433661296274134,1.0,1.0,4.4576491628785595,0.074059846003881,20,0.1,352
DR_8,0.3150853867569516,0.015085386756951591,0.00022756889360681044,1.0,1.0,8.0,0.12880190039591244,20,0.1,353
DR_20,0.3148522625008169,0.014852262500816893,0.00022058970139317166,1.0,1.0,9.16991087949448,0.16372473584715563,20,0.1,353
DR_8,0.29763656912567454,-0.002363430874325445,5.585805497714738e-06,1.0,1.0,8.0,0.7265904409446403,20,0.1,354
DR_20,0.2955886770598376,-0.004411322940162388,1.9459770082402934e-05,1.0,1.0,12.459398244522287,3.676419679851496,20,0.1,354
DR_8,0.26835648233577414,-0.03164351766422585,0.0010013122101661734,1.0,1.0,4.026625324947459,0.0777578997323778,20,0.1,355
DR_20,0.26835648233577414,-0.03164351766422585,0.0010013122101661734,1.0,1.0,4.026625324947459,0.0777578997323778,20,0.1,355
DR_8,0.29866279622734065,-0.0013372037726593344,1.788113929614357e-06,1.0,1.0,8.0,0.07637651099673866,20,0.1,356
DR_20,0.30134680722149887,0.0013468072214988802,1.8138896918815338e-06,1.0,1.0,20.0,0.47017597947392475,20,0.1,356
DR_8,0.34024050325713306,0.040240503257133076,0.0016192981023873377,1.0,1.0,8.0,0.05607139416793631,20,0.1,357
DR_20,0.3432292039212021,0.04322920392120211,0.0018687640716608758,1.0,1.0,20.0,0.13778722808374327,20,0.1,357
DR_8,0.3440663572710786,0.044066357271078604,0.0019418438431423421,1.0,1.0,2.013849253816601,0.119323162247849,20,0.1,358
DR_20,0.3440663572710786,0.044066357271078604,0.0019418438431423421,1.0,1.0,2.013849253816601,0.119323162247849,20,0.1,358
DR_8,0.28319116921978293,-0.016808830780217054,0.00028253679219797227,1.0,1.0,5.306699309205719,0.12961030228768092,20,0.1,359
DR_20,0.28319116921978293,-0.016808830780217054,0.00028253679219797227,1.0,1.0,5.306699309205719,0.12961030228768092,20,0.1,359
DR_8,0.2787512174847457,-0.021248782515254305,0.0004515107583805771,1.0,1.0,7.7890941438118375,0.29322508511873996,20,0.1,360
DR_20,0.2787512174847457,-0.021248782515254305,0.0004515107583805771,1.0,1.0,7.7890941438118375,0.29322508511873996,20,0.1,360
DR_8,0.24135551011560455,-0.05864448988439544,0.003439176193800959,1.0,1.0,3.9705696827939163,0.020777709228529756,20,0.1,361
DR_20,0.24135551011560455,-0.05864448988439544,0.003439176193800959,1.0,1.0,3.9705696827939163,0.020777709228529756,20,0.1,361
DR_8,0.33421088999673265,0.03421088999673266,0.001170384994368543,1.0,1.0,7.91794309755011,0.06543979294375456,20,0.1,362
DR_20,0.33421088999673265,0.03421088999673266,0.001170384994368543,1.0,1.0,7.91794309755011,0.06543979294375456,20,0.1,362
DR_8,0.26649839980878054,-0.03350160019121945,0.001122357215372315,1.0,1.0,4.155516631104671,0.09393075387824514,20,0.1,363
DR_20,0.26649839980878054,-0.03350160019121945,0.001122357215372315,1.0,1.0,4.155516631104671,0.09393075387824514,20,0.1,363
DR_8,0.30091647225454576,0.0009164722545457749,8.399213933522156e-07,1.0,1.0,6.554777476591906,0.33333389982912576,20,0.1,364
DR_20,0.30091647225454576,0.0009164722545457749,8.399213933522156e-07,1.0,1.0,6.554777476591906,0.33333389982912576,20,0.1,364
DR_8,0.35307482320501027,0.05307482320501028,0.0028169368582430976,1.0,1.0,3.8651493534086687,0.0756749150424981,20,0.1,365
DR_20,0.35307482320501027,0.05307482320501028,0.0028169368582430976,1.0,1.0,3.8651493534086687,0.0756749150424981,20,0.1,365
DR_8,0.23839141165658745,-0.06160858834341254,0.0037956181576680676,0.0,0.0,8.0,0.02608726668409668,20,0.1,366
DR_20,0.23809080658718895,-0.06190919341281104,0.0038327482290248455,0.0,0.0,14.170269447254672,0.1325577808316255,20,0.1,366
DR_8,0.19846801711176817,-0.10153198288823181,0.010308743549216197,0.0,0.0,0.0,0.012846205270049219,20,0.1,367
DR_20,0.19846801711176817,-0.10153198288823181,0.010308743549216197,0.0,0.0,0.0,0.012846205270049219,20,0.1,367
DR_8,0.29798665246163636,-0.00201334753836363,4.053568310234889e-06,1.0,1.0,5.225330977011111,0.33599598308055284,20,0.1,368
DR_20,0.29798665246163636,-0.00201334753836363,4.053568310234889e-06,1.0,1.0,5.225330977011111,0.33599598308055284,20,0.1,368
DR_8,0.31276656834304445,0.01276656834304446,0.00016298526725762498,1.0,1.0,1.1072074282198707,0.019535747454629722,20,0.1,369
DR_20,0.31276656834304445,0.01276656834304446,0.00016298526725762498,1.0,1.0,1.1072074282198707,0.019535747454629722,20,0.1,369
DR_8,0.2766565396355563,-0.02334346036444368,0.0005449171417863531,1.0,1.0,8.0,0.12376218299935468,20,0.1,370
DR_20,0.27643412481376056,-0.023565875186239427,0.0005553504732934151,1.0,1.0,8.761191002264024,0.1455906362742584,20,0.1,370
DR_8,0.2696890206428192,-0.0303109793571808,0.0009187554695914407,1.0,1.0,0.8092774348689302,0.008706712107154685,20,0.1,371
DR_20,0.2696890206428192,-0.0303109793571808,0.0009187554695914407,1.0,1.0,0.8092774348689302,0.008706712107154685,20,0.1,371
DR_8,0.31157720480481477,0.011577204804814778,0.00013403167109262638,1.0,1.0,0.574722858214259,0.028060713604991815,20,0.1,372
DR_20,0.31157720480481477,0.011577204804814778,0.00013403167109262638,1.0,1.0,0.574722858214259,0.028060713604991815,20,0.1,372
DR_8,0.30948950745616055,0.009489507456160562,9.00507517605269e-05,1.0,1.0,3.290782848212308,0.03577191687914516,20,0.1,373
DR_20,0.30948950745616055,0.009489507456160562,9.00507517605269e-05,1.0,1.0,3.290782848212308,0.03577191687914516,20,0.1,373
DR_8,0.331397025682156,0.03139702568215602,0.0009857732216859648,1.0,1.0,4.948195460799532,0.08633827014112419,20,0.1,374
DR_20,0.331397025682156,0.03139702568215602,0.0009857732216859648,1.0,1.0,4.948195460799532,0.08633827014112419,20,0.1,374
DR_8,0.3421760171042482,0.04217601710424823,0.0017788164187778394,1.0,1.0,1.4095869117843642,0.06347069615019724,20,0.1,375
DR_20,0.3421760171042482,0.04217601710424823,0.0017788164187778394,1.0,1.0,1.4095869117843642,0.06347069615019724,20,0.1,375
DR_8,0.2671010481862669,-0.03289895181373309,0.0010823410304423317,1.0,1.0,6.459641857685929,0.3871490283452357,20,0.1,376
DR_20,0.2671010481862669,-0.03289895181373309,0.0010823410304423317,1.0,1.0,6.459641857685929,0.3871490283452357,20,0.1,376
DR_8,0.2821119234910917,-0.01788807650890828,0.0003199832811885562,1.0,1.0,7.150760357281006,0.12579669835447713,20,0.1,377
DR_20,0.2821119234910917,-0.01788807650890828,0.0003199832811885562,1.0,1.0,7.150760357281006,0.12579669835447713,20,0.1,377
DR_8,0.248427058671372,-0.051572941328628,0.002659768277286106,1.0,1.0,1.335497459919328,0.016959636567505973,20,0.1,378
DR_20,0.248427058671372,-0.051572941328628,0.002659768277286106,1.0,1.0,1.335497459919328,0.016959636567505973,20,0.1,378
DR_8,0.3351463781899117,0.03514637818991173,0.001235267899868303,1.0,1.0,3.432116780914497,0.16981125823697907,20,0.1,379
DR_20,0.3351463781899117,0.03514637818991173,0.001235267899868303,1.0,1.0,3.432116780914497,0.16981125823697907,20,0.1,379
DR_8,0.27396201928692815,-0.02603798071307184,0.0006779764396143011,1.0,1.0,8.0,0.3828908210630047,20,0.1,380
DR_20,0.27216571622213853,-0.027834283777861457,0.0007747473534265214,1.0,1.0,9.112390301194575,0.4776958255639894,20,0.1,380
DR_8,0.2728062543920272,-0.027193745607972775,0.0007394998001911385,1.0,1.0,8.0,0.25383144093151866,20,0.1,381
DR_20,0.27261665075530206,-0.02738334924469793,0.0007498478158570987,1.0,1.0,8.377898082580748,0.28175968993388945,20,0.1,381
DR_8,0.29530937136417745,-0.004690628635822536,2.2001996999198384e-05,1.0,1.0,8.0,0.2123828898114091,20,0.1,382
DR_20,0.29867406540912145,-0.0013259345908785414,1.7581025392882448e-06,1.0,1.0,13.319484966088599,0.7442043385880004,20,0.1,382
DR_8,0.3406272151567562,0.04062721515675621,0.0016505706113933618,1.0,1.0,4.615160194385277,0.17255598219953555,20,0.1,383
DR_20,0.3406272151567562,0.04062721515675621,0.0016505706113933618,1.0,1.0,4.615160194385277,0.17255598219953555,20,0.1,383
DR_8,0.26804267243589136,-0.03195732756410863,0.0010212707850397371,1.0,1.0,7.984674311297943,0.12961407417036425,20,0.1,384
DR_20,0.26804267243589136,-0.03195732756410863,0.0010212707850397371,1.0,1.0,7.984674311297943,0.12961407417036425,20,0.1,384
DR_8,0.27349809623303356,-0.026501903766966428,0.0007023509032735494,1.0,1.0,4.290007593173801,0.2003024264460193,20,0.1,385
DR_20,0.27349809623303356,-0.026501903766966428,0.0007023509032735494,1.0,1.0,4.290007593173801,0.2003024264460193,20,0.1,385
DR_8,0.27865194920640163,-0.02134805079359836,0.00045573927268605563,1.0,1.0,8.0,0.23491788830379914,20,0.1,386
DR_20,0.27877482475808957,-0.02122517524191042,0.0004505080640498071,1.0,1.0,8.73455778101294,0.2924760847866432,20,0.1,386
DR_8,0.23488831425872786,-0.06511168574127213,0.0042395316200701805,1.0,1.0,0.0,0.019727370817291145,20,0.1,387
DR_20,0.23488831425872786,-0.06511168574127213,0.0042395316200701805,1.0,1.0,0.0,0.019727370817291145,20,0.1,387
DR_8,0.25108468082244667,-0.04891531917755332,0.0023927084502419153,1.0,1.0,0.0,0.01150525733659013,20,0.1,388
DR_20,0.25108468082244667,-0.04891531917755332,0.0023927084502419153,1.0,1.0,0.0,0.01150525733659013,20,0.1,388
DR_8,0.370471803920963,0.07047180392096303,0.00496627514787466,1.0,1.0,0.0,0.015933629688825692,20,0.1,389
DR_20,0.370471803920963,0.07047180392096303,0.00496627514787466,1.0,1.0,0.0,0.015933629688825692,20,0.1,389
DR_8,0.28935325941698375,-0.010646740583016234,0.00011335308504204487,1.0,1.0,8.0,0.17728939904755153,20,0.1,390
DR_20,0.2866772618973147,-0.013322738102685305,0.00017749535055274285,1.0,1.0,17.77524249283802,0.6432135098517178,20,0.1,390
DR_8,0.2864569202884894,-0.013543079711510586,0.00018341500807232965,1.0,1.0,7.864678976272866,0.37253696282932525,20,0.1,391
DR_20,0.2864569202884894,-0.013543079711510586,0.00018341500807232965,1.0,1.0,7.864678976272866,0.37253696282932525,20,0.1,391
DR_8,0.35467186418790336,0.054671864187903374,0.0029890127337805516,1.0,1.0,4.496581251223066,0.02122721167062867,20,0.1,392
DR_20,0.35467184792912687,0.05467184792912688,0.0029890109559855753,1.0,1.0,4.496537702777853,0.021226967028131646,20,0.1,392
DR_8,0.2936375951787895,-0.006362404821210477,4.048019510896232e-05,1.0,1.0,8.0,0.3580565122711695,20,0.1,393
DR_20,0.2958095301173004,-0.00419046988269961,1.7560037837812485e-05,1.0,1.0,20.0,4.54134115782497,20,0.1,393
DR_8,0.2626834512219081,-0.037316548778091874,0.0013925248127077102,1.0,1.0,3.814773245523209,0.3914650484251854,20,0.1,394
DR_20,0.2626834512219081,-0.037316548778091874,0.0013925248127077102,1.0,1.0,3.814773245523209,0.3914650484251854,20,0.1,394
DR_8,0.3228559407547106,0.02285594075471059,0.0005223940277828405,1.0,1.0,3.92276545724272,0.09214905149867361,20,0.1,395
DR_20,0.3228559407547106,0.02285594075471059,0.0005223940277828405,1.0,1.0,3.92276545724272,0.09214905149867361,20,0.1,395
DR_8,0.2897281901641259,-0.010271809835874113,0.00010551007730436016,1.0,1.0,6.909424383724583,0.11124260353302882,20,0.1,396
DR_20,0.2897281901641259,-0.010271809835874113,0.00010551007730436016,1.0,1.0,6.909424383724583,0.11124260353302882,20,0.1,396
DR_8,0.28841149700078533,-0.011588502999214656,0.0001342934017628071,1.0,1.0,8.0,0.4868477125247597,20,0.1,397
DR_20,0.2885505987926058,-0.011449401207394183,0.00013108878800787937,1.0,1.0,8.355958452791034,0.5278897509350234,20,0.1,397
DR_8,0.3549550995331634,0.05495509953316341,0.0030200629646998972,1.0,1.0,2.8584215836252054,0.08308873597512402,20,0.1,398
DR_20,0.3549550995331634,0.05495509953316341,0.0030200629646998972,1.0,1.0,2.8584215836252054,0.08308873597512402,20,0.1,398
DR_8,0.35466029001672006,0.05466029001672007,0.0029877473047119477,1.0,1.0,0.9883360392096532,0.026008776068279255,20,0.1,399
DR_20,0.35466029001672006,0.05466029001672007,0.0029877473047119477,1.0,1.0,0.9883360392096532,0.026008776068279255,20,0.1,399
DR_8,0.2673190304097982,-0.03268096959020178,0.0010680457733556936,1.0,1.0,8.0,0.14452348989902664,20,0.1,400
DR_20,0.2675290095274684,-0.0324709904725316,0.001054365222267238,1.0,1.0,8.355548538631671,0.15814952127553575,20,0.1,400
DR_8,0.3855740303313257,0.08557403033132571,0.007322914667146653,0.0,0.0,6.544161969601193,0.02597234043976591,20,0.1,401
DR_20,0.38557402403624585,0.08557402403624587,0.007322913589755985,0.0,0.0,6.54416091722572,0.025972398086239707,20,0.1,401
DR_8,0.30872888988652747,0.00872888988652748,7.619351865112172e-05,1.0,1.0,8.0,0.18830371401126655,20,0.1,402
DR_20,0.30834215557115885,0.00834215557115886,6.959155957341681e-05,1.0,1.0,8.710432902541369,0.2171419630536159,20,0.1,402
DR_8,0.28155778956768357,-0.01844221043231642,0.00034011512562984056,1.0,1.0,0.0,0.00965496068096462,20,0.1,403
DR_20,0.28155778956768357,-0.01844221043231642,0.00034011512562984056,1.0,1.0,0.0,0.00965496068096462,20,0.1,403
DR_8,0.3094775059392766,0.009477505939276598,8.98231188290232e-05,1.0,1.0,0.0,0.010680639766830752,20,0.1,404
DR_20,0.3094775059392766,0.009477505939276598,8.98231188290232e-05,1.0,1.0,0.0,0.010680639766830752,20,0.1,404
DR_8,0.3117848799414929,0.01178487994149291,0.00013888339523540193,1.0,1.0,8.0,0.15451923426441727,20,0.1,405
DR_20,0.312101026381258,0.012101026381257984,0.00014643483947990172,1.0,1.0,13.438693348730103,0.44630957557827167,20,0.1,405
DR_8,0.3037981717112106,0.0037981717112106073,1.4426108347840513e-05,1.0,1.0,3.1766896183393185,0.03099010853787344,20,0.1,406
DR_20,0.3037981717112106,0.0037981717112106073,1.4426108347840513e-05,1.0,1.0,3.1766896183393185,0.03099010853787344,20,0.1,406
DR_8,0.2675460490419274,-0.032453950958072575,0.0010532589327889798,1.0,1.0,8.0,0.08305246502822783,20,0.1,407
DR_20,0.2664490385258385,-0.03355096147416148,0.0011256670158406677,1.0,1.0,20.0,1.567545286600835,20,0.1,407
DR_8,0.26023150253061217,-0.03976849746938782,0.0015815333909727054,1.0,1.0,7.5005790738038565,0.3366242872135606,20,0.1,408
DR_20,0.26023150253061217,-0.03976849746938782,0.0015815333909727054,1.0,1.0,7.5005790738038565,0.3366242872135606,20,0.1,408
DR_8,0.25471906506274283,-0.045280934937257156,0.0020503630687921156,1.0,1.0,8.0,0.1747320891946834,20,0.1,409
DR_20,0.26559435450746705,-0.034405645492532944,0.0011837484417578524,1.0,1.0,15.61891575380691,0.6172495359667814,20,0.1,409
DR_8,0.2473872873177257,-0.0526127126822743,0.002768097535787547,1.0,1.0,7.406997423500887,0.3599477577697969,20,0.1,410
DR_20,0.2473872873177257,-0.0526127126822743,0.002768097535787547,1.0,1.0,7.406997423500887,0.3599477577697969,20,0.1,410
DR_8,0.3237917679121599,0.023791767912159922,0.0005660482203860825,1.0,1.0,3.230614992515094,0.12565375493489292,20,0.1,411
DR_20,0.3237917679121599,0.023791767912159922,0.0005660482203860825,1.0,1.0,3.230614992515094,0.12565375493489292,20,0.1,411
DR_8,0.28138945345640276,-0.01861054654359723,0.00034635244265139874,1.0,1.0,4.284620967104997,0.052143931972360454,20,0.1,412
DR_20,0.28138945345640276,-0.01861054654359723,0.00034635244265139874,1.0,1.0,4.284620967104997,0.052143931972360454,20,0.1,412
DR_8,0.3332395982402371,0.03323959824023709,0.0011048708911723726,1.0,1.0,1.0174532132208838,0.017491626144741645,20,0.1,413
DR_20,0.3332395982402371,0.03323959824023709,0.0011048708911723726,1.0,1.0,1.0174532132208838,0.017491626144741645,20,0.1,413
DR_8,0.3260472115450509,0.026047211545050908,0.0006784572292726333,1.0,1.0,0.8842987772787221,0.03560782669535708,20,0.1,414
DR_20,0.3260472115450509,0.026047211545050908,0.0006784572292726333,1.0,1.0,0.8842987772787221,0.03560782669535708,20,0.1,414
DR_8,0.35905063993387715,0.05905063993387716,0.003486978076600408,1.0,1.0,5.882193612324624,0.05136905555465936,20,0.1,415
DR_20,0.35905063993387715,0.05905063993387716,0.003486978076600408,1.0,1.0,5.882193612324624,0.05136905555465936,20,0.1,415
DR_8,0.34611467151406994,0.04611467151406995,0.0021265629288505744,1.0,1.0,6.861113215357403,0.10549738125266173,20,0.1,416
DR_20,0.34611469180800325,0.04611469180800326,0.002126564800547123,1.0,1.0,6.861124827949954,0.10549767318522947,20,0.1,416
DR_8,0.21893287877553597,-0.08106712122446402,0.006571878143621945,0.0,0.0,4.846987780704073,0.12844584883324922,20,0.1,417
DR_20,0.21893287877553597,-0.08106712122446402,0.006571878143621945,0.0,0.0,4.846987780704073,0.12844584883324922,20,0.1,417
DR_8,0.29135169338646716,-0.00864830661353283,7.479320728167568e-05,1.0,1.0,8.0,0.11192684585269726,20,0.1,418
DR_20,0.29083521068818946,-0.009164789311810528,8.39933631298765e-05,1.0,1.0,20.0,0.28898310820008216,20,0.1,418
DR_8,0.3349632480387704,0.034963248038770434,0.0012224287134205846,1.0,1.0,6.110773953828677,0.1607537415328177,20,0.1,419
DR_20,0.3349632480387704,0.034963248038770434,0.0012224287134205846,1.0,1.0,6.110773953828677,0.1607537415328177,20,0.1,419
DR_8,0.3219620132425123,0.02196201324251229,0.0004823300256642852,1.0,1.0,3.908241992564625,0.11622632407333551,20,0.1,420
DR_20,0.3219620132425123,0.02196201324251229,0.0004823300256642852,1.0,1.0,3.908241992564625,0.11622632407333551,20,0.1,420
DR_8,0.31696884323004376,0.016968843230043773,0.0002879416405658024,1.0,1.0,0.0,0.01572744485823792,20,0.1,421
DR_20,0.31696884323004376,0.016968843230043773,0.0002879416405658024,1.0,1.0,0.0,0.01572744485823792,20,0.1,421
DR_8,0.3329709036384667,0.03297090363846672,0.001087080486737058,1.0,1.0,3.619303144244133,0.15706891652439037,20,0.1,422
DR_20,0.3329709036384667,0.03297090363846672,0.001087080486737058,1.0,1.0,3.619303144244133,0.15706891652439037,20,0.1,422
DR_8,0.25672763071628524,-0.04327236928371475,0.00187249794342618,1.0,1.0,2.761519546094665,0.09769677342105815,20,0.1,423
DR_20,0.25672763071628524,-0.04327236928371475,0.00187249794342618,1.0,1.0,2.761519546094665,0.09769677342105815,20,0.1,423
DR_8,0.3293777821506782,0.02937778215067821,0.0008630540840927073,1.0,1.0,3.9870091942700925,0.1676341127454315,20,0.1,424
DR_20,0.3293777821506782,0.02937778215067821,0.0008630540840927073,1.0,1.0,3.9870091942700925,0.1676341127454315,20,0.1,424
DR_8,0.3127869986388221,0.0127869986388221,0.00016350733418923823,1.0,1.0,0.9214703236607982,0.030380752506682582,20,0.1,425
DR_20,0.3127869986388221,0.0127869986388221,0.00016350733418923823,1.0,1.0,0.9214703236607982,0.030380752506682582,20,0.1,425
DR_8,0.21326795852866715,-0.08673204147133284,0.007522447017785,0.0,0.0,8.0,0.2193734316679926,20,0.1,426
DR_20,0.21153151458492514,-0.08846848541507485,0.00782667291163731,0.0,0.0,9.937902477080685,0.35685606551023313,20,0.1,426
DR_8,0.3113379150758605,0.011337915075860516,0.00012854831826742517,1.0,1.0,8.0,0.03338280827828602,20,0.1,427
DR_20,0.3152944035195831,0.01529440351958311,0.00023391877901983625,1.0,1.0,20.0,5.881144615934827,20,0.1,427
DR_8,0.2838767054301937,-0.016123294569806268,0.00025996062778474427,1.0,1.0,8.0,0.233970733356024,20,0.1,428
DR_20,0.27904562889070084,-0.020954371109299152,0.000439085668586231,1.0,1.0,12.2184455060204,0.7725341436862062,20,0.1,428
DR_8,0.37157545031867006,0.07157545031867008,0.005123045088320408,0.0,0.0,8.0,0.29280177416366765,20,0.1,429
DR_20,0.37153042354285326,0.07153042354285327,0.005116601492219978,0.0,0.0,10.465338074587834,0.6368522628357087,20,0.1,429
DR_8,0.3850504624242923,0.08505046242429232,0.00723358115858596,0.0,0.0,2.1145196686091943,0.03777273409210785,20,0.1,430
DR_20,0.3850504624242923,0.08505046242429232,0.00723358115858596,0.0,0.0,2.1145196686091943,0.03777273409210785,20,0.1,430
DR_8,0.30893873699246854,0.008938736992468554,7.990101902052577e-05,1.0,1.0,0.0,0.009831413124566856,20,0.1,431
DR_20,0.30893873699246854,0.008938736992468554,7.990101902052577e-05,1.0,1.0,0.0,0.009831413124566856,20,0.1,431
DR_8,0.3004786247701876,0.00047862477018761895,2.2908167063715105e-07,1.0,1.0,6.31783794240726,0.26690793472088187,20,0.1,432
DR_20,0.3004786247701876,0.00047862477018761895,2.2908167063715105e-07,1.0,1.0,6.31783794240726,0.26690793472088187,20,0.1,432
DR_8,0.29989042219108525,-0.00010957780891474034,1.2007296206555347e-08,1.0,1.0,3.7872491801818837,0.052637081955301944,20,0.1,433
DR_20,0.29989042219108525,-0.00010957780891474034,1.2007296206555347e-08,1.0,1.0,3.7872491801818837,0.052637081955301944,20,0.1,433
DR_8,0.3302593977021342,0.030259397702134205,0.0009156311492959248,1.0,1.0,7.921342028809658,0.5337347064473754,20,0.1,434
DR_20,0.33025940692912903,0.03025940692912904,0.0009156317077026226,1.0,1.0,7.921338811730167,0.5337341210493833,20,0.1,434
DR_8,0.27493568369078486,-0.02506431630921513,0.0006282199520483875,1.0,1.0,0.8356683204526484,0.005381991711007083,20,0.1,435
DR_20,0.27493568369078486,-0.02506431630921513,0.0006282199520483875,1.0,1.0,0.8356683204526484,0.005381991711007083,20,0.1,435
DR_8,0.28726962409858603,-0.01273037590141396,0.0001620624705913013,1.0,1.0,1.2585215811930381,0.036821631736287476,20,0.1,436
DR_20,0.28726962409858603,-0.01273037590141396,0.0001620624705913013,1.0,1.0,1.2585215811930381,0.036821631736287476,20,0.1,436
DR_8,0.317265286246535,0.017265286246535005,0.00029809010917479083,1.0,1.0,3.9705605845678003,0.11520715434006211,20,0.1,437
DR_20,0.317265286246535,0.017265286246535005,0.00029809010917479083,1.0,1.0,3.9705605845678003,0.11520715434006211,20,0.1,437
DR_8,0.3422060651742797,0.04220606517427972,0.0017813519374955472,1.0,1.0,2.8611823294280962,0.13572408719856124,20,0.1,438
DR_20,0.3422060651742797,0.04220606517427972,0.0017813519374955472,1.0,1.0,2.8611823294280962,0.13572408719856124,20,0.1,438
DR_8,0.287519891059514,-0.012480108940486012,0.0001557531191663989,1.0,1.0,0.0,0.004830866210350504,20,0.1,439
DR_20,0.287519891059514,-0.012480108940486012,0.0001557531191663989,1.0,1.0,0.0,0.004830866210350504,20,0.1,439
DR_8,0.3347405661878755,0.03474056618787552,0.00120690693905416,1.0,1.0,4.581898425363521,0.20097027493702513,20,0.1,440
DR_20,0.3347405661878755,0.03474056618787552,0.00120690693905416,1.0,1.0,4.581898425363521,0.20097027493702513,20,0.1,440
DR_8,0.29509462137214443,-0.004905378627855561,2.4062739482622107e-05,1.0,1.0,0.5076112179948291,0.01928962713044663,20,0.1,441
DR_20,0.29509462137214443,-0.004905378627855561,2.4062739482622107e-05,1.0,1.0,0.5076112179948291,0.01928962713044663,20,0.1,441
DR_8,0.34383818107282293,0.043838181072822946,0.001921786119773612,1.0,1.0,0.0,0.01014132999599855,20,0.1,442
DR_20,0.34383818107282293,0.043838181072822946,0.001921786119773612,1.0,1.0,0.0,0.01014132999599855,20,0.1,442
DR_8,0.27669118287958105,-0.023308817120418934,0.0005433009555531348,1.0,1.0,3.2985021075580643,0.0364613479678704,20,0.1,443
DR_20,0.27669118287958105,-0.023308817120418934,0.0005433009555531348,1.0,1.0,3.2985021075580643,0.0364613479678704,20,0.1,443
DR_8,0.23208068373728347,-0.06791931626271652,0.0046130335215949095,1.0,1.0,0.0,0.0070454484105013804,20,0.1,444
DR_20,0.23208068373728347,-0.06791931626271652,0.0046130335215949095,1.0,1.0,0.0,0.0070454484105013804,20,0.1,444
DR_8,0.20980670264054518,-0.0901932973594548,0.008134830888571037,0.0,0.0,8.0,0.08131590582161864,20,0.1,445
DR_20,0.21512098365929333,-0.08487901634070666,0.007204447414965948,0.0,0.0,17.976360735279076,0.5268882107524023,20,0.1,445
DR_8,0.26423746843592094,-0.03576253156407905,0.00127895866387175,1.0,1.0,6.073590896165148,0.10304530632262789,20,0.1,446
DR_20,0.26423746843592094,-0.03576253156407905,0.00127895866387175,1.0,1.0,6.073590896165148,0.10304530632262789,20,0.1,446
DR_8,0.2763365350969412,-0.023663464903058762,0.0005599595712182939,1.0,1.0,3.7253410373392595,0.23615885289723795,20,0.1,447
DR_20,0.2763365350969412,-0.023663464903058762,0.0005599595712182939,1.0,1.0,3.7253410373392595,0.23615885289723795,20,0.1,447
DR_8,0.22464276337016373,-0.07535723662983626,0.005678713112485136,0.0,0.0,8.0,0.1977963078817491,20,0.1,448
DR_20,0.22615643347188344,-0.07384356652811655,0.005452872317592375,0.0,0.0,10.04838102093614,0.3137281034000254,20,0.1,448
DR_8,0.30862584632204115,0.008625846322041164,7.440522477147108e-05,1.0,1.0,8.0,0.18501493735170105,20,0.1,449
DR_20,0.307444087448202,0.007444087448202019,5.541443793647885e-05,1.0,1.0,13.149987642932158,0.8662716851972594,20,0.1,449
DR_8,0.3134491677613075,0.013449167761307501,0.000180880113471793,1.0,1.0,0.0,0.008538802031685156,20,0.1,450
DR_20,0.3134491677613075,0.013449167761307501,0.000180880113471793,1.0,1.0,0.0,0.008538802031685156,20,0.1,450
DR_8,0.3653457345803605,0.06534573458036053,0.004270065027846925,1.0,1.0,8.0,0.17044980551146338,20,0.1,451
DR_20,0.36527894826162177,0.06527894826162178,0.0042613410861434935,1.0,1.0,8.520594912574502,0.19121546925985025,20,0.1,451
DR_8,0.29266015866195305,-0.007339841338046937,5.3873270867702654e-05,1.0,1.0,0.0,0.005265986630431167,20,0.1,452
DR_20,0.29266015866195305,-0.007339841338046937,5.3873270867702654e-05,1.0,1.0,0.0,0.005265986630431167,20,0.1,452
DR_8,0.37168490199340926,0.07168490199340927,0.005138725173804692,0.0,0.0,0.0,0.0030586636985627342,20,0.1,453
DR_20,0.37168490199340926,0.07168490199340927,0.005138725173804692,0.0,0.0,0.0,0.0030586636985627342,20,0.1,453
DR_8,0.3353694011053517,0.035369401105351694,0.0012509945345512536,1.0,1.0,4.751519325590036,0.07706247141990014,20,0.1,454
DR_20,0.3353694011053517,0.035369401105351694,0.0012509945345512536,1.0,1.0,4.751519325590036,0.07706247141990014,20,0.1,454
DR_8,0.33094875594228856,0.030948755942288575,0.0009578254943753424,1.0,1.0,5.494932091119703,0.10250279790925938,20,0.1,455
DR_20,0.33094875594228856,0.030948755942288575,0.0009578254943753424,1.0,1.0,5.494932091119703,0.10250279790925938,20,0.1,455
DR_8,0.2686290858325406,-0.03137091416745941,0.0009841342557021053,1.0,1.0,5.276019036721145,0.24722775408335426,20,0.1,456
DR_20,0.2686290858325406,-0.03137091416745941,0.0009841342557021053,1.0,1.0,5.276019036721145,0.24722775408335426,20,0.1,456
DR_8,0.29864747010999626,-0.0013525298900037286,1.8293371033534982e-06,1.0,1.0,1.0,2.0611546839022864e-09,20,0.1,457
DR_20,0.29864747010999626,-0.0013525298900037286,1.8293371033534982e-06,1.0,1.0,1.0,2.0611546839022864e-09,20,0.1,457
DR_8,0.3282605521886888,0.028260552188688837,0.0007986588100096054,1.0,1.0,4.153019015776776,0.1248260746903622,20,0.1,458
DR_20,0.3282605521886888,0.028260552188688837,0.0007986588100096054,1.0,1.0,4.153019015776776,0.1248260746903622,20,0.1,458
DR_8,0.3331848896232969,0.03318488962329691,0.001101236899310399,1.0,1.0,6.74241388762152,0.23202494798049217,20,0.1,459
DR_20,0.3331848896232969,0.03318488962329691,0.001101236899310399,1.0,1.0,6.74241388762152,0.23202494798049217,20,0.1,459
DR_8,0.3869453211164709,0.08694532111647091,0.007559488864046242,0.0,0.0,8.0,0.03985852603220769,20,0.1,460
DR_20,0.3880121394627964,0.0880121394627964,0.007746136692818724,0.0,0.0,20.0,0.15161123781531122,20,0.1,460
DR_8,0.3341016073040465,0.03410160730404649,0.0011629196207193968,1.0,1.0,0.0,0.013436907633185438,20,0.1,461
DR_20,0.3341016073040465,0.03410160730404649,0.0011629196207193968,1.0,1.0,0.0,0.013436907633185438,20,0.1,461
DR_8,0.28781484714498157,-0.012185152855018422,0.0001484779501001636,1.0,1.0,3.800671603585605,0.2525580036812013,20,0.1,462
DR_20,0.28781484714498157,-0.012185152855018422,0.0001484779501001636,1.0,1.0,3.800671603585605,0.2525580036812013,20,0.1,462
DR_8,0.30076258743252715,0.000762587432527162,5.815395922483688e-07,1.0,1.0,0.9100140135218494,0.015494947643344581,20,0.1,463
DR_20,0.30076258743252715,0.000762587432527162,5.815395922483688e-07,1.0,1.0,0.9100140135218494,0.015494947643344581,20,0.1,463
DR_8,0.3537568245009117,0.05375682450091174,0.0028897961804218246,1.0,1.0,1.7434845531698537,0.08037250408486613,20,0.1,464
DR_20,0.3537568245009117,0.05375682450091174,0.0028897961804218246,1.0,1.0,1.7434845531698537,0.08037250408486613,20,0.1,464
DR_8,0.3290272771899743,0.029027277189974332,0.0008425828210636042,1.0,1.0,1.4435212732317568,0.07660307058959036,20,0.1,465
DR_20,0.3290272771899743,0.029027277189974332,0.0008425828210636042,1.0,1.0,1.4435212732317568,0.07660307058959036,20,0.1,465
DR_8,0.2451137869047174,-0.05488621309528258,0.0030124963879407684,1.0,1.0,8.0,0.5925243590161021,20,0.1,466
DR_20,0.2435749564369,-0.05642504356309999,0.003183785541097732,1.0,1.0,12.21621849184083,2.2677265533708955,20,0.1,466
DR_8,0.23642846426307476,-0.06357153573692523,0.004041340155951162,1.0,1.0,8.0,0.4057525129031221,20,0.1,467
DR_20,0.2358653388673177,-0.06413466113268229,0.004113254758603989,1.0,1.0,8.626517292122632,0.4923080705906147,20,0.1,467
DR_8,0.34950269445401927,0.04950269445401928,0.0024505167582079914,1.0,1.0,4.594184539269976,0.11308268308304127,20,0.1,468
DR_20,0.34950269445401927,0.04950269445401928,0.0024505167582079914,1.0,1.0,4.594184539269976,0.11308268308304127,20,0.1,468
DR_8,0.33866157679951203,0.03866157679951204,0.0014947175206245678,1.0,1.0,3.7691227028759804,0.22155011189024476,20,0.1,469
DR_20,0.33866157679951203,0.03866157679951204,0.0014947175206245678,1.0,1.0,3.7691227028759804,0.22155011189024476,20,0.1,469
DR_8,0.3380380917279408,0.038038091727940815,0.0014468964223032395,1.0,1.0,1.3281827884719064,0.03296384400662321,20,0.1,470
DR_20,0.3380380917279408,0.038038091727940815,0.0014468964223032395,1.0,1.0,1.3281827884719064,0.03296384400662321,20,0.1,470
DR_8,0.2905361635325509,-0.009463836467449083,8.956420068261913e-05,1.0,1.0,8.0,0.34310393491098984,20,0.1,471
DR_20,0.2881243047921147,-0.011875695207885284,0.0001410321366705895,1.0,1.0,9.545514090359768,0.5051310266288017,20,0.1,471
DR_8,0.33055246886701745,0.030552468867017457,0.0009334533538700709,1.0,1.0,7.005127885247176,0.14653852881873236,20,0.1,472
DR_20,0.33055246886701745,0.030552468867017457,0.0009334533538700709,1.0,1.0,7.005127885247176,0.14653852881873236,20,0.1,472
DR_8,0.29394929377464146,-0.006050706225358526,3.6611045825592424e-05,1.0,1.0,2.614969180648852,0.07308043177458347,20,0.1,473
DR_20,0.29394929377464146,-0.006050706225358526,3.6611045825592424e-05,1.0,1.0,2.614969180648852,0.07308043177458347,20,0.1,473
DR_8,0.3174111315848597,0.017411131584859685,0.00030314750306529854,1.0,1.0,4.096397655843579,0.17658216637300775,20,0.1,474
DR_20,0.3174111315848597,0.017411131584859685,0.00030314750306529854,1.0,1.0,4.096397655843579,0.17658216637300775,20,0.1,474
DR_8,0.2856299531785006,-0.014370046821499394,0.00020649824565208483,1.0,1.0,6.5053635015214,0.16077955353157278,20,0.1,475
DR_20,0.2856299531785006,-0.014370046821499394,0.00020649824565208483,1.0,1.0,6.5053635015214,0.16077955353157278,20,0.1,475
DR_8,0.2771076551488427,-0.022892344851157265,0.0005240594527843066,1.0,1.0,1.8766878513687968,0.10912578577354182,20,0.1,476
DR_20,0.2771076551488427,-0.022892344851157265,0.0005240594527843066,1.0,1.0,1.8766878513687968,0.10912578577354182,20,0.1,476
DR_8,0.3357763889249352,0.03577638892493523,0.0012799500045082284,1.0,1.0,2.297233459303519,0.04541204325455787,20,0.1,477
DR_20,0.3357763889249352,0.03577638892493523,0.0012799500045082284,1.0,1.0,2.297233459303519,0.04541204325455787,20,0.1,477
DR_8,0.35058940293412766,0.05058940293412767,0.002559287689231525,1.0,1.0,0.0,0.007821685829315703,20,0.1,478
DR_20,0.35058940293412766,0.05058940293412767,0.002559287689231525,1.0,1.0,0.0,0.007821685829315703,20,0.1,478
DR_8,0.26992605156015437,-0.03007394843984562,0.0009044423747624928,1.0,1.0,3.9691764258834628,0.05912112878271856,20,0.1,479
DR_20,0.26992605156015437,-0.03007394843984562,0.0009044423747624928,1.0,1.0,3.9691764258834628,0.05912112878271856,20,0.1,479
DR_8,0.29369016285120697,-0.006309837148793018,3.981404484428841e-05,1.0,1.0,2.7642463044543435,0.10949566503201759,20,0.1,480
DR_20,0.29369016285120697,-0.006309837148793018,3.981404484428841e-05,1.0,1.0,2.7642463044543435,0.10949566503201759,20,0.1,480
DR_8,0.3583522254695115,0.05835222546951152,0.003404982217244709,1.0,1.0,1.4588746172130513,0.014111945608758532,20,0.1,481
DR_20,0.3583522254695115,0.05835222546951152,0.003404982217244709,1.0,1.0,1.4588746172130513,0.014111945608758532,20,0.1,481
DR_8,0.3006055760899321,0.0006055760899321139,3.6672240069746764e-07,1.0,1.0,8.0,0.2844809146878512,20,0.1,482
DR_20,0.2998103309591432,-0.00018966904085676584,3.597434505952551e-08,1.0,1.0,14.171927796519299,1.4455233296105003,20,0.1,482
DR_8,0.2910227770739177,-0.008977222926082273,8.059053146457718e-05,1.0,1.0,8.0,0.05004390609681602,20,0.1,483
DR_20,0.2902879187785607,-0.009712081221439295,9.432452165183379e-05,1.0,1.0,9.39083105919203,0.061601089350118474,20,0.1,483
DR_8,0.346999652649512,0.046999652649512,0.0022089673491747807,1.0,1.0,5.162612168879188,0.17057434390246226,20,0.1,484
DR_20,0.346999652649512,0.046999652649512,0.0022089673491747807,1.0,1.0,5.162612168879188,0.17057434390246226,20,0.1,484
DR_8,0.36805846157534855,0.06805846157534856,0.004631954192003197,1.0,1.0,8.0,0.586011309869005,20,0.1,485
DR_20,0.37125367773498547,0.07125367773498548,0.005077086590761165,1.0,1.0,9.765454204239429,0.9764389696568758,20,0.1,485
DR_8,0.2625685494114421,-0.0374314505885579,0.0014011134931636517,1.0,1.0,3.227393958041609,0.09622446942522171,20,0.1,486
DR_20,0.2625685494114421,-0.0374314505885579,0.0014011134931636517,1.0,1.0,3.227393958041609,0.09622446942522171,20,0.1,486
DR_8,0.31546068794917914,0.015460687949179153,0.00023903287186189347,1.0,1.0,6.582277760822055,0.2835869144983358,20,0.1,487
DR_20,0.31546068794917914,0.015460687949179153,0.00023903287186189347,1.0,1.0,6.582277760822055,0.2835869144983358,20,0.1,487
DR_8,0.28904471394093195,-0.010955286059068037,0.00012001829263601048,1.0,1.0,0.0,0.006782369839519932,20,0.1,488
DR_20,0.28904471394093195,-0.010955286059068037,0.00012001829263601048,1.0,1.0,0.0,0.006782369839519932,20,0.1,488
DR_8,0.28200576772446867,-0.01799423227553132,0.00032379239518577304,1.0,1.0,6.476728777156392,0.19327374106715886,20,0.1,489
DR_20,0.28200576772446867,-0.01799423227553132,0.00032379239518577304,1.0,1.0,6.476728777156392,0.19327374106715886,20,0.1,489
DR_8,0.2768831705963465,-0.023116829403653505,0.0005343878016776192,1.0,1.0,1.308577712741039,0.04616511769960734,20,0.1,490
DR_20,0.2768831705963465,-0.023116829403653505,0.0005343878016776192,1.0,1.0,1.308577712741039,0.04616511769960734,20,0.1,490
DR_8,0.293263309035013,-0.006736690964986969,4.538300515773706e-05,1.0,1.0,8.0,0.7220363181218759,20,0.1,491
DR_20,0.2918249347132034,-0.008175065286796568,6.683169244338625e-05,1.0,1.0,8.837500427216401,0.9111665312869267,20,0.1,491
DR_8,0.2654439589114266,-0.03455604108857341,0.0011941199757151736,1.0,1.0,8.0,0.25512480200179316,20,0.1,492
DR_20,0.2604366042307807,-0.0395633957692193,0.0015652622847918797,1.0,1.0,20.0,1.8811128431976007,20,0.1,492
DR_8,0.29785588756622733,-0.0021441124337726603,4.59721812865852e-06,1.0,1.0,0.7949464328760886,0.035943302875189,20,0.1,493
DR_20,0.29785588756622733,-0.0021441124337726603,4.59721812865852e-06,1.0,1.0,0.7949464328760886,0.035943302875189,20,0.1,493
DR_8,0.28909734143102006,-0.010902658568979928,0.00011886796387175146,1.0,1.0,1.2721151761032268,0.08424184744640553,20,0.1,494
DR_20,0.28909734143102006,-0.010902658568979928,0.00011886796387175146,1.0,1.0,1.2721151761032268,0.08424184744640553,20,0.1,494
DR_8,0.2755826265722738,-0.024417373427726208,0.0005962081251090299,1.0,1.0,0.0,0.004690990125349438,20,0.1,495
DR_20,0.2755826265722738,-0.024417373427726208,0.0005962081251090299,1.0,1.0,0.0,0.004690990125349438,20,0.1,495
DR_8,0.2780979699001817,-0.02190203009981828,0.000479698922493346,1.0,1.0,4.1625847189419805,0.04313606814036563,20,0.1,496
DR_20,0.2780979699001817,-0.02190203009981828,0.000479698922493346,1.0,1.0,4.1625847189419805,0.04313606814036563,20,0.1,496
DR_8,0.29276332842882125,-0.007236671571178743,5.236941542910662e-05,1.0,1.0,4.057647705773663,0.08437688308109466,20,0.1,497
DR_20,0.29276332842882125,-0.007236671571178743,5.236941542910662e-05,1.0,1.0,4.057647705773663,0.08437688308109466,20,0.1,497
DR_8,0.31828995914587005,0.01828995914587006,0.0003345226055575959,1.0,1.0,7.973537597583783,0.2288080989518696,20,0.1,498
DR_20,0.31828997641097095,0.018289976410970965,0.00033452323711387436,1.0,1.0,7.973577040359082,0.22881131623112713,20,0.1,498
DR_8,0.3202244768718535,0.020224476871853525,0.00040902946474013813,1.0,1.0,6.50931191153531,0.19584630570661365,20,0.1,499
DR_20,0.3202244768718535,0.020224476871853525,0.00040902946474013813,1.0,1.0,6.50931191153531,0.19584630570661365,20,0.1,499
DR_8,0.30348644220166765,0.003486442201667661,1.2155279225569247e-05,1.0,1.0,2.7781862607781163,0.1315596708543738,20,0.1,500
DR_20,0.30348644220166765,0.003486442201667661,1.2155279225569247e-05,1.0,1.0,2.7781862607781163,0.1315596708543738,20,0.1,500
DR_8,0.35200874242925156,0.052008742429251575,0.002704909289072233,1.0,1.0,5.539165104450939,0.3928432986724552,20,0.1,501
DR_20,0.35200874242925156,0.052008742429251575,0.002704909289072233,1.0,1.0,5.539165104450939,0.3928432986724552,20,0.1,501
DR_8,0.30248437198856376,0.0024843719885637716,6.172104177560309e-06,1.0,1.0,2.608751971079415,0.026615208987300062,20,0.1,502
DR_20,0.30248437198856376,0.0024843719885637716,6.172104177560309e-06,1.0,1.0,2.608751971079415,0.026615208987300062,20,0.1,502
DR_8,0.3103993660834694,0.010399366083469419,0.00010814681493801409,1.0,1.0,1.0,2.061154675392827e-09,20,0.1,503
DR_20,0.3103993660834694,0.010399366083469419,0.00010814681493801409,1.0,1.0,1.0,2.061154675392827e-09,20,0.1,503
DR_8,0.31531855191035246,0.015318551910352474,0.0002346580326301634,1.0,1.0,8.0,0.3643801697150212,20,0.1,504
DR_20,0.3132757194444848,0.013275719444484801,0.00017624472676867184,1.0,1.0,9.008659455999132,0.47591012732209603,20,0.1,504
DR_8,0.2969163043636344,-0.0030836956363655688,9.50917877774005e-06,1.0,1.0,3.7653275354715934,0.19505095804940512,20,0.1,505
DR_20,0.2969163043636344,-0.0030836956363655688,9.50917877774005e-06,1.0,1.0,3.7653275354715934,0.19505095804940512,20,0.1,505
DR_8,0.3601987628650926,0.060198762865092625,0.003623891050487655,1.0,1.0,5.799534534431986,0.07727939698001157,20,0.1,506
DR_20,0.3601987628650926,0.060198762865092625,0.003623891050487655,1.0,1.0,5.799534534431986,0.07727939698001157,20,0.1,506
DR_8,0.3464539833041001,0.04645398330410011,0.0021579725648176117,1.0,1.0,0.0,0.042617270487616335,20,0.1,507
DR_20,0.3464539833041001,0.04645398330410011,0.0021579725648176117,1.0,1.0,0.0,0.042617270487616335,20,0.1,507
DR_8,0.36160161806393865,0.06160161806393866,0.0037947593480953733,0.0,0.0,0.6437269903805091,0.0033369403355918707,20,0.1,508
DR_20,0.36160161806393865,0.06160161806393866,0.0037947593480953733,0.0,0.0,0.6437269903805091,0.0033369403355918707,20,0.1,508
DR_8,0.25387906111937714,-0.04612093888062285,0.0021271410032301487,1.0,1.0,5.907031305650849,0.044321291057631114,20,0.1,509
DR_20,0.25387906111937714,-0.04612093888062285,0.0021271410032301487,1.0,1.0,5.907031305650849,0.044321291057631114,20,0.1,509
DR_8,0.3038649256308869,0.0038649256308869173,1.4937650132286635e-05,1.0,1.0,1.5243512316880774,0.04559568140375577,20,0.1,510
DR_20,0.3038649256308869,0.0038649256308869173,1.4937650132286635e-05,1.0,1.0,1.5243512316880774,0.04559568140375577,20,0.1,510
DR_8,0.23298169833784826,-0.06701830166215172,0.0044914527576791685,1.0,1.0,5.013906819125422,0.32198538739544147,20,0.1,511
DR_20,0.23298169833784826,-0.06701830166215172,0.0044914527576791685,1.0,1.0,5.013906819125422,0.32198538739544147,20,0.1,511
DR_8,0.238965725506353,-0.061034274493646984,0.0037251826629658468,1.0,1.0,0.0,0.015031093368040172,20,0.1,512
DR_20,0.238965725506353,-0.061034274493646984,0.0037251826629658468,1.0,1.0,0.0,0.015031093368040172,20,0.1,512
DR_8,0.30213763282848316,0.0021376328284831714,4.569474109408964e-06,1.0,1.0,8.0,0.2777962679576861,20,0.1,513
DR_20,0.302017723809183,0.002017723809183025,4.071209370144057e-06,1.0,1.0,8.164180358945643,0.28994628604170297,20,0.1,513
DR_8,0.2922686760659826,-0.007731323934017376,5.977336977270991e-05,1.0,1.0,4.206388925733171,0.08308029050717643,20,0.1,514
DR_20,0.2922686760659826,-0.007731323934017376,5.977336977270991e-05,1.0,1.0,4.206388925733171,0.08308029050717643,20,0.1,514
DR_8,0.35845436703502387,0.05845436703502388,0.0034169130254652863,1.0,1.0,8.0,0.09698883649069116,20,0.1,515
DR_20,0.3618821677610228,0.06188216776102279,0.003829402686803368,0.0,0.0,18.690515685125703,0.5040325213010679,20,0.1,515
DR_8,0.3240423640837413,0.02404236408374133,0.0005780352707351751,1.0,1.0,3.278505601977481,0.07558607687134532,20,0.1,516
DR_20,0.3240423640837413,0.02404236408374133,0.0005780352707351751,1.0,1.0,3.278505601977481,0.07558607687134532,20,0.1,516
DR_8,0.2592956505199806,-0.040704349480019386,0.0016568440665915545,1.0,1.0,5.869372786095679,0.08611859357495148,20,0.1,517
DR_20,0.2592956505199806,-0.040704349480019386,0.0016568440665915545,1.0,1.0,5.869372786095679,0.08611859357495148,20,0.1,517
DR_8,0.39931905318896904,0.09931905318896905,0.009864274326353263,0.0,0.0,4.958345776921513,0.08569040636219419,20,0.1,518
DR_20,0.39931905318896904,0.09931905318896905,0.009864274326353263,0.0,0.0,4.958345776921513,0.08569040636219419,20,0.1,518
DR_8,0.2190592325770837,-0.08094076742291628,0.006551407831010625,1.0,1.0,1.429652665694891,0.031893532048059975,20,0.1,519
DR_20,0.2190592325770837,-0.08094076742291628,0.006551407831010625,1.0,1.0,1.429652665694891,0.031893532048059975,20,0.1,519
DR_8,0.35479980555683377,0.05479980555683378,0.0030030186890667907,1.0,1.0,8.0,0.17566477770339514,20,0.1,520
DR_20,0.3543222393289308,0.05432223932893082,0.0029509056857096386,1.0,1.0,8.439343426918654,0.19828948320741976,20,0.1,520
DR_8,0.2550305187694346,-0.04496948123056538,0.002022254242146172,1.0,1.0,8.0,0.1795568914511163,20,0.1,521
DR_20,0.24747214014958602,-0.05252785985041397,0.002759176060464732,1.0,1.0,13.490320854287578,0.5344134364616295,20,0.1,521
DR_8,0.25417190364624626,-0.04582809635375373,0.0021002144154089364,1.0,1.0,4.228569523342316,0.11042361411179673,20,0.1,522
DR_20,0.25417190364624626,-0.04582809635375373,0.0021002144154089364,1.0,1.0,4.228569523342316,0.11042361411179673,20,0.1,522
DR_8,0.2091379924221833,-0.09086200757781668,0.008255904421071216,0.0,0.0,2.3608950039049437,0.05806072495452163,20,0.1,523
DR_20,0.2091379924221833,-0.09086200757781668,0.008255904421071216,0.0,0.0,2.3608950039049437,0.05806072495452163,20,0.1,523
DR_8,0.2616769851478178,-0.0383230148521822,0.0014686534673605776,1.0,1.0,0.547776599926264,0.03373022324359637,20,0.1,524
DR_20,0.2616769851478178,-0.0383230148521822,0.0014686534673605776,1.0,1.0,0.547776599926264,0.03373022324359637,20,0.1,524
DR_8,0.24509386500543673,-0.05490613499456326,0.003014683660041204,1.0,1.0,4.853948334954601,0.04335352812581117,20,0.1,525
DR_20,0.24509386500543673,-0.05490613499456326,0.003014683660041204,1.0,1.0,4.853948334954601,0.04335352812581117,20,0.1,525
DR_8,0.2994016722974908,-0.0005983277025091716,3.579960395899037e-07,1.0,1.0,8.0,0.7061109558023758,20,0.1,526
DR_20,0.3030616515202429,0.003061651520242903,9.373710031405678e-06,1.0,1.0,9.632123923940936,1.3067249353349317,20,0.1,526
DR_8,0.31269220694300226,0.012692206943002271,0.00016109211708399506,1.0,1.0,1.0,2.0611606991428243e-09,20,0.1,527
DR_20,0.31269220694300226,0.012692206943002271,0.00016109211708399506,1.0,1.0,1.0,2.0611606991428243e-09,20,0.1,527
DR_8,0.2789167879301543,-0.021083212069845703,0.0004445018311820875,1.0,1.0,5.897820151867593,0.4143187398473589,20,0.1,528
DR_20,0.2789167879301543,-0.021083212069845703,0.0004445018311820875,1.0,1.0,5.897820151867593,0.4143187398473589,20,0.1,528
DR_8,0.25052986516882975,-0.04947013483117024,0.0024472942402141633,1.0,1.0,3.7655246093345256,0.18877139256152325,20,0.1,529
DR_20,0.25052986516882975,-0.04947013483117024,0.0024472942402141633,1.0,1.0,3.7655246093345256,0.18877139256152325,20,0.1,529
DR_8,0.2905227390281728,-0.009477260971827162,8.981847552811832e-05,1.0,1.0,8.0,0.177357734991717,20,0.1,530
DR_20,0.2889732721764917,-0.011026727823508276,0.00012158872649373155,1.0,1.0,13.602552712751445,0.7196869325481947,20,0.1,530
DR_8,0.30052840483072335,0.0005284048307233613,2.792116651317841e-07,1.0,1.0,0.0,0.010276948245552942,20,0.1,531
DR_20,0.30052840483072335,0.0005284048307233613,2.792116651317841e-07,1.0,1.0,0.0,0.010276948245552942,20,0.1,531
DR_8,0.29562288555038047,-0.0043771144496195236,1.9159130905068026e-05,1.0,1.0,0.0,0.004077850954835144,20,0.1,532
DR_20,0.29562288555038047,-0.0043771144496195236,1.9159130905068026e-05,1.0,1.0,0.0,0.004077850954835144,20,0.1,532
DR_8,0.2796714837182532,-0.02032851628174681,0.0004132485742172452,1.0,1.0,8.0,0.05470667387968191,20,0.1,533
DR_20,0.27939804658902184,-0.020601953410978147,0.0004244404843481141,1.0,1.0,20.0,0.14303981770120724,20,0.1,533
DR_8,0.28686663579724453,-0.01313336420275546,0.00017248525528221854,1.0,1.0,3.2129942066464823,0.0877207165935741,20,0.1,534
DR_20,0.28686663579724453,-0.01313336420275546,0.00017248525528221854,1.0,1.0,3.2129942066464823,0.0877207165935741,20,0.1,534
DR_8,0.3301407790925646,0.03014077909256463,0.000908466564306781,1.0,1.0,8.0,0.19159270118863647,20,0.1,535
DR_20,0.33512586987865295,0.03512586987865296,0.0012338267347320594,1.0,1.0,20.0,3.8462827384405225,20,0.1,535
DR_8,0.3301712938362734,0.030171293836273427,0.0009103069717547509,1.0,1.0,0.0,0.006483600081236579,20,0.1,536
DR_20,0.3301712938362734,0.030171293836273427,0.0009103069717547509,1.0,1.0,0.0,0.006483600081236579,20,0.1,536
DR_8,0.2977501898136153,-0.002249810186384704,5.061645874760377e-06,1.0,1.0,2.531085274167106,0.04565156699671024,20,0.1,537
DR_20,0.2977501898136153,-0.002249810186384704,5.061645874760377e-06,1.0,1.0,2.531085274167106,0.04565156699671024,20,0.1,537
DR_8,0.2872272071482123,-0.012772792851787673,0.0001631442372346783,1.0,1.0,0.6682172539152824,0.038445145849508214,20,0.1,538
DR_20,0.2872272071482123,-0.012772792851787673,0.0001631442372346783,1.0,1.0,0.6682172539152824,0.038445145849508214,20,0.1,538
DR_8,0.3055509328609091,0.00555093286090913,3.081285562632082e-05,1.0,1.0,2.930588481926184,0.10345311651649092,20,0.1,539
DR_20,0.3055509328609091,0.00555093286090913,3.081285562632082e-05,1.0,1.0,2.930588481926184,0.10345311651649092,20,0.1,539
DR_8,0.2061922175529852,-0.09380778244701479,0.008799900047626456,0.0,0.0,1.635566696030137,0.0403857104595772,20,0.1,540
DR_20,0.2061922175529852,-0.09380778244701479,0.008799900047626456,0.0,0.0,1.635566696030137,0.0403857104595772,20,0.1,540
DR_8,0.32513731245133426,0.02513731245133427,0.0006318844772760049,1.0,1.0,4.355469178319698,0.1353643624638085,20,0.1,541
DR_20,0.32513731245133426,0.02513731245133427,0.0006318844772760049,1.0,1.0,4.355469178319698,0.1353643624638085,20,0.1,541
DR_8,0.3102900540061598,0.010290054006159788,0.00010588521144968509,1.0,1.0,0.7209580533184266,0.04641117091627663,20,0.1,542
DR_20,0.3102900540061598,0.010290054006159788,0.00010588521144968509,1.0,1.0,0.7209580533184266,0.04641117091627663,20,0.1,542
DR_8,0.3643929621089884,0.06439296210898843,0.004146453569169619,1.0,1.0,8.0,0.2906332590494377,20,0.1,543
DR_20,0.3643248040571874,0.06432480405718743,0.004137680416995557,1.0,1.0,8.090878211870693,0.2961451310569392,20,0.1,543
DR_8,0.2702807391730582,-0.029719260826941762,0.0008832344640997952,1.0,1.0,5.581175314400786,0.13609784122785412,20,0.1,544
DR_20,0.2702807391730582,-0.029719260826941762,0.0008832344640997952,1.0,1.0,5.581175314400786,0.13609784122785412,20,0.1,544
DR_8,0.2972449651074201,-0.0027550348925798884,7.590217259332677e-06,1.0,1.0,8.0,0.2920622017152009,20,0.1,545
DR_20,0.29686723701183304,-0.0031327629881669483,9.814203940028708e-06,1.0,1.0,10.135464759954086,0.4687238528548749,20,0.1,545
DR_8,0.30245267195535414,0.0024526719553541465,6.015599720580732e-06,1.0,1.0,1.9151448525753056,0.0536959536624198,20,0.1,546
DR_20,0.30245267195535414,0.0024526719553541465,6.015599720580732e-06,1.0,1.0,1.9151448525753056,0.0536959536624198,20,0.1,546
DR_8,0.3557628440682622,0.05576284406826221,0.0031094947785813257,1.0,1.0,4.626984125886631,0.09414860755795366,20,0.1,547
DR_20,0.3557628440682622,0.05576284406826221,0.0031094947785813257,1.0,1.0,4.626984125886631,0.09414860755795366,20,0.1,547
DR_8,0.27379272917392533,-0.026207270826074658,0.0006868210441512239,1.0,1.0,4.445479403248635,0.07148878923588074,20,0.1,548
DR_20,0.27379272917392533,-0.026207270826074658,0.0006868210441512239,1.0,1.0,4.445479403248635,0.07148878923588074,20,0.1,548
DR_8,0.216123899721858,-0.08387610027814199,0.007035200197868931,0.0,0.0,8.0,0.21906119548437997,20,0.1,549
DR_20,0.2182246420380122,-0.08177535796198779,0.006687209169811239,0.0,0.0,10.188821156134773,0.3987471008948185,20,0.1,549
DR_8,0.2814794578926164,-0.018520542107383575,0.000343010479951368,1.0,1.0,1.4911605372842844,0.027953874826078234,20,0.1,550
DR_20,0.2814794578926164,-0.018520542107383575,0.000343010479951368,1.0,1.0,1.4911605372842844,0.027953874826078234,20,0.1,550
DR_8,0.29055129671529856,-0.009448703284701432,8.927799376232763e-05,1.0,1.0,5.481735323205184,0.20457043291319232,20,0.1,551
DR_20,0.29055129671529856,-0.009448703284701432,8.927799376232763e-05,1.0,1.0,5.481735323205184,0.20457043291319232,20,0.1,551
DR_8,0.3063678139546245,0.0063678139546244905,4.0549054560710395e-05,1.0,1.0,8.0,0.4081247190839551,20,0.1,552
DR_20,0.3021822744529204,0.0021822744529204074,4.762321787869064e-06,1.0,1.0,12.266841928412058,1.224573757862043,20,0.1,552
DR_8,0.2614471643193943,-0.03855283568060569,0.0014863211390157831,1.0,1.0,1.0,2.0611546942563613e-09,20,0.1,553
DR_20,0.2614471643193943,-0.03855283568060569,0.0014863211390157831,1.0,1.0,1.0,2.0611546942563613e-09,20,0.1,553
DR_8,0.22480221198196038,-0.07519778801803961,0.005654707322806022,0.0,1.0,5.075206031043858,0.1848759113961072,20,0.1,554
DR_20,0.22480221198196038,-0.07519778801803961,0.005654707322806022,0.0,1.0,5.075206031043858,0.1848759113961072,20,0.1,554
DR_8,0.35021091692577944,0.05021091692577945,0.002521136178527525,1.0,1.0,8.0,0.1610912234277743,20,0.1,555
DR_20,0.35292160011238677,0.05292160011238678,0.0028006957584553764,1.0,1.0,10.546919435561254,0.24353046562664424,20,0.1,555
DR_8,0.2677383264416781,-0.03226167355832188,0.0010408155807837252,1.0,1.0,4.584663522799554,0.2306489409555211,20,0.1,556
DR_20,0.2677383264416781,-0.03226167355832188,0.0010408155807837252,1.0,1.0,4.584663522799554,0.2306489409555211,20,0.1,556
DR_8,0.3544717065085117,0.054471706508511686,0.002967166809949434,1.0,1.0,8.0,0.23709998374819155,20,0.1,557
DR_20,0.3510552753285476,0.05105527532854759,0.0026066411388738003,1.0,1.0,20.0,5.233782936880622,20,0.1,557
DR_8,0.3318603023437026,0.03186030234370263,0.0010150788654321433,1.0,1.0,1.6535914431316519,0.035997390868633884,20,0.1,558
DR_20,0.3318603023437026,0.03186030234370263,0.0010150788654321433,1.0,1.0,1.6535914431316519,0.035997390868633884,20,0.1,558
DR_8,0.34439613263679014,0.04439613263679015,0.001971016593103464,1.0,1.0,0.1423383863843346,0.010287673864857716,20,0.1,559
DR_20,0.34439613263679014,0.04439613263679015,0.001971016593103464,1.0,1.0,0.1423383863843346,0.010287673864857716,20,0.1,559
DR_8,0.37290667171318626,0.07290667171318627,0.005315382780294315,1.0,1.0,8.0,0.3922985976040588,20,0.1,560
DR_20,0.3750016884229059,0.07500168842290589,0.005625253266286655,0.0,1.0,12.97314715559402,1.4989336338460377,20,0.1,560
DR_8,0.2596604783406008,-0.04033952165939919,0.0016272770077091364,1.0,1.0,0.0,0.002955625574858321,20,0.1,561
DR_20,0.2596604783406008,-0.04033952165939919,0.0016272770077091364,1.0,1.0,0.0,0.002955625574858321,20,0.1,561
DR_8,0.30439475612930644,0.004394756129306454,1.9313881436076647e-05,1.0,1.0,4.613251094360229,0.189535270728634,20,0.1,562
DR_20,0.30439475612930644,0.004394756129306454,1.9313881436076647e-05,1.0,1.0,4.613251094360229,0.189535270728634,20,0.1,562
DR_8,0.28129026256656975,-0.01870973743343024,0.0003500542748279008,1.0,1.0,4.2356989234317375,0.1328170985480429,20,0.1,563
DR_20,0.28129026256656975,-0.01870973743343024,0.0003500542748279008,1.0,1.0,4.2356989234317375,0.1328170985480429,20,0.1,563
DR_8,0.2350465951501396,-0.0649534048498604,0.004218944801589868,1.0,1.0,3.867063310753058,0.12816462210466908,20,0.1,564
DR_20,0.2350465951501396,-0.0649534048498604,0.004218944801589868,1.0,1.0,3.867063310753058,0.12816462210466908,20,0.1,564
DR_8,0.3160146656660444,0.016014665666044425,0.00025646951639518215,1.0,1.0,5.6193222042656545,0.17324536189141077,20,0.1,565
DR_20,0.3160146656660444,0.016014665666044425,0.00025646951639518215,1.0,1.0,5.6193222042656545,0.17324536189141077,20,0.1,565
DR_8,0.3278662466866256,0.02786624668662563,0.0007765277043998739,1.0,1.0,0.0,0.01194142116811868,20,0.1,566
DR_20,0.3278662466866256,0.02786624668662563,0.0007765277043998739,1.0,1.0,0.0,0.01194142116811868,20,0.1,566
DR_8,0.3240631551480643,0.024063155148064286,0.0005790354356798127,1.0,1.0,1.7589752609889024,0.0971941659924843,20,0.1,567
DR_20,0.3240631551480643,0.024063155148064286,0.0005790354356798127,1.0,1.0,1.7589752609889024,0.0971941659924843,20,0.1,567
DR_8,0.2519798813909744,-0.04802011860902561,0.0023059317912248875,1.0,1.0,8.0,0.17656346508981535,20,0.1,568
DR_20,0.2523503266021533,-0.047649673397846704,0.0022704913749214597,1.0,1.0,8.12733897690152,0.1812737977134629,20,0.1,568
DR_8,0.2628695280731142,-0.03713047192688579,0.0013786719455132536,1.0,1.0,8.0,0.2522357979557721,20,0.1,569
DR_20,0.25994497206956757,-0.04005502793043242,0.0016044052625077212,1.0,1.0,12.58399910458611,1.0889133203261245,20,0.1,569
DR_8,0.3091897646672892,0.009189764667289213,8.445177464015722e-05,1.0,1.0,6.875225687773238,0.3557903441864622,20,0.1,570
DR_20,0.3091897646672892,0.009189764667289213,8.445177464015722e-05,1.0,1.0,6.875225687773238,0.3557903441864622,20,0.1,570
DR_8,0.3560710701083912,0.056071070108391186,0.0031439649031001194,1.0,1.0,7.549171168745904,0.38649010220903723,20,0.1,571
DR_20,0.3560710701083912,0.056071070108391186,0.0031439649031001194,1.0,1.0,7.549171168745904,0.38649010220903723,20,0.1,571
DR_8,0.2954658146207926,-0.004534185379207412,2.055883705301826e-05,1.0,1.0,8.0,0.3353019806474988,20,0.1,572
DR_20,0.29586050428972344,-0.004139495710276553,1.7135424735397983e-05,1.0,1.0,8.675530717234944,0.3831061359636428,20,0.1,572
DR_8,0.34565254715706273,0.04565254715706274,0.0020841550619278373,1.0,1.0,3.154175761228607,0.050936036403606506,20,0.1,573
DR_20,0.34565254715706273,0.04565254715706274,0.0020841550619278373,1.0,1.0,3.154175761228607,0.050936036403606506,20,0.1,573
DR_8,0.3634378846017942,0.06343788460179423,0.0040243652027505605,1.0,1.0,6.099354755407492,0.26203220396818055,20,0.1,574
DR_20,0.3634378846017942,0.06343788460179423,0.0040243652027505605,1.0,1.0,6.099354755407492,0.26203220396818055,20,0.1,574
DR_8,0.269067725961431,-0.030932274038568963,0.0009568055771971275,1.0,1.0,4.3452245072457885,0.06836553639266187,20,0.1,575
DR_20,0.269067725961431,-0.030932274038568963,0.0009568055771971275,1.0,1.0,4.3452245072457885,0.06836553639266187,20,0.1,575
DR_8,0.28022107994728324,-0.019778920052716753,0.0003912056784517609,1.0,1.0,5.049984397214609,0.07546040586967269,20,0.1,576
DR_20,0.28022107994728324,-0.019778920052716753,0.0003912056784517609,1.0,1.0,5.049984397214609,0.07546040586967269,20,0.1,576
DR_8,0.29558603471284345,-0.0044139652871565405,1.948308955622292e-05,1.0,1.0,0.9705347523669365,0.025319417040653585,20,0.1,577
DR_20,0.29558603471284345,-0.0044139652871565405,1.948308955622292e-05,1.0,1.0,0.9705347523669365,0.025319417040653585,20,0.1,577
DR_8,0.2780501280950931,-0.02194987190490688,0.00048179687664182043,1.0,1.0,1.0,2.0611546792489058e-09,20,0.1,578
DR_20,0.2780501280950931,-0.02194987190490688,0.00048179687664182043,1.0,1.0,1.0,2.0611546792489058e-09,20,0.1,578
DR_8,0.30633409690178287,0.006334096901782882,4.01207835611755e-05,1.0,1.0,4.668182147225919,0.09792360162513654,20,0.1,579
DR_20,0.30633409690178287,0.006334096901782882,4.01207835611755e-05,1.0,1.0,4.668182147225919,0.09792360162513654,20,0.1,579
DR_8,0.279446361094668,-0.02055363890533196,0.00042245207225077565,1.0,1.0,0.0,0.058158002853119554,20,0.1,580
DR_20,0.279446361094668,-0.02055363890533196,0.00042245207225077565,1.0,1.0,0.0,0.058158002853119554,20,0.1,580
DR_8,0.269054872210116,-0.030945127789884008,0.0009576009339322515,1.0,1.0,8.0,0.13399138078410985,20,0.1,581
DR_20,0.26620014693730304,-0.03379985306269695,0.0011424300670599043,1.0,1.0,17.38418601179416,0.649477964963991,20,0.1,581
DR_8,0.2597719559350764,-0.040228044064923585,0.0016182955292894337,1.0,1.0,4.000374062336072,0.0944032454175738,20,0.1,582
DR_20,0.2597719559350764,-0.040228044064923585,0.0016182955292894337,1.0,1.0,4.000374062336072,0.0944032454175738,20,0.1,582
DR_8,0.3274553511706963,0.027455351170696307,0.0007537963079062551,1.0,1.0,4.988136473761176,0.30901411232365283,20,0.1,583
DR_20,0.3274553511706963,0.027455351170696307,0.0007537963079062551,1.0,1.0,4.988136473761176,0.30901411232365283,20,0.1,583
DR_8,0.2576447383745192,-0.04235526162548081,0.0017939681873629274,1.0,1.0,0.6881961416671206,0.03065791506376489,20,0.1,584
DR_20,0.2576447383745192,-0.04235526162548081,0.0017939681873629274,1.0,1.0,0.6881961416671206,0.03065791506376489,20,0.1,584
DR_8,0.3255930842051491,0.025593084205149108,0.0006550059591318528,1.0,1.0,8.0,0.17166950130994232,20,0.1,585
DR_20,0.3290466255081164,0.02904662550811643,0.00084370645340876,1.0,1.0,20.0,3.994342513674056,20,0.1,585
DR_8,0.30293386091454566,0.0029338609145456718,8.607539865898765e-06,1.0,1.0,5.343541407490982,0.24122105229992996,20,0.1,586
DR_20,0.30293386091454566,0.0029338609145456718,8.607539865898765e-06,1.0,1.0,5.343541407490982,0.24122105229992996,20,0.1,586
DR_8,0.3410913208479209,0.04109132084792089,0.0016884966490267777,1.0,1.0,5.671349018552056,0.17148487143531863,20,0.1,587
DR_20,0.3410913208479209,0.04109132084792089,0.0016884966490267777,1.0,1.0,5.671349018552056,0.17148487143531863,20,0.1,587
DR_8,0.32367498319452903,0.023674983194529042,0.0005605048292612326,1.0,1.0,5.177395422713167,0.14594650566534625,20,0.1,588
DR_20,0.32367498319452903,0.023674983194529042,0.0005605048292612326,1.0,1.0,5.177395422713167,0.14594650566534625,20,0.1,588
DR_8,0.3437582354904799,0.04375823549047991,0.0019147831732402958,1.0,1.0,8.0,0.3110604065941057,20,0.1,589
DR_20,0.34452457894519073,0.04452457894519074,0.0019824381302465228,1.0,1.0,11.401933977831227,0.5625091795577626,20,0.1,589
DR_8,0.3075434115659833,0.007543411565983316,5.690305805381086e-05,1.0,1.0,0.0,0.002603534587722025,20,0.1,590
DR_20,0.3075434115659833,0.007543411565983316,5.690305805381086e-05,1.0,1.0,0.0,0.002603534587722025,20,0.1,590
DR_8,0.2703750531893601,-0.029624946810639874,0.0008776374735332416,1.0,1.0,8.0,0.07130258103761747,20,0.1,591
DR_20,0.2695030961005137,-0.030496903899486283,0.0009300611474545017,1.0,1.0,13.952496096167815,0.42040867632294954,20,0.1,591
DR_8,0.3138622129653013,0.013862212965301324,0.00019216094829536812,1.0,1.0,5.774896231742366,0.15808403912537572,20,0.1,592
DR_20,0.3138622129653013,0.013862212965301324,0.00019216094829536812,1.0,1.0,5.774896231742366,0.15808403912537572,20,0.1,592
DR_8,0.2895575422541499,-0.010442457745850064,0.00010904492377386401,1.0,1.0,0.0,0.009366081318540753,20,0.1,593
DR_20,0.2895575422541499,-0.010442457745850064,0.00010904492377386401,1.0,1.0,0.0,0.009366081318540753,20,0.1,593
DR_8,0.27878974223186104,-0.02121025776813895,0.00044987503459089875,1.0,1.0,8.0,0.6255138598853759,20,0.1,594
DR_20,0.2877707739027791,-0.01222922609722088,0.00014955397093694824,1.0,1.0,14.40245457445426,3.5764262184583036,20,0.1,594
DR_8,0.2979773351850079,-0.002022664814992081,4.09117295380695e-06,1.0,1.0,2.9210405349065396,0.05988536163206272,20,0.1,595
DR_20,0.2979773351850079,-0.002022664814992081,4.09117295380695e-06,1.0,1.0,2.9210405349065396,0.05988536163206272,20,0.1,595
DR_8,0.24977238544027133,-0.050227614559728656,0.0025228132643606662,1.0,1.0,1.0,2.061154672597492e-09,20,0.1,596
DR_20,0.24977238544027133,-0.050227614559728656,0.0025228132643606662,1.0,1.0,1.0,2.061154672597492e-09,20,0.1,596
DR_8,0.36238386608008044,0.06238386608008045,0.0038917467470974123,1.0,1.0,3.5595268638269304,0.12606100419768287,20,0.1,597
DR_20,0.36238386608008044,0.06238386608008045,0.0038917467470974123,1.0,1.0,3.5595268638269304,0.12606100419768287,20,0.1,597
DR_8,0.30128314244074417,0.0012831424407441783,1.646454523238927e-06,1.0,1.0,1.9578063695784664,0.01339954646669597,20,0.1,598
DR_20,0.30128314244074417,0.0012831424407441783,1.646454523238927e-06,1.0,1.0,1.9578063695784664,0.01339954646669597,20,0.1,598
DR_8,0.24156283763372735,-0.05843716236627264,0.003414901945422111,0.0,0.0,8.0,0.06529689448962328,20,0.1,599
DR_20,0.24266917620440973,-0.05733082379559026,0.0032868233570810187,0.0,0.0,20.0,0.3308321074834689,20,0.1,599
DR_8,0.3230634311264882,0.023063431126488232,0.0005319218553262663,1.0,1.0,8.0,0.3407969481930889,20,0.1,600
DR_20,0.3224885998866114,0.022488599886611393,0.000505737124860098,1.0,1.0,9.207964525002046,0.5199974709164391,20,0.1,600
DR_8,0.27787722393247793,-0.022122776067522054,0.0004894172209337265,1.0,1.0,8.0,0.19999981214031487,20,0.1,601
DR_20,0.27944292107392005,-0.02055707892607994,0.00042259349397308,1.0,1.0,10.70508055123303,0.448088122796584,20,0.1,601
DR_8,0.32930038757195157,0.02930038757195158,0.0008585127118665747,1.0,1.0,2.314098331551463,0.021002702946761702,20,0.1,602
DR_20,0.32930038757195157,0.02930038757195158,0.0008585127118665747,1.0,1.0,2.314098331551463,0.021002702946761702,20,0.1,602
DR_8,0.29716206951022783,-0.002837930489772156,8.053849464778428e-06,1.0,1.0,0.6563776528708037,0.017198729838236535,20,0.1,603
DR_20,0.29716206951022783,-0.002837930489772156,8.053849464778428e-06,1.0,1.0,0.6563776528708037,0.017198729838236535,20,0.1,603
DR_8,0.4011926819205052,0.10119268192050523,0.010239958874264547,0.0,0.0,5.42413646468452,0.26087694096137765,20,0.1,604
DR_20,0.4011926819205052,0.10119268192050523,0.010239958874264547,0.0,0.0,5.42413646468452,0.26087694096137765,20,0.1,604
DR_8,0.3361316209505822,0.0361316209505822,0.0013054940325165506,1.0,1.0,2.2567360901585882,0.03927130833782704,20,0.1,605
DR_20,0.3361316209505822,0.0361316209505822,0.0013054940325165506,1.0,1.0,2.2567360901585882,0.03927130833782704,20,0.1,605
DR_8,0.29412271623622155,-0.00587728376377844,3.454246443997367e-05,1.0,1.0,8.0,0.16427955968943347,20,0.1,606
DR_20,0.2934029438077433,-0.006597056192256701,4.352115040379248e-05,1.0,1.0,8.789971295823085,0.20653151439744022,20,0.1,606
DR_8,0.33015565176441936,0.030155651764419367,0.0009093633333369289,1.0,1.0,0.041052416102062186,0.03314671273424186,20,0.1,607
DR_20,0.33015565176441936,0.030155651764419367,0.0009093633333369289,1.0,1.0,0.041052416102062186,0.03314671273424186,20,0.1,607
DR_8,0.2937943998920564,-0.006205600107943576,3.8509472699709325e-05,1.0,1.0,8.0,0.3102982636557116,20,0.1,608
DR_20,0.29586865631538606,-0.004131343684613931,1.706800064039941e-05,1.0,1.0,9.694013294831437,0.5064558962333818,20,0.1,608
DR_8,0.324240240008169,0.02424024000816899,0.0005875892356536365,1.0,1.0,6.283549107773952,0.167532171387493,20,0.1,609
DR_20,0.3242402335746638,0.024240233574663816,0.000587588923754259,1.0,1.0,6.283529845301612,0.1675310095226294,20,0.1,609
DR_8,0.40726501057603354,0.10726501057603355,0.01150578249387659,0.0,0.0,2.220296296787941,0.045066374604611166,20,0.1,610
DR_20,0.40726501057603354,0.10726501057603355,0.01150578249387659,0.0,0.0,2.220296296787941,0.045066374604611166,20,0.1,610
DR_8,0.2921521183856862,-0.007847881614313768,6.158924583228406e-05,1.0,1.0,6.652948820362042,0.31903238278440554,20,0.1,611
DR_20,0.2921521183856862,-0.007847881614313768,6.158924583228406e-05,1.0,1.0,6.652948820362042,0.31903238278440554,20,0.1,611
DR_8,0.29815476817107445,-0.001845231828925542,3.404880502479901e-06,1.0,1.0,0.0,0.018701398011769153,20,0.1,612
DR_20,0.29815476817107445,-0.001845231828925542,3.404880502479901e-06,1.0,1.0,0.0,0.018701398011769153,20,0.1,612
DR_8,0.3212864847215125,0.02128648472151251,0.00045311443179918556,1.0,1.0,0.14287930073853894,0.006565560158801352,20,0.1,613
DR_20,0.3212864847215125,0.02128648472151251,0.00045311443179918556,1.0,1.0,0.14287930073853894,0.006565560158801352,20,0.1,613
DR_8,0.27201080952860396,-0.02798919047139603,0.0007833947832440863,1.0,1.0,8.0,0.7760454787163715,20,0.1,614
DR_20,0.2697021940705392,-0.030297805929460797,0.0009179570441392699,1.0,1.0,12.091766239521396,3.2964051642934096,20,0.1,614
DR_8,0.3316627846375577,0.03166278463755773,0.0010025319310043616,1.0,1.0,4.172394855223325,0.20198211485446538,20,0.1,615
DR_20,0.3316627846375577,0.03166278463755773,0.0010025319310043616,1.0,1.0,4.172394855223325,0.20198211485446538,20,0.1,615
DR_8,0.3012560834218913,0.0012560834218913186,1.5777455627502042e-06,1.0,1.0,0.0,0.0022373195024162277,20,0.1,616
DR_20,0.3012560834218913,0.0012560834218913186,1.5777455627502042e-06,1.0,1.0,0.0,0.0022373195024162277,20,0.1,616
DR_8,0.3869308841319224,0.0869308841319224,0.007556978615957719,1.0,1.0,0.0,0.02394480935783579,20,0.1,617
DR_20,0.3869308841319224,0.0869308841319224,0.007556978615957719,1.0,1.0,0.0,0.02394480935783579,20,0.1,617
DR_8,0.311741965716377,0.011741965716377034,0.00013787375888457364,1.0,1.0,8.0,0.9990682817047418,20,0.1,618
DR_20,0.31179792948370744,0.011797929483707448,0.00013919114010253349,1.0,1.0,8.288581961397808,1.1292494942870945,20,0.1,618
DR_8,0.2707087174862441,-0.0292912825137559,0.0008579792313006623,1.0,1.0,6.617941524806849,0.0547226413276718,20,0.1,619
DR_20,0.2707087174862441,-0.0292912825137559,0.0008579792313006623,1.0,1.0,6.617941524806849,0.0547226413276718,20,0.1,619
DR_8,0.3218204450671404,0.021820445067140426,0.00047613182292809294,1.0,1.0,3.206533187325867,0.19170932598264623,20,0.1,620
DR_20,0.3218204450671404,0.021820445067140426,0.00047613182292809294,1.0,1.0,3.206533187325867,0.19170932598264623,20,0.1,620
DR_8,0.34937252780592226,0.04937252780592227,0.002437646501946568,1.0,1.0,3.937936265787107,0.09407178703333713,20,0.1,621
DR_20,0.34937252780592226,0.04937252780592227,0.002437646501946568,1.0,1.0,3.937936265787107,0.09407178703333713,20,0.1,621
DR_8,0.36340200629347513,0.06340200629347514,0.004019814402037861,1.0,1.0,6.783862112817915,0.21544135982926635,20,0.1,622
DR_20,0.36340200629347513,0.06340200629347514,0.004019814402037861,1.0,1.0,6.783862112817915,0.21544135982926635,20,0.1,622
DR_8,0.2643439059282599,-0.035656094071740085,0.0012713570444527786,1.0,1.0,8.0,0.3407324268388603,20,0.1,623
DR_20,0.2642888332343479,-0.035711166765652114,0.0012752874317642161,1.0,1.0,8.131582813407677,0.3504195100036454,20,0.1,623
DR_8,0.2986161517460391,-0.0013838482539608732,1.9150359899905575e-06,1.0,1.0,8.0,0.762405842777352,20,0.1,624
DR_20,0.3006954853182951,0.0006954853182951082,4.836998279640479e-07,1.0,1.0,10.642472436317453,2.0359125220885845,20,0.1,624
DR_8,0.30642703110697705,0.006427031106977066,4.130672885005085e-05,1.0,1.0,7.807417706525362,0.208580922232413,20,0.1,625
DR_20,0.30642703110697705,0.006427031106977066,4.130672885005085e-05,1.0,1.0,7.807417706525362,0.208580922232413,20,0.1,625
DR_8,0.300983361991431,0.0009833619914310088,9.670008061911594e-07,1.0,1.0,0.19025231884162405,0.021909626992117036,20,0.1,626
DR_20,0.300983361991431,0.0009833619914310088,9.670008061911594e-07,1.0,1.0,0.19025231884162405,0.021909626992117036,20,0.1,626
DR_8,0.24784401267060843,-0.05215598732939156,0.0027202470143036527,1.0,1.0,0.0,0.008714031066246831,20,0.1,627
DR_20,0.24784401267060843,-0.05215598732939156,0.0027202470143036527,1.0,1.0,0.0,0.008714031066246831,20,0.1,627
DR_8,0.27192857739077797,-0.02807142260922202,0.0007880047673055412,1.0,1.0,4.3965078418197985,0.24535129479949366,20,0.1,628
DR_20,0.27192857739077797,-0.02807142260922202,0.0007880047673055412,1.0,1.0,4.3965078418197985,0.24535129479949366,20,0.1,628
DR_8,0.3041806075196823,0.0041806075196823,1.747747923362419e-05,1.0,1.0,8.0,0.10311445666686347,20,0.1,629
DR_20,0.31066438846284844,0.010664388462848451,0.00011372918128653515,1.0,1.0,20.0,0.9954198508231136,20,0.1,629
DR_8,0.2784327040182889,-0.021567295981711088,0.00046514825596273123,1.0,1.0,0.0,0.03279491060983432,20,0.1,630
DR_20,0.2784327040182889,-0.021567295981711088,0.00046514825596273123,1.0,1.0,0.0,0.03279491060983432,20,0.1,630
DR_8,0.2666938169520744,-0.0333061830479256,0.0011093018292219264,1.0,1.0,2.7826745685678373,0.07100117670855086,20,0.1,631
DR_20,0.2666938169520744,-0.0333061830479256,0.0011093018292219264,1.0,1.0,2.7826745685678373,0.07100117670855086,20,0.1,631
DR_8,0.2933462648109947,-0.006653735189005305,4.427219196540746e-05,1.0,1.0,4.951501737952228,0.14345074656203402,20,0.1,632
DR_20,0.2933462648109947,-0.006653735189005305,4.427219196540746e-05,1.0,1.0,4.951501737952228,0.14345074656203402,20,0.1,632
DR_8,0.30132626526394274,0.0013262652639427497,1.7589795503411315e-06,1.0,1.0,8.0,0.09189667651155217,20,0.1,633
DR_20,0.3009965139884516,0.0009965139884516305,9.930401291797764e-07,1.0,1.0,13.540751109047045,0.23400382494574587,20,0.1,633
DR_8,0.2691334355582869,-0.030866564441713096,0.0009527448004344272,1.0,1.0,1.7718860026951748,0.036204741448078566,20,0.1,634
DR_20,0.2691334355582869,-0.030866564441713096,0.0009527448004344272,1.0,1.0,1.7718860026951748,0.036204741448078566,20,0.1,634
DR_8,0.2330770058281137,-0.0669229941718863,0.0044786871489303276,1.0,1.0,1.3409578131405138,0.061067593731499094,20,0.1,635
DR_20,0.2330770058281137,-0.0669229941718863,0.0044786871489303276,1.0,1.0,1.3409578131405138,0.061067593731499094,20,0.1,635
DR_8,0.27060027537283526,-0.029399724627164725,0.000864343808153116,1.0,1.0,2.6507841405148964,0.049549940669962766,20,0.1,636
DR_20,0.27060027537283526,-0.029399724627164725,0.000864343808153116,1.0,1.0,2.6507841405148964,0.049549940669962766,20,0.1,636
DR_8,0.3754348140274531,0.07543481402745311,0.005690411167356437,1.0,1.0,3.311083397673935,0.07966424687899229,20,0.1,637
DR_20,0.3754348140274531,0.07543481402745311,0.005690411167356437,1.0,1.0,3.311083397673935,0.07966424687899229,20,0.1,637
DR_8,0.30807595712522307,0.008075957125223077,6.522108348844138e-05,1.0,1.0,5.793293823653828,0.12832501266447593,20,0.1,638
DR_20,0.30807595712522307,0.008075957125223077,6.522108348844138e-05,1.0,1.0,5.793293823653828,0.12832501266447593,20,0.1,638
DR_8,0.24219593657613853,-0.05780406342386146,0.0033413097483097984,1.0,1.0,1.0,2.061154670653852e-09,20,0.1,639
DR_20,0.24219593657613853,-0.05780406342386146,0.0033413097483097984,1.0,1.0,1.0,2.061154670653852e-09,20,0.1,639
DR_8,0.33075484714149034,0.03075484714149035,0.0009458606226964371,1.0,1.0,0.0,0.006737373005642072,20,0.1,640
DR_20,0.33075484714149034,0.03075484714149035,0.0009458606226964371,1.0,1.0,0.0,0.006737373005642072,20,0.1,640
DR_8,0.28293538105308463,-0.017064618946915355,0.0002912012198034225,1.0,1.0,5.417734634280555,0.06451452255079705,20,0.1,641
DR_20,0.28293538105308463,-0.017064618946915355,0.0002912012198034225,1.0,1.0,5.417734634280555,0.06451452255079705,20,0.1,641
DR_8,0.34000679919744975,0.04000679919744976,0.0016005439820250668,1.0,1.0,2.305448173779597,0.03308216366064356,20,0.1,642
DR_20,0.34000679919744975,0.04000679919744976,0.0016005439820250668,1.0,1.0,2.305448173779597,0.03308216366064356,20,0.1,642
DR_8,0.3067753933377783,0.006775393337778324,4.59059548816109e-05,1.0,1.0,1.741841910218049,0.04077186793971719,20,0.1,643
DR_20,0.3067753933377783,0.006775393337778324,4.59059548816109e-05,1.0,1.0,1.741841910218049,0.04077186793971719,20,0.1,643
DR_8,0.2947463041307022,-0.005253695869297803,2.76013202870768e-05,1.0,1.0,7.743500300521025,0.5111287648368673,20,0.1,644
DR_20,0.2947463041307022,-0.005253695869297803,2.76013202870768e-05,1.0,1.0,7.743500300521025,0.5111287648368673,20,0.1,644
DR_8,0.2580136662890933,-0.04198633371090671,0.0017628522184836213,1.0,1.0,8.0,0.1860718512315644,20,0.1,645
DR_20,0.2589512545721849,-0.041048745427815114,0.0016849995011975723,1.0,1.0,11.416512207410793,0.40480565143593183,20,0.1,645
DR_8,0.24935940526239792,-0.050640594737602074,0.002564469835378051,1.0,1.0,6.661133838392873,0.37904975868464746,20,0.1,646
DR_20,0.24935940526239792,-0.050640594737602074,0.002564469835378051,1.0,1.0,6.661133838392873,0.37904975868464746,20,0.1,646
DR_8,0.32342950695670464,0.02342950695670465,0.0005489417962342715,1.0,1.0,0.0,0.01525802511880759,20,0.1,647
DR_20,0.32342950695670464,0.02342950695670465,0.0005489417962342715,1.0,1.0,0.0,0.01525802511880759,20,0.1,647
DR_8,0.3619364192784592,0.06193641927845922,0.003836120033037095,1.0,1.0,0.0,0.005310319258677752,20,0.1,648
DR_20,0.3619364192784592,0.06193641927845922,0.003836120033037095,1.0,1.0,0.0,0.005310319258677752,20,0.1,648
DR_8,0.29178507799563064,-0.008214922004369352,6.748494353787177e-05,1.0,1.0,0.9995311228587382,0.04410329869507753,20,0.1,649
DR_20,0.29178507799563064,-0.008214922004369352,6.748494353787177e-05,1.0,1.0,0.9995311228587382,0.04410329869507753,20,0.1,649
DR_8,0.29103026306157753,-0.008969736938422457,8.045618074450026e-05,1.0,1.0,0.0,0.027305093843327723,20,0.1,650
DR_20,0.29103026306157753,-0.008969736938422457,8.045618074450026e-05,1.0,1.0,0.0,0.027305093843327723,20,0.1,650
DR_8,0.34973878294031163,0.04973878294031164,0.0024739465283834367,1.0,1.0,1.9930663198659404,0.02864350778087129,20,0.1,651
DR_20,0.34973878294031163,0.04973878294031164,0.0024739465283834367,1.0,1.0,1.9930663198659404,0.02864350778087129,20,0.1,651
DR_8,0.30986214136371876,0.009862141363718768,9.726183227797268e-05,1.0,1.0,0.0,0.030018214371125902,20,0.1,652
DR_20,0.30986214136371876,0.009862141363718768,9.726183227797268e-05,1.0,1.0,0.0,0.030018214371125902,20,0.1,652
DR_8,0.33447193723824137,0.03447193723824138,0.0011883144569572526,1.0,1.0,1.1708773227760685,0.009633938818950444,20,0.1,653
DR_20,0.33447193723824137,0.03447193723824138,0.0011883144569572526,1.0,1.0,1.1708773227760685,0.009633938818950444,20,0.1,653
DR_8,0.3481839566564199,0.04818395665641989,0.0023216936790677505,1.0,1.0,8.0,0.14922349125362808,20,0.1,654
DR_20,0.3556182799573134,0.05561827995731339,0.003093393065410088,1.0,1.0,20.0,1.3926714288922268,20,0.1,654
DR_8,0.2592945303406423,-0.040705469659357674,0.0016569352601888882,1.0,1.0,6.870243695688365,0.1398478934127183,20,0.1,655
DR_20,0.2592945303406423,-0.040705469659357674,0.0016569352601888882,1.0,1.0,6.870243695688365,0.1398478934127183,20,0.1,655
DR_8,0.31512294681512176,0.015122946815121774,0.0002287035203730018,1.0,1.0,4.483774617557804,0.15596088990856422,20,0.1,656
DR_20,0.31512294681512176,0.015122946815121774,0.0002287035203730018,1.0,1.0,4.483774617557804,0.15596088990856422,20,0.1,656
DR_8,0.2820157080826844,-0.017984291917315598,0.00032343475576722316,1.0,1.0,8.0,0.3052583087047244,20,0.1,657
DR_20,0.28065444450535426,-0.019345555494645728,0.0003742505173964175,1.0,1.0,13.0088264814702,1.0038923375828352,20,0.1,657
DR_8,0.3009842043875638,0.000984204387563803,9.686582764998403e-07,1.0,1.0,0.0833486548206261,0.017733002806644766,20,0.1,658
DR_20,0.3009842043875638,0.000984204387563803,9.686582764998403e-07,1.0,1.0,0.0833486548206261,0.017733002806644766,20,0.1,658
DR_8,0.29560006039935605,-0.004399939600643943,1.9359468489314778e-05,1.0,1.0,3.6224837906829506,0.10582884420417858,20,0.1,659
DR_20,0.29560006039935605,-0.004399939600643943,1.9359468489314778e-05,1.0,1.0,3.6224837906829506,0.10582884420417858,20,0.1,659
DR_8,0.27327457921751697,-0.026725420782483023,0.0007142481160007754,1.0,1.0,8.0,0.6553866061219159,20,0.1,660
DR_20,0.2735851979726467,-0.0264148020273533,0.000697741766144268,1.0,1.0,8.337508557620906,0.7517926211362393,20,0.1,660
DR_8,0.2748687016165492,-0.025131298383450795,0.0006315821584380366,1.0,1.0,8.0,0.23096922451351368,20,0.1,661
DR_20,0.2782541374323805,-0.02174586256761951,0.00047288253880979544,1.0,1.0,14.166016966554537,1.3381032914386086,20,0.1,661
DR_8,0.28125550696872326,-0.018744493031276732,0.00035135601899958195,1.0,1.0,7.068185224957749,0.2690714319061578,20,0.1,662
DR_20,0.28125550696872326,-0.018744493031276732,0.00035135601899958195,1.0,1.0,7.068185224957749,0.2690714319061578,20,0.1,662
DR_8,0.2985789488797606,-0.0014210511202393805,2.019386286333598e-06,1.0,1.0,2.794087458661053,0.10029671362558379,20,0.1,663
DR_20,0.2985789488797606,-0.0014210511202393805,2.019386286333598e-06,1.0,1.0,2.794087458661053,0.10029671362558379,20,0.1,663
DR_8,0.34921036185208937,0.04921036185208938,0.0024216597136135737,1.0,1.0,2.9550716743781735,0.03820339801010661,20,0.1,664
DR_20,0.34921036185208937,0.04921036185208938,0.0024216597136135737,1.0,1.0,2.9550716743781735,0.03820339801010661,20,0.1,664
DR_8,0.3261794649027953,0.026179464902795324,0.0006853643825966922,1.0,1.0,4.889930584232876,0.21675021975967232,20,0.1,665
DR_20,0.3261794649027953,0.026179464902795324,0.0006853643825966922,1.0,1.0,4.889930584232876,0.21675021975967232,20,0.1,665
DR_8,0.2581695534975034,-0.041830446502496565,0.0017497862545982272,1.0,1.0,4.948690015943262,0.022681511349982163,20,0.1,666
DR_20,0.2581695534975034,-0.041830446502496565,0.0017497862545982272,1.0,1.0,4.948690015943262,0.022681511349982163,20,0.1,666
DR_8,0.2564148059113015,-0.04358519408869849,0.0018996691437495176,1.0,1.0,1.258547508897018,0.058490539433342835,20,0.1,667
DR_20,0.2564148059113015,-0.04358519408869849,0.0018996691437495176,1.0,1.0,1.258547508897018,0.058490539433342835,20,0.1,667
DR_8,0.2618488935016458,-0.03815110649835418,0.0014555069270487627,1.0,1.0,8.0,0.49704134127206107,20,0.1,668
DR_20,0.2614090834897949,-0.038590916510205076,0.0014892588370976187,1.0,1.0,8.35244192319666,0.5575288046013401,20,0.1,668
DR_8,0.3184696999523303,0.018469699952330332,0.00034112981632911105,1.0,1.0,3.9580175978879772,0.07017065546277375,20,0.1,669
DR_20,0.3184696999523303,0.018469699952330332,0.00034112981632911105,1.0,1.0,3.9580175978879772,0.07017065546277375,20,0.1,669
DR_8,0.3831884628213081,0.0831884628213081,0.00692032034657216,0.0,0.0,7.985817069053185,0.814816051767692,20,0.1,670
DR_20,0.3831884628213081,0.0831884628213081,0.00692032034657216,0.0,0.0,7.985817069053185,0.814816051767692,20,0.1,670
DR_8,0.2867996696638673,-0.013200330336132715,0.00017424872098302564,1.0,1.0,5.759419222007299,0.14386088166212457,20,0.1,671
DR_20,0.2867996696638673,-0.013200330336132715,0.00017424872098302564,1.0,1.0,5.759419222007299,0.14386088166212457,20,0.1,671
DR_8,0.31343325254755516,0.013433252547555175,0.0001804522740063976,1.0,1.0,8.0,0.008997153086942144,20,0.1,672
DR_20,0.31333799116863076,0.01333799116863077,0.0001779020084144724,1.0,1.0,13.520735929564896,0.011789658284864004,20,0.1,672
DR_8,0.37614688064894025,0.07614688064894026,0.005798347432563953,1.0,1.0,7.964454797259062,0.6262583393792527,20,0.1,673
DR_20,0.37614688064894025,0.07614688064894026,0.005798347432563953,1.0,1.0,7.964454797259062,0.6262583393792527,20,0.1,673
DR_8,0.2506372912125864,-0.04936270878741361,0.002436677018831001,1.0,1.0,0.0,0.004955677353255733,20,0.1,674
DR_20,0.2506372912125864,-0.04936270878741361,0.002436677018831001,1.0,1.0,0.0,0.004955677353255733,20,0.1,674
DR_8,0.3057380357229114,0.005738035722911428,3.292505395740767e-05,1.0,1.0,2.199542451837453,0.06501407650466917,20,0.1,675
DR_20,0.3057380357229114,0.005738035722911428,3.292505395740767e-05,1.0,1.0,2.199542451837453,0.06501407650466917,20,0.1,675
DR_8,0.3212849023102895,0.02128490231028951,0.00045304706635856777,1.0,1.0,3.5728299210689074,0.10297771961550908,20,0.1,676
DR_20,0.3212849023102895,0.02128490231028951,0.00045304706635856777,1.0,1.0,3.5728299210689074,0.10297771961550908,20,0.1,676
DR_8,0.2582127967113324,-0.041787203288667585,0.001746170358688431,1.0,1.0,2.054120674105233,0.08612463301287802,20,0.1,677
DR_20,0.2582127967113324,-0.041787203288667585,0.001746170358688431,1.0,1.0,2.054120674105233,0.08612463301287802,20,0.1,677
DR_8,0.3242233705826647,0.024223370582664716,0.0005867716823851064,1.0,1.0,5.598610719421638,0.2571039465638344,20,0.1,678
DR_20,0.3242233705826647,0.024223370582664716,0.0005867716823851064,1.0,1.0,5.598610719421638,0.2571039465638344,20,0.1,678
DR_8,0.29674044266397237,-0.0032595573360276187,1.0624714026851466e-05,1.0,1.0,8.0,0.6938904893200052,20,0.1,679
DR_20,0.29371228304101055,-0.006287716958989442,3.953538455636344e-05,1.0,1.0,9.327127237907641,0.9672825208546033,20,0.1,679
DR_8,0.3899449678309398,0.0899449678309398,0.008090097238108796,0.0,0.0,8.0,0.2520682222617991,20,0.1,680
DR_20,0.38214683604121946,0.08214683604121947,0.006748102671582995,0.0,0.0,20.0,2.921278570381342,20,0.1,680
DR_8,0.3145404561780388,0.014540456178038785,0.00021142486586546628,1.0,1.0,3.9085153063420166,0.18423762030083404,20,0.1,681
DR_20,0.3145404561780388,0.014540456178038785,0.00021142486586546628,1.0,1.0,3.9085153063420166,0.18423762030083404,20,0.1,681
DR_8,0.3583927122633057,0.058392712263305724,0.0034097088454652148,1.0,1.0,1.1300660050903748,0.01853430652832267,20,0.1,682
DR_20,0.3583927122633057,0.058392712263305724,0.0034097088454652148,1.0,1.0,1.1300660050903748,0.01853430652832267,20,0.1,682
DR_8,0.2432057906376975,-0.05679420936230248,0.0032255822170890462,1.0,1.0,2.742729278116437,0.016226624792094704,20,0.1,683
DR_20,0.2432057906376975,-0.05679420936230248,0.0032255822170890462,1.0,1.0,2.742729278116437,0.016226624792094704,20,0.1,683
DR_8,0.2721607596327456,-0.02783924036725438,0.0007750233042257658,1.0,1.0,8.0,0.5625186188861032,20,0.1,684
DR_20,0.2721291484205801,-0.027870851579419875,0.0007767843677620514,1.0,1.0,8.382092350848877,0.6518756609331785,20,0.1,684
DR_8,0.23172960953661118,-0.06827039046338881,0.00466084621402357,1.0,1.0,4.852044931226307,0.10915274840891115,20,0.1,685
DR_20,0.23172960953661118,-0.06827039046338881,0.00466084621402357,1.0,1.0,4.852044931226307,0.10915274840891115,20,0.1,685
DR_8,0.25989177827671384,-0.04010822172328615,0.0016086694498042833,1.0,1.0,2.990765505126977,0.031865570446683575,20,0.1,686
DR_20,0.25989177827671384,-0.04010822172328615,0.0016086694498042833,1.0,1.0,2.990765505126977,0.031865570446683575,20,0.1,686
DR_8,0.314843666783634,0.014843666783634024,0.00022033444358356006,1.0,1.0,8.0,0.05576275785458336,20,0.1,687
DR_20,0.3131815137733738,0.013181513773373787,0.00017375230535764287,1.0,1.0,20.0,0.21399335618221701,20,0.1,687
DR_8,0.303214963674338,0.0032149636743379895,1.0335991427312826e-05,1.0,1.0,8.0,1.0734817656585975,20,0.1,688
DR_20,0.3039849091920677,0.0039849091920677315,1.58795012690259e-05,1.0,1.0,9.991397566207992,2.166404089544182,20,0.1,688
DR_8,0.3414920408254937,0.04149204082549374,0.001721589451864439,1.0,1.0,8.0,0.18850639236805122,20,0.1,689
DR_20,0.3353206711491175,0.03532067114911752,0.001247549810424103,1.0,1.0,12.462184675219977,0.33669936635337566,20,0.1,689
DR_8,0.24321154855694857,-0.05678845144305142,0.003224928217299809,1.0,1.0,2.4963727702768423,0.013756157635085349,20,0.1,690
DR_20,0.24321154855694857,-0.05678845144305142,0.003224928217299809,1.0,1.0,2.4963727702768423,0.013756157635085349,20,0.1,690
DR_8,0.33627649924347935,0.036276499243479365,0.0013159843973621589,1.0,1.0,2.467011581661232,0.0016462909776566086,20,0.1,691
DR_20,0.33627649924347935,0.036276499243479365,0.0013159843973621589,1.0,1.0,2.467011581661232,0.0016462909776566086,20,0.1,691
DR_8,0.31364196269213596,0.013641962692135967,0.00018610314609362962,1.0,1.0,6.566092057649348,0.49140744988291724,20,0.1,692
DR_20,0.31364196269213596,0.013641962692135967,0.00018610314609362962,1.0,1.0,6.566092057649348,0.49140744988291724,20,0.1,692
DR_8,0.35221871865860066,0.05221871865860067,0.00272679457834609,1.0,1.0,0.0,0.020243812953474414,20,0.1,693
DR_20,0.35221871865860066,0.05221871865860067,0.00272679457834609,1.0,1.0,0.0,0.020243812953474414,20,0.1,693
DR_8,0.3532668266752345,0.053266826675234524,0.0028373548240494765,1.0,1.0,4.279817385127187,0.18987959440010307,20,0.1,694
DR_20,0.3532668266752345,0.053266826675234524,0.0028373548240494765,1.0,1.0,4.279817385127187,0.18987959440010307,20,0.1,694
DR_8,0.3641624321674081,0.06416243216740813,0.00411681770163725,1.0,1.0,8.0,0.23481733415371592,20,0.1,695
DR_20,0.3602691906530333,0.06026919065303332,0.003632375341971679,0.0,1.0,20.0,1.3558155824705715,20,0.1,695
DR_8,0.33168612392152924,0.03168612392152925,0.0010040104491705084,1.0,1.0,3.503691293753067,0.03232990375257918,20,0.1,696
DR_20,0.33168612392152924,0.03168612392152925,0.0010040104491705084,1.0,1.0,3.503691293753067,0.03232990375257918,20,0.1,696
DR_8,0.36461909062945363,0.06461909062945365,0.004175626873777544,1.0,1.0,4.924383886794712,0.13995780601231284,20,0.1,697
DR_20,0.36461909062945363,0.06461909062945365,0.004175626873777544,1.0,1.0,4.924383886794712,0.13995780601231284,20,0.1,697
DR_8,0.3090719313962202,0.0090719313962202,8.22999392577258e-05,1.0,1.0,8.0,0.03818057306653206,20,0.1,698
DR_20,0.30874420092018656,0.008744200920186573,7.646104973259171e-05,1.0,1.0,8.584517598735145,0.04419598245589854,20,0.1,698
DR_8,0.276982160780336,-0.023017839219663994,0.0005298209223423019,1.0,1.0,2.363981738858277,0.06026977385072645,20,0.1,699
DR_20,0.276982160780336,-0.023017839219663994,0.0005298209223423019,1.0,1.0,2.363981738858277,0.06026977385072645,20,0.1,699
DR_8,0.331612700144561,0.03161270014456102,0.0009993628104299286,1.0,1.0,8.0,0.30224648625080663,20,0.1,700
DR_20,0.33321655046460097,0.03321655046460098,0.0011033392247673836,1.0,1.0,8.461709409801205,0.33756609753304606,20,0.1,700
DR_8,0.319518247361029,0.01951824736102903,0.00038096198004631664,1.0,1.0,8.0,0.08309780428195532,20,0.1,701
DR_20,0.31965011006570965,0.01965011006570966,0.00038612682559450404,1.0,1.0,20.0,1.5143220809262805,20,0.1,701
DR_8,0.2925405257470774,-0.007459474252922593,5.564375613001508e-05,1.0,1.0,3.163710515155283,0.11130751684009804,20,0.1,702
DR_20,0.2925405257470774,-0.007459474252922593,5.564375613001508e-05,1.0,1.0,3.163710515155283,0.11130751684009804,20,0.1,702
DR_8,0.27889688456322087,-0.02110311543677912,0.0004453414811380251,1.0,1.0,8.0,0.1505219174575822,20,0.1,703
DR_20,0.27233735605401393,-0.027662643945986054,0.0007652218700823989,1.0,1.0,20.0,1.9988699793210194,20,0.1,703
DR_8,0.3006329474390921,0.0006329474390920908,4.00622460653236e-07,1.0,1.0,6.8648895699903765,0.14834804654032271,20,0.1,704
DR_20,0.30063296146362284,0.0006329614636228498,4.006402144315802e-07,1.0,1.0,6.864877908158119,0.14834764753396046,20,0.1,704
DR_8,0.25156002815375605,-0.048439971846243934,0.002346430872464905,1.0,1.0,0.136307655013113,0.018971364886505894,20,0.1,705
DR_20,0.25156002815375605,-0.048439971846243934,0.002346430872464905,1.0,1.0,0.136307655013113,0.018971364886505894,20,0.1,705
DR_8,0.35539351214459725,0.05539351214459726,0.003068441187713644,1.0,1.0,8.0,0.08214463728873432,20,0.1,706
DR_20,0.3572333324600623,0.05723333246006229,0.00327565434448402,1.0,1.0,20.0,0.8169198653508133,20,0.1,706
DR_8,0.2849411821086216,-0.015058817891378362,0.00022676799628569707,1.0,1.0,6.8396606056742755,0.48309861200368487,20,0.1,707
DR_20,0.2849411821086216,-0.015058817891378362,0.00022676799628569707,1.0,1.0,6.8396606056742755,0.48309861200368487,20,0.1,707
DR_8,0.30121395132897516,0.0012139513289751713,1.4736778291205846e-06,1.0,1.0,8.0,0.22044530529915712,20,0.1,708
DR_20,0.301175334151367,0.0011753341513670024,1.3814103673695916e-06,1.0,1.0,8.228641775225324,0.22845575600266071,20,0.1,708
DR_8,0.3059439816759489,0.005943981675948895,3.5330918164016234e-05,1.0,1.0,7.905110688300852,0.41104440525344027,20,0.1,709
DR_20,0.3059439816759489,0.005943981675948895,3.5330918164016234e-05,1.0,1.0,7.905110688300852,0.41104440525344027,20,0.1,709
DR_8,0.2543600992476064,-0.0456399007523936,0.002083000540688338,1.0,1.0,7.316079413357428,0.4705757165121543,20,0.1,710
DR_20,0.2543600992476064,-0.0456399007523936,0.002083000540688338,1.0,1.0,7.316079413357428,0.4705757165121543,20,0.1,710
DR_8,0.31013013376644183,0.01013013376644184,0.00010261961012600514,1.0,1.0,2.147994045530045,0.025985347461390234,20,0.1,711
DR_20,0.31013013376644183,0.01013013376644184,0.00010261961012600514,1.0,1.0,2.147994045530045,0.025985347461390234,20,0.1,711
DR_8,0.24675932045487584,-0.05324067954512415,0.0028345699584266014,1.0,1.0,0.48192310027101076,0.03131482153255429,20,0.1,712
DR_20,0.24675932045487584,-0.05324067954512415,0.0028345699584266014,1.0,1.0,0.48192310027101076,0.03131482153255429,20,0.1,712
DR_8,0.3276811002432081,0.027681100243208134,0.0007662433106745374,1.0,1.0,8.0,0.4806741475040571,20,0.1,713
DR_20,0.32448934010149055,0.024489340101490564,0.0005997277786064739,1.0,1.0,16.573876977084986,20.085536923187668,20,0.1,713
DR_8,0.3250110297710696,0.025011029771069615,0.0006255516102093306,1.0,1.0,5.738933490607122,0.1119004775788704,20,0.1,714
DR_20,0.3250110297710696,0.025011029771069615,0.0006255516102093306,1.0,1.0,5.738933490607122,0.1119004775788704,20,0.1,714
DR_8,0.29391611419121444,-0.00608388580878555,3.70136665343422e-05,1.0,1.0,1.0,2.0611546639975535e-09,20,0.1,715
DR_20,0.29391611419121444,-0.00608388580878555,3.70136665343422e-05,1.0,1.0,1.0,2.0611546639975535e-09,20,0.1,715
DR_8,0.316948258092139,0.016948258092139012,0.00028724345235775554,1.0,1.0,1.8594125399003758,0.07577522711089713,20,0.1,716
DR_20,0.316948258092139,0.016948258092139012,0.00028724345235775554,1.0,1.0,1.8594125399003758,0.07577522711089713,20,0.1,716
DR_8,0.36552035147606715,0.06552035147606716,0.004292916457547377,1.0,1.0,1.5220293618497829,0.043744487388843456,20,0.1,717
DR_20,0.36552035147606715,0.06552035147606716,0.004292916457547377,1.0,1.0,1.5220293618497829,0.043744487388843456,20,0.1,717
DR_8,0.2587529738277491,-0.0412470261722509,0.0017013171680543508,1.0,1.0,8.0,0.11593602875304625,20,0.1,718
DR_20,0.2592116849125707,-0.040788315087429305,0.0016636866476714132,1.0,1.0,8.695895822115027,0.13459285306140947,20,0.1,718
DR_8,0.2923385769273429,-0.007661423072657103,5.869740349824261e-05,1.0,1.0,7.077709124646867,0.05796956636714159,20,0.1,719
DR_20,0.2923385769273429,-0.007661423072657103,5.869740349824261e-05,1.0,1.0,7.077709124646867,0.05796956636714159,20,0.1,719
DR_8,0.3181874661654643,0.018187466165464294,0.0003307839255199085,1.0,1.0,3.3887211355581646,0.06564313172695747,20,0.1,720
DR_20,0.3181874661654643,0.018187466165464294,0.0003307839255199085,1.0,1.0,3.3887211355581646,0.06564313172695747,20,0.1,720
DR_8,0.25595067288729767,-0.04404932711270232,0.0019403432190818516,1.0,1.0,8.0,0.03814270229596241,20,0.1,721
DR_20,0.2628274619049565,-0.037172538095043506,0.0013817975884274608,1.0,1.0,20.0,0.09616097610433416,20,0.1,721
DR_8,0.30769938122658147,0.007699381226581481,5.928047127223535e-05,1.0,1.0,1.1455384188757183,0.01246147256710918,20,0.1,722
DR_20,0.30769938122658147,0.007699381226581481,5.928047127223535e-05,1.0,1.0,1.1455384188757183,0.01246147256710918,20,0.1,722
DR_8,0.33519890258221274,0.035198902582212754,0.0012389627429921037,1.0,1.0,0.793541521765947,0.015145433105792807,20,0.1,723
DR_20,0.33519890258221274,0.035198902582212754,0.0012389627429921037,1.0,1.0,0.793541521765947,0.015145433105792807,20,0.1,723
DR_8,0.2923452323985751,-0.007654767601424917,5.8595467031824574e-05,1.0,1.0,8.0,0.18939330023283524,20,0.1,724
DR_20,0.29190243156081136,-0.00809756843918863,6.557061462734377e-05,1.0,1.0,17.80793634231891,5.409933723220932,20,0.1,724
DR_8,0.31448892491124353,0.01448892491124354,0.0002099289450836536,1.0,1.0,8.0,0.19750387380020124,20,0.1,725
DR_20,0.31679324024951966,0.01679324024951967,0.00028201291807808745,1.0,1.0,13.329029473339823,0.7646102769335577,20,0.1,725
DR_8,0.25351636690939744,-0.04648363309060255,0.0021607281453017604,1.0,1.0,0.0,0.005692057107281415,20,0.1,726
DR_20,0.25351636690939744,-0.04648363309060255,0.0021607281453017604,1.0,1.0,0.0,0.005692057107281415,20,0.1,726
DR_8,0.2742681791966285,-0.025731820803371497,0.0006621266018568222,1.0,1.0,1.6005094471391734,0.057281938230807,20,0.1,727
DR_20,0.2742681791966285,-0.025731820803371497,0.0006621266018568222,1.0,1.0,1.6005094471391734,0.057281938230807,20,0.1,727
DR_8,0.3337512898891796,0.033751289889179636,0.0011391495691834396,1.0,1.0,4.398729454330388,0.1083937659343586,20,0.1,728
DR_20,0.3337512898891796,0.033751289889179636,0.0011391495691834396,1.0,1.0,4.398729454330388,0.1083937659343586,20,0.1,728
DR_8,0.24759292796955007,-0.05240707203044992,0.002746501198804766,1.0,1.0,5.059577132858577,0.07353046533812006,20,0.1,729
DR_20,0.24759292796955007,-0.05240707203044992,0.002746501198804766,1.0,1.0,5.059577132858577,0.07353046533812006,20,0.1,729
DR_8,0.2674093910389806,-0.032590608961019396,0.0010621477924500778,1.0,1.0,3.6296684700680832,0.1940924710816501,20,0.1,730
DR_20,0.2674093910389806,-0.032590608961019396,0.0010621477924500778,1.0,1.0,3.6296684700680832,0.1940924710816501,20,0.1,730
DR_8,0.25708731686017405,-0.042912683139825936,0.0018414983742591011,1.0,1.0,0.2821368930891111,0.029409641720937203,20,0.1,731
DR_20,0.25708731686017405,-0.042912683139825936,0.0018414983742591011,1.0,1.0,0.2821368930891111,0.029409641720937203,20,0.1,731
DR_8,0.2986960549625045,-0.0013039450374954797,1.700272660809088e-06,1.0,1.0,7.160124643533808,0.21711417673245847,20,0.1,732
DR_20,0.2986960549625045,-0.0013039450374954797,1.700272660809088e-06,1.0,1.0,7.160124643533808,0.21711417673245847,20,0.1,732
DR_8,0.3056288996630567,0.005628899663056686,3.1684511416759666e-05,1.0,1.0,0.6036961710561861,0.011901682559892122,20,0.1,733
DR_20,0.3056288996630567,0.005628899663056686,3.1684511416759666e-05,1.0,1.0,0.6036961710561861,0.011901682559892122,20,0.1,733
DR_8,0.32218453943396735,0.022184539433967365,0.000492153789897253,1.0,1.0,3.7479353209925166,0.1575548623907029,20,0.1,734
DR_20,0.32218453943396735,0.022184539433967365,0.000492153789897253,1.0,1.0,3.7479353209925166,0.1575548623907029,20,0.1,734
DR_8,0.32412521113352916,0.024125211133529167,0.0005820258122373597,1.0,1.0,3.374424499098183,0.045863825017608585,20,0.1,735
DR_20,0.32412521113352916,0.024125211133529167,0.0005820258122373597,1.0,1.0,3.374424499098183,0.045863825017608585,20,0.1,735
DR_8,0.36995633795114924,0.06995633795114925,0.004893889219535405,0.0,0.0,1.0,2.0611546621695096e-09,20,0.1,736
DR_20,0.36995633795114924,0.06995633795114925,0.004893889219535405,0.0,0.0,1.0,2.0611546621695096e-09,20,0.1,736
DR_8,0.3099880764626463,0.009988076462646323,9.976167142366948e-05,1.0,1.0,8.0,0.16980239430383362,20,0.1,737
DR_20,0.30917002658975057,0.00917002658975058,8.408938765673264e-05,1.0,1.0,10.908991192453437,0.33820843088049,20,0.1,737
DR_8,0.3526705071619843,0.05267050716198429,0.002774182324700639,1.0,1.0,4.052851302508548,0.14433413932800185,20,0.1,738
DR_20,0.3526705071619843,0.05267050716198429,0.002774182324700639,1.0,1.0,4.052851302508548,0.14433413932800185,20,0.1,738
DR_8,0.3233937649662551,0.023393764966255115,0.0005472682392963852,1.0,1.0,2.768710611128296,0.04856805009242384,20,0.1,739
DR_20,0.3233937649662551,0.023393764966255115,0.0005472682392963852,1.0,1.0,2.768710611128296,0.04856805009242384,20,0.1,739
DR_8,0.3334100388959218,0.03341003889592181,0.0011162306990270083,1.0,1.0,3.8946610487267233,0.08565525816793207,20,0.1,740
DR_20,0.3334100388959218,0.03341003889592181,0.0011162306990270083,1.0,1.0,3.8946610487267233,0.08565525816793207,20,0.1,740
DR_8,0.3072624215744015,0.00726242157440149,5.2742767124332215e-05,1.0,1.0,5.625931099295094,0.13725544206407442,20,0.1,741
DR_20,0.3072624215744015,0.00726242157440149,5.2742767124332215e-05,1.0,1.0,5.625931099295094,0.13725544206407442,20,0.1,741
DR_8,0.321745533707989,0.021745533707988984,0.00047286823624528515,1.0,1.0,6.267060451630267,0.08434953295024934,20,0.1,742
DR_20,0.321745533707989,0.021745533707988984,0.00047286823624528515,1.0,1.0,6.267060451630267,0.08434953295024934,20,0.1,742
DR_8,0.31591637418816865,0.015916374188168658,0.0002533309672978015,1.0,1.0,0.0,0.05203148154046862,20,0.1,743
DR_20,0.31591637418816865,0.015916374188168658,0.0002533309672978015,1.0,1.0,0.0,0.05203148154046862,20,0.1,743
DR_8,0.3297252880634296,0.02972528806342961,0.0008835927504538709,1.0,1.0,7.493981743528436,0.2223351341115853,20,0.1,744
DR_20,0.3297252880634296,0.02972528806342961,0.0008835927504538709,1.0,1.0,7.493981743528436,0.2223351341115853,20,0.1,744
DR_8,0.26812037948228296,-0.03187962051771703,0.0010163102043536448,1.0,1.0,8.0,0.4498851401395242,20,0.1,745
DR_20,0.2682027936079107,-0.03179720639208927,0.0010110623343411228,1.0,1.0,9.592871998615317,0.6748329820389194,20,0.1,745
DR_8,0.22198057112752373,-0.07801942887247626,0.0060870312815873824,1.0,1.0,5.2163227650778055,0.17859819822881876,20,0.1,746
DR_20,0.22198057112752373,-0.07801942887247626,0.0060870312815873824,1.0,1.0,5.2163227650778055,0.17859819822881876,20,0.1,746
DR_8,0.3394730174913564,0.0394730174913564,0.0015581191098729282,1.0,1.0,8.0,0.11139766991631322,20,0.1,747
DR_20,0.33876098576308283,0.038760985763082845,0.001502414017325911,1.0,1.0,17.106398613008903,0.38727141911354573,20,0.1,747
DR_8,0.3176285129399047,0.017628512939904695,0.0003107644684723873,1.0,1.0,2.621767884046526,0.060978573168486996,20,0.1,748
DR_20,0.3176285129399047,0.017628512939904695,0.0003107644684723873,1.0,1.0,2.621767884046526,0.060978573168486996,20,0.1,748
DR_8,0.2774177291553541,-0.02258227084464587,0.0005099589565009428,1.0,1.0,6.764905979624584,0.4281255758584881,20,0.1,749
DR_20,0.2774177291553541,-0.02258227084464587,0.0005099589565009428,1.0,1.0,6.764905979624584,0.4281255758584881,20,0.1,749
DR_8,0.29286473978289984,-0.007135260217100148,5.091193836573205e-05,1.0,1.0,1.5820210534420438,0.029246389126083912,20,0.1,750
DR_20,0.29286473978289984,-0.007135260217100148,5.091193836573205e-05,1.0,1.0,1.5820210534420438,0.029246389126083912,20,0.1,750
DR_8,0.33744259133377,0.03744259133377004,0.001401947645787711,1.0,1.0,3.6554398815224305,0.2274094283280529,20,0.1,751
DR_20,0.33744259133377,0.03744259133377004,0.001401947645787711,1.0,1.0,3.6554398815224305,0.2274094283280529,20,0.1,751
DR_8,0.2585613435642161,-0.04143865643578387,0.0017171622472029321,1.0,1.0,1.0,2.061154691696011e-09,20,0.1,752
DR_20,0.2585613435642161,-0.04143865643578387,0.0017171622472029321,1.0,1.0,1.0,2.061154691696011e-09,20,0.1,752
DR_8,0.2917917215078333,-0.00820827849216671,6.737583580496659e-05,1.0,1.0,0.0,0.019002986159447052,20,0.1,753
DR_20,0.2917917215078333,-0.00820827849216671,6.737583580496659e-05,1.0,1.0,0.0,0.019002986159447052,20,0.1,753
DR_8,0.22731378501865585,-0.07268621498134414,0.005283285848314178,0.0,0.0,8.0,0.20412414086247238,20,0.1,754
DR_20,0.22544518620448312,-0.07455481379551687,0.005558420260084193,0.0,0.0,10.960953444783687,0.3890178382917976,20,0.1,754
DR_8,0.2664979158648427,-0.03350208413515726,0.001122389641399156,1.0,1.0,7.573761588407654,0.28400763305388566,20,0.1,755
DR_20,0.26649796252913205,-0.03350203747086794,0.0011223865146994395,1.0,1.0,7.573688523043508,0.2840020387022043,20,0.1,755
DR_8,0.32632196817987397,0.026321968179873978,0.0006928460088622983,1.0,1.0,2.086731418558613,0.020688486971250336,20,0.1,756
DR_20,0.32632196817987397,0.026321968179873978,0.0006928460088622983,1.0,1.0,2.086731418558613,0.020688486971250336,20,0.1,756
DR_8,0.35434043814486893,0.05434043814486894,0.0029528832177763273,1.0,1.0,2.481582775693192,0.14781663354985222,20,0.1,757
DR_20,0.35434043814486893,0.05434043814486894,0.0029528832177763273,1.0,1.0,2.481582775693192,0.14781663354985222,20,0.1,757
DR_8,0.34734870184497885,0.04734870184497886,0.0022418995664047043,1.0,1.0,8.0,0.5523320451721632,20,0.1,758
DR_20,0.35848496519990675,0.05848496519990676,0.0034204911544343047,1.0,1.0,15.345465258846572,5.123190024922927,20,0.1,758
DR_8,0.26266528888377433,-0.03733471111622566,0.0013938806541320238,1.0,1.0,8.0,0.4107263313151165,20,0.1,759
DR_20,0.26008948966803347,-0.03991051033196652,0.0015928488349580064,1.0,1.0,20.0,4.861129756137145,20,0.1,759
DR_8,0.2863260663364013,-0.013673933663598703,0.00018697646183649786,1.0,1.0,8.0,0.4093201415903315,20,0.1,760
DR_20,0.2852933228737312,-0.014706677126268775,0.00021628635209631719,1.0,1.0,8.643985942202619,0.47073268063971757,20,0.1,760
DR_8,0.253128602067422,-0.046871397932577996,0.002196927944154077,1.0,1.0,6.665904685547076,0.5254996104313336,20,0.1,761
DR_20,0.253128602067422,-0.046871397932577996,0.002196927944154077,1.0,1.0,6.665904685547076,0.5254996104313336,20,0.1,761
DR_8,0.28574199838412145,-0.014258001615878535,0.0002032906100783949,1.0,1.0,3.3777785904750397,0.1832582156340463,20,0.1,762
DR_20,0.28574199838412145,-0.014258001615878535,0.0002032906100783949,1.0,1.0,3.3777785904750397,0.1832582156340463,20,0.1,762
DR_8,0.2962593767290465,-0.0037406232709534804,1.3992262455198714e-05,1.0,1.0,8.0,0.23844055953264015,20,0.1,763
DR_20,0.2995837932384032,-0.0004162067615968157,1.7322806839890858e-07,1.0,1.0,20.0,3.3323821498074766,20,0.1,763
DR_8,0.2855470511767598,-0.014452948823240164,0.00020888772968719922,1.0,1.0,3.3178986260268077,0.07710203606459884,20,0.1,764
DR_20,0.2855470511767598,-0.014452948823240164,0.00020888772968719922,1.0,1.0,3.3178986260268077,0.07710203606459884,20,0.1,764
DR_8,0.2762208205619472,-0.0237791794380528,0.0005654493747471131,1.0,1.0,3.310489430474979,0.11087481771726265,20,0.1,765
DR_20,0.2762208205619472,-0.0237791794380528,0.0005654493747471131,1.0,1.0,3.310489430474979,0.11087481771726265,20,0.1,765
DR_8,0.33267362191522104,0.03267362191522105,0.0010675655690588134,1.0,1.0,2.348783773855218,0.1292769827843667,20,0.1,766
DR_20,0.33267362191522104,0.03267362191522105,0.0010675655690588134,1.0,1.0,2.348783773855218,0.1292769827843667,20,0.1,766
DR_8,0.2757533152131161,-0.02424668478688391,0.0005879017231545077,1.0,1.0,2.310513842737391,0.04480715451734978,20,0.1,767
DR_20,0.2757533152131161,-0.02424668478688391,0.0005879017231545077,1.0,1.0,2.310513842737391,0.04480715451734978,20,0.1,767
DR_8,0.2872407915233689,-0.01275920847663109,0.00016279740095013465,1.0,1.0,7.113225248209942,0.2366685447201924,20,0.1,768
DR_20,0.2872407915233689,-0.01275920847663109,0.00016279740095013465,1.0,1.0,7.113225248209942,0.2366685447201924,20,0.1,768
DR_8,0.3218997335991282,0.021899733599128224,0.00047959833171278563,1.0,1.0,6.839211002326361,0.24399748586780964,20,0.1,769
DR_20,0.3218997335991282,0.021899733599128224,0.00047959833171278563,1.0,1.0,6.839211002326361,0.24399748586780964,20,0.1,769
DR_8,0.35557908331323973,0.05557908331323974,0.0030890345019400443,1.0,1.0,0.0,0.00614636313341152,20,0.1,770
DR_20,0.35557908331323973,0.05557908331323974,0.0030890345019400443,1.0,1.0,0.0,0.00614636313341152,20,0.1,770
DR_8,0.2636966724718848,-0.036303327528115215,0.001317931589613608,1.0,1.0,4.189129725513395,0.15126334994297638,20,0.1,771
DR_20,0.2636966724718848,-0.036303327528115215,0.001317931589613608,1.0,1.0,4.189129725513395,0.15126334994297638,20,0.1,771
DR_8,0.27060864578723326,-0.02939135421276673,0.0008638517024603206,1.0,1.0,8.0,0.1540456863623246,20,0.1,772
DR_20,0.27530999525907335,-0.02469000474092664,0.00060959633410698,1.0,1.0,20.0,0.821525437481525,20,0.1,772
DR_8,0.2903179819923446,-0.00968201800765539,9.374147270056326e-05,1.0,1.0,0.8723592681413368,0.030205177627489352,20,0.1,773
DR_20,0.2903179819923446,-0.00968201800765539,9.374147270056326e-05,1.0,1.0,0.8723592681413368,0.030205177627489352,20,0.1,773
DR_8,0.3085424500982531,0.008542450098253107,7.297345368114451e-05,1.0,1.0,8.0,0.031402148331808176,20,0.1,774
DR_20,0.3088060738123977,0.00880607381239773,7.754693598939709e-05,1.0,1.0,8.799768673873423,0.03490889875748215,20,0.1,774
DR_8,0.2892997184062811,-0.010700281593718886,0.00011449602618487917,1.0,1.0,2.631094850116603,0.05903908310782286,20,0.1,775
DR_20,0.2892997184062811,-0.010700281593718886,0.00011449602618487917,1.0,1.0,2.631094850116603,0.05903908310782286,20,0.1,775
DR_8,0.3251505179823711,0.025150517982371112,0.0006325485547815727,1.0,1.0,2.9162196661827195,0.14679443271190573,20,0.1,776
DR_20,0.3251505179823711,0.025150517982371112,0.0006325485547815727,1.0,1.0,2.9162196661827195,0.14679443271190573,20,0.1,776
DR_8,0.2984666414613662,-0.001533358538633789,2.3511884080011485e-06,1.0,1.0,0.0,0.017637612449610474,20,0.1,777
DR_20,0.2984666414613662,-0.001533358538633789,2.3511884080011485e-06,1.0,1.0,0.0,0.017637612449610474,20,0.1,777
DR_8,0.25203490615926166,-0.047965093840738326,0.0023006502271508337,1.0,1.0,8.0,0.09899582763461985,20,0.1,778
DR_20,0.2480832348272845,-0.051916765172715484,0.0026953505059988834,1.0,1.0,20.0,1.5071647606624594,20,0.1,778
DR_8,0.40068106290876004,0.10068106290876006,0.0101366764284377,0.0,0.0,0.0,0.010258907278756097,20,0.1,779
DR_20,0.40068106290876004,0.10068106290876006,0.0101366764284377,0.0,0.0,0.0,0.010258907278756097,20,0.1,779
DR_8,0.30723824984379816,0.007238249843798172,5.2392260801244264e-05,1.0,1.0,8.0,0.2173251424008727,20,0.1,780
DR_20,0.3079767152828988,0.007976715282898839,6.36279867044319e-05,1.0,1.0,20.0,1.9693443717113825,20,0.1,780
DR_8,0.288478084568118,-0.011521915431881968,0.00013275453521943985,1.0,1.0,0.0,0.005619953644132642,20,0.1,781
DR_20,0.288478084568118,-0.011521915431881968,0.00013275453521943985,1.0,1.0,0.0,0.005619953644132642,20,0.1,781
DR_8,0.2987806494969767,-0.0012193505030232976,1.4868156492231688e-06,1.0,1.0,3.0893474275421076,0.1286996489164303,20,0.1,782
DR_20,0.2987806494969767,-0.0012193505030232976,1.4868156492231688e-06,1.0,1.0,3.0893474275421076,0.1286996489164303,20,0.1,782
DR_8,0.350805622185137,0.05080562218513701,0.0025812112456188863,1.0,1.0,3.311124277824291,0.053033250186464306,20,0.1,783
DR_20,0.350805622185137,0.05080562218513701,0.0025812112456188863,1.0,1.0,3.311124277824291,0.053033250186464306,20,0.1,783
DR_8,0.3072498061553803,0.0072498061553802895,5.2559689290589934e-05,1.0,1.0,0.5664755445214374,0.010297168442617145,20,0.1,784
DR_20,0.3072498061553803,0.0072498061553802895,5.2559689290589934e-05,1.0,1.0,0.5664755445214374,0.010297168442617145,20,0.1,784
DR_8,0.2572110488443039,-0.04278895115569609,0.0018308943410045456,1.0,1.0,3.7680271279988644,0.06784970202687937,20,0.1,785
DR_20,0.2572110488443039,-0.04278895115569609,0.0018308943410045456,1.0,1.0,3.7680271279988644,0.06784970202687937,20,0.1,785
DR_8,0.3011907894511458,0.0011907894511458128,1.4179795169601462e-06,1.0,1.0,8.0,0.18512000345056825,20,0.1,786
DR_20,0.2991388490651065,-0.0008611509348934732,7.415809326679028e-07,1.0,1.0,11.54207452646985,0.4574602272068634,20,0.1,786
DR_8,0.2872200460899839,-0.012779953910016073,0.0001633272219421351,1.0,1.0,0.0,0.022293576577546846,20,0.1,787
DR_20,0.2872200460899839,-0.012779953910016073,0.0001633272219421351,1.0,1.0,0.0,0.022293576577546846,20,0.1,787
DR_8,0.2670707539249671,-0.03292924607503289,0.0010843352470700691,1.0,1.0,5.68168690327451,0.15544396313986522,20,0.1,788
DR_20,0.2670707539249671,-0.03292924607503289,0.0010843352470700691,1.0,1.0,5.68168690327451,0.15544396313986522,20,0.1,788
DR_8,0.2982324269128447,-0.0017675730871553053,3.1243146184357364e-06,1.0,1.0,6.460142592063435,0.2995154999973126,20,0.1,789
DR_20,0.2982324269128447,-0.0017675730871553053,3.1243146184357364e-06,1.0,1.0,6.460142592063435,0.2995154999973126,20,0.1,789
DR_8,0.26642507684570216,-0.03357492315429783,0.0011272754648170046,1.0,1.0,2.32686880535183,0.020799540747448893,20,0.1,790
DR_20,0.26642507684570216,-0.03357492315429783,0.0011272754648170046,1.0,1.0,2.32686880535183,0.020799540747448893,20,0.1,790
DR_8,0.3464479390353708,0.04644793903537081,0.0021574110406335236,1.0,1.0,5.095491189562715,0.19071583321718985,20,0.1,791
DR_20,0.3464479390353708,0.04644793903537081,0.0021574110406335236,1.0,1.0,5.095491189562715,0.19071583321718985,20,0.1,791
DR_8,0.2803368516931855,-0.019663148306814482,0.0003866394013357812,1.0,1.0,1.575458211789699,0.040031257237521795,20,0.1,792
DR_20,0.2803368516931855,-0.019663148306814482,0.0003866394013357812,1.0,1.0,1.575458211789699,0.040031257237521795,20,0.1,792
DR_8,0.3154000352064921,0.015400035206492135,0.00023716108436119726,1.0,1.0,2.804645297690457,0.07529164619780643,20,0.1,793
DR_20,0.3154000352064921,0.015400035206492135,0.00023716108436119726,1.0,1.0,2.804645297690457,0.07529164619780643,20,0.1,793
DR_8,0.3338665701427562,0.033866570142756236,0.001146944573234228,1.0,1.0,8.0,0.1334937667953322,20,0.1,794
DR_20,0.32999680314535434,0.029996803145354356,0.000899808198941141,1.0,1.0,20.0,7.419858715956736,20,0.1,794
DR_8,0.33458530300768674,0.03458530300768675,0.0011961431841335062,1.0,1.0,7.439658189808911,0.6893565197726859,20,0.1,795
DR_20,0.33458530300768674,0.03458530300768675,0.0011961431841335062,1.0,1.0,7.439658189808911,0.6893565197726859,20,0.1,795
DR_8,0.30473130865631876,0.004731308656318767,2.2385281601356894e-05,1.0,1.0,0.0,0.010868793985271824,20,0.1,796
DR_20,0.30473130865631876,0.004731308656318767,2.2385281601356894e-05,1.0,1.0,0.0,0.010868793985271824,20,0.1,796
DR_8,0.3008598165460067,0.0008598165460066975,7.392844927868874e-07,1.0,1.0,3.420659148062537,0.03112281576635063,20,0.1,797
DR_20,0.3008598165460067,0.0008598165460066975,7.392844927868874e-07,1.0,1.0,3.420659148062537,0.03112281576635063,20,0.1,797
DR_8,0.2526530854640246,-0.04734691453597539,0.002241730316076958,1.0,1.0,3.197103311971151,0.1577220437701103,20,0.1,798
DR_20,0.2526530854640246,-0.04734691453597539,0.002241730316076958,1.0,1.0,3.197103311971151,0.1577220437701103,20,0.1,798
DR_8,0.30710038023710573,0.007100380237105741,5.041539951148178e-05,1.0,1.0,2.283948217070963,0.05149708429581233,20,0.1,799
DR_20,0.30710038023710573,0.007100380237105741,5.041539951148178e-05,1.0,1.0,2.283948217070963,0.05149708429581233,20,0.1,799
DR_8,0.2472449630464792,-0.052755036953520795,0.002783093923967345,1.0,1.0,8.0,0.17681930317924455,20,0.1,800
DR_20,0.24437923073210158,-0.05562076926789841,0.0030936699739527924,1.0,1.0,20.0,1.436888256190916,20,0.1,800
DR_8,0.27821186366493866,-0.021788136335061326,0.0004747228849552196,1.0,1.0,0.2454372065390774,0.017441331321551613,20,0.1,801
DR_20,0.27821186366493866,-0.021788136335061326,0.0004747228849552196,1.0,1.0,0.2454372065390774,0.017441331321551613,20,0.1,801
DR_8,0.2952249419688448,-0.004775058031155188,2.280117920089966e-05,1.0,1.0,3.291096859645485,0.14616495094579587,20,0.1,802
DR_20,0.2952249419688448,-0.004775058031155188,2.280117920089966e-05,1.0,1.0,3.291096859645485,0.14616495094579587,20,0.1,802
DR_8,0.2836614414808649,-0.01633855851913507,0.0002669484944832012,1.0,1.0,6.569429566183624,0.13716225985350386,20,0.1,803
DR_20,0.2836614414808649,-0.01633855851913507,0.0002669484944832012,1.0,1.0,6.569429566183624,0.13716225985350386,20,0.1,803
DR_8,0.2859900609357722,-0.014009939064227817,0.0001962783925833766,1.0,1.0,8.0,0.22580672941141025,20,0.1,804
DR_20,0.283689424625895,-0.016310575374104963,0.00026603486903435924,1.0,1.0,14.792617699430789,2.3415258213461776,20,0.1,804
DR_8,0.28441058466190394,-0.015589415338096047,0.00024302987058366426,1.0,1.0,2.533756564631314,0.06252450554710481,20,0.1,805
DR_20,0.28441058466190394,-0.015589415338096047,0.00024302987058366426,1.0,1.0,2.533756564631314,0.06252450554710481,20,0.1,805
DR_8,0.32548190345375505,0.02548190345375506,0.0006493274036264941,1.0,1.0,0.9796433510222377,0.023112570260420833,20,0.1,806
DR_20,0.32548190345375505,0.02548190345375506,0.0006493274036264941,1.0,1.0,0.9796433510222377,0.023112570260420833,20,0.1,806
DR_8,0.29427487878356057,-0.005725121216439422,3.27770129429248e-05,1.0,1.0,1.592422913429119,0.04157060401852756,20,0.1,807
DR_20,0.29427487878356057,-0.005725121216439422,3.27770129429248e-05,1.0,1.0,1.592422913429119,0.04157060401852756,20,0.1,807
DR_8,0.30803505420565436,0.008035054205654368,6.456209608780396e-05,1.0,1.0,3.486659713890253,0.17678568261375271,20,0.1,808
DR_20,0.30803505420565436,0.008035054205654368,6.456209608780396e-05,1.0,1.0,3.486659713890253,0.17678568261375271,20,0.1,808
DR_8,0.31404574710454675,0.014045747104546757,0.00019728301172488363,1.0,1.0,5.385404854506627,0.3900819640135663,20,0.1,809
DR_20,0.31404574710454675,0.014045747104546757,0.00019728301172488363,1.0,1.0,5.385404854506627,0.3900819640135663,20,0.1,809
DR_8,0.2732005086849703,-0.026799491315029678,0.0007182127347443512,1.0,1.0,8.0,0.20057108179319458,20,0.1,810
DR_20,0.27203349724148873,-0.027966502758511258,0.0007821252765418178,1.0,1.0,9.160207616999436,0.26418645189888207,20,0.1,810
DR_8,0.3652110062416184,0.06521100624161841,0.004252475335044395,1.0,1.0,2.466109281518764,0.04280883161751337,20,0.1,811
DR_20,0.3652110062416184,0.06521100624161841,0.004252475335044395,1.0,1.0,2.466109281518764,0.04280883161751337,20,0.1,811
DR_8,0.35953463851679895,0.059534638516798966,0.003544373183325923,1.0,1.0,7.174129796528689,0.315972838584237,20,0.1,812
DR_20,0.35953463851679895,0.059534638516798966,0.003544373183325923,1.0,1.0,7.174129796528689,0.315972838584237,20,0.1,812
DR_8,0.2434288952555157,-0.05657110474448429,0.003200289892011413,1.0,1.0,4.356786714093026,0.09532830122501312,20,0.1,813
DR_20,0.2434288952555157,-0.05657110474448429,0.003200289892011413,1.0,1.0,4.356786714093026,0.09532830122501312,20,0.1,813
DR_8,0.3482573238352863,0.0482573238352863,0.0023287693037436917,1.0,1.0,4.015937725693052,0.10349642275475823,20,0.1,814
DR_20,0.3482573238352863,0.0482573238352863,0.0023287693037436917,1.0,1.0,4.015937725693052,0.10349642275475823,20,0.1,814
DR_8,0.2882556350577887,-0.011744364942211316,0.00013793010789584222,1.0,1.0,5.3951329330437146,0.11926505011336738,20,0.1,815
DR_20,0.2882556350577887,-0.011744364942211316,0.00013793010789584222,1.0,1.0,5.3951329330437146,0.11926505011336738,20,0.1,815
DR_8,0.3029091390870159,0.0029091390870158995,8.463090227603702e-06,1.0,1.0,5.332292534824838,0.02572770452960637,20,0.1,816
DR_20,0.3029091390870159,0.0029091390870158995,8.463090227603702e-06,1.0,1.0,5.332292534824838,0.02572770452960637,20,0.1,816
DR_8,0.24037464961366864,-0.05962535038633135,0.003555182408692784,0.0,1.0,1.0,2.0611546653223606e-09,20,0.1,817
DR_20,0.24037464961366864,-0.05962535038633135,0.003555182408692784,0.0,1.0,1.0,2.0611546653223606e-09,20,0.1,817
DR_8,0.3446118583637216,0.04461185836372161,0.001990217906664758,1.0,1.0,8.0,0.4780912300115998,20,0.1,818
DR_20,0.3444587073361763,0.044458707336176295,0.001976576658003776,1.0,1.0,8.796781255576702,0.6096522997655033,20,0.1,818
DR_8,0.3022091926077013,0.0022091926077013047,4.880531977922091e-06,1.0,1.0,4.129444734046967,0.17908449326353457,20,0.1,819
DR_20,0.3022091926077013,0.0022091926077013047,4.880531977922091e-06,1.0,1.0,4.129444734046967,0.17908449326353457,20,0.1,819
DR_8,0.3291493932487785,0.02914939324877852,0.0008496871267719349,1.0,1.0,8.0,0.2971218838945388,20,0.1,820
DR_20,0.32054010967364327,0.02054010967364328,0.0004218961054052943,1.0,1.0,14.193892572431643,1.9918727959160198,20,0.1,820
DR_8,0.32294777746836273,0.02294777746836274,0.0005266004907374967,1.0,1.0,4.198607993991806,0.40594188900487393,20,0.1,821
DR_20,0.32294777746836273,0.02294777746836274,0.0005266004907374967,1.0,1.0,4.198607993991806,0.40594188900487393,20,0.1,821
DR_8,0.33836675302134384,0.03836675302134385,0.0014720077374007971,1.0,1.0,1.0,2.0611546713127038e-09,20,0.1,822
DR_20,0.33836675302134384,0.03836675302134385,0.0014720077374007971,1.0,1.0,1.0,2.0611546713127038e-09,20,0.1,822
DR_8,0.3145309189168132,0.014530918916813185,0.00021114760456699926,1.0,1.0,0.0,0.004893179889971009,20,0.1,823
DR_20,0.3145309189168132,0.014530918916813185,0.00021114760456699926,1.0,1.0,0.0,0.004893179889971009,20,0.1,823
DR_8,0.2695698724921094,-0.030430127507890592,0.0009259926601464797,1.0,1.0,1.4640497817779436,0.02526769664820541,20,0.1,824
DR_20,0.2695698724921094,-0.030430127507890592,0.0009259926601464797,1.0,1.0,1.4640497817779436,0.02526769664820541,20,0.1,824
DR_8,0.32283179486470087,0.022831794864700883,0.0005212908567437816,1.0,1.0,8.0,0.952129463699252,20,0.1,825
DR_20,0.3258840283158929,0.025884028315892926,0.0006699829218579468,1.0,1.0,11.004560134470788,2.618057324284659,20,0.1,825
DR_8,0.23873641740973378,-0.06126358259026621,0.003753226551794369,1.0,1.0,0.0,0.00296755399502949,20,0.1,826
DR_20,0.23873641740973378,-0.06126358259026621,0.003753226551794369,1.0,1.0,0.0,0.00296755399502949,20,0.1,826
DR_8,0.25760311360138977,-0.04239688639861022,0.0017974959762966606,1.0,1.0,8.0,0.18012510004594365,20,0.1,827
DR_20,0.26205300835225104,-0.03794699164774895,0.0014399741751143288,1.0,1.0,20.0,3.0046699805909376,20,0.1,827
DR_8,0.2991979815845888,-0.0008020184154111654,6.432335386586366e-07,1.0,1.0,5.505582186574684,0.23241653405123286,20,0.1,828
DR_20,0.2991979815845888,-0.0008020184154111654,6.432335386586366e-07,1.0,1.0,5.505582186574684,0.23241653405123286,20,0.1,828
DR_8,0.2828889093643905,-0.017111090635609505,0.0002927894227400433,1.0,1.0,5.461644302647567,0.16198795433265087,20,0.1,829
DR_20,0.2828889093643905,-0.017111090635609505,0.0002927894227400433,1.0,1.0,5.461644302647567,0.16198795433265087,20,0.1,829
DR_8,0.3751733429666732,0.07517334296667322,0.0056510314927850774,1.0,1.0,0.0,0.021260020260179525,20,0.1,830
DR_20,0.3751733429666732,0.07517334296667322,0.0056510314927850774,1.0,1.0,0.0,0.021260020260179525,20,0.1,830
DR_8,0.3750157037919174,0.07501570379191741,0.005627355815396692,1.0,1.0,7.538922424306958,0.10309239456420244,20,0.1,831
DR_20,0.3750157037919174,0.07501570379191741,0.005627355815396692,1.0,1.0,7.538922424306958,0.10309239456420244,20,0.1,831
DR_8,0.24509790193440498,-0.05490209806559501,0.0030142403720042114,1.0,1.0,1.3324728218448654,0.04712537443360975,20,0.1,832
DR_20,0.24509790193440498,-0.05490209806559501,0.0030142403720042114,1.0,1.0,1.3324728218448654,0.04712537443360975,20,0.1,832
DR_8,0.3090308711415136,0.00903087114151363,8.155663357462369e-05,1.0,1.0,0.9347112714839716,0.017711494223913327,20,0.1,833
DR_20,0.3090308711415136,0.00903087114151363,8.155663357462369e-05,1.0,1.0,0.9347112714839716,0.017711494223913327,20,0.1,833
DR_8,0.26359981375253155,-0.036400186247468436,0.0013249735588503901,1.0,1.0,2.754446195300428,0.06396979920318516,20,0.1,834
DR_20,0.26359981375253155,-0.036400186247468436,0.0013249735588503901,1.0,1.0,2.754446195300428,0.06396979920318516,20,0.1,834
DR_8,0.26892744792372664,-0.031072552076273352,0.0009655034925327194,1.0,1.0,5.968569641120609,0.20118792996716128,20,0.1,835
DR_20,0.26892744792372664,-0.031072552076273352,0.0009655034925327194,1.0,1.0,5.968569641120609,0.20118792996716128,20,0.1,835
DR_8,0.3203315730355968,0.020331573035596795,0.0004133728621018067,1.0,1.0,8.0,0.659833225679136,20,0.1,836
DR_20,0.3219247578885714,0.0219247578885714,0.0004806950084724738,1.0,1.0,14.762981704569938,6.436460935364372,20,0.1,836
DR_8,0.3405272307294963,0.04052723072949632,0.001642456430601831,1.0,1.0,2.044479484111611,0.03877521805475698,20,0.1,837
DR_20,0.3405272307294963,0.04052723072949632,0.001642456430601831,1.0,1.0,2.044479484111611,0.03877521805475698,20,0.1,837
DR_8,0.2724889288487378,-0.027511071151262168,0.0007568590358898095,1.0,1.0,5.69637096324742,0.15695680493535263,20,0.1,838
DR_20,0.2724889288487378,-0.027511071151262168,0.0007568590358898095,1.0,1.0,5.69637096324742,0.15695680493535263,20,0.1,838
DR_8,0.33188608524140145,0.03188608524140146,0.0010167224320219203,1.0,1.0,3.3987036695675714,0.055213223357277935,20,0.1,839
DR_20,0.33188608524140145,0.03188608524140146,0.0010167224320219203,1.0,1.0,3.3987036695675714,0.055213223357277935,20,0.1,839
DR_8,0.3008550435272509,0.0008550435272509094,7.310994334936766e-07,1.0,1.0,8.0,0.17829506180839044,20,0.1,840
DR_20,0.3030054104207259,0.0030054104207258847,9.03249179700774e-06,1.0,1.0,12.90030068728013,0.5309943146366615,20,0.1,840
DR_8,0.29731962023554803,-0.0026803797644519567,7.184435681683527e-06,1.0,1.0,2.930327847007065,0.05229047355757278,20,0.1,841
DR_20,0.29731962023554803,-0.0026803797644519567,7.184435681683527e-06,1.0,1.0,2.930327847007065,0.05229047355757278,20,0.1,841
DR_8,0.2993818999598653,-0.0006181000401346837,3.8204765961449756e-07,1.0,1.0,0.0,0.007259796292354659,20,0.1,842
DR_20,0.2993818999598653,-0.0006181000401346837,3.8204765961449756e-07,1.0,1.0,0.0,0.007259796292354659,20,0.1,842
DR_8,0.2780432694873689,-0.021956730512631084,0.0004820980148043049,1.0,1.0,2.2409849588321453,0.03301501183005958,20,0.1,843
DR_20,0.2780432694873689,-0.021956730512631084,0.0004820980148043049,1.0,1.0,2.2409849588321453,0.03301501183005958,20,0.1,843
DR_8,0.3321235043618646,0.03212350436186462,0.0010319195324867351,1.0,1.0,2.758411871306639,0.12343032456787895,20,0.1,844
DR_20,0.3321235043618646,0.03212350436186462,0.0010319195324867351,1.0,1.0,2.758411871306639,0.12343032456787895,20,0.1,844
DR_8,0.3475531693351279,0.04755316933512793,0.0022613039138153516,1.0,1.0,1.0,2.061154671117085e-09,20,0.1,845
DR_20,0.3475531693351279,0.04755316933512793,0.0022613039138153516,1.0,1.0,1.0,2.061154671117085e-09,20,0.1,845
DR_8,0.3191545664284904,0.019154566428490394,0.00036689741506345125,1.0,1.0,1.075779826029596,0.04081015125976004,20,0.1,846
DR_20,0.3191545664284904,0.019154566428490394,0.00036689741506345125,1.0,1.0,1.075779826029596,0.04081015125976004,20,0.1,846
DR_8,0.28623292650559023,-0.013767073494409754,0.0001895323126004796,1.0,1.0,4.254399699795296,0.17216313468997388,20,0.1,847
DR_20,0.28623292650559023,-0.013767073494409754,0.0001895323126004796,1.0,1.0,4.254399699795296,0.17216313468997388,20,0.1,847
DR_8,0.3540736241438436,0.05407362414384359,0.0029239568280496646,1.0,1.0,7.622279617081043,0.619319052411595,20,0.1,848
DR_20,0.3540736241438436,0.05407362414384359,0.0029239568280496646,1.0,1.0,7.622279617081043,0.619319052411595,20,0.1,848
DR_8,0.33918969978130664,0.03918969978130665,0.0015358325689489468,1.0,1.0,6.53266564856011,0.38536801645682006,20,0.1,849
DR_20,0.33918969978130664,0.03918969978130665,0.0015358325689489468,1.0,1.0,6.53266564856011,0.38536801645682006,20,0.1,849
DR_8,0.29074761646447905,-0.009252383535520936,8.56066010883789e-05,1.0,1.0,3.2229875116590234,0.04830518235168149,20,0.1,850
DR_20,0.29074761646447905,-0.009252383535520936,8.56066010883789e-05,1.0,1.0,3.2229875116590234,0.04830518235168149,20,0.1,850
DR_8,0.32062163938379196,0.020621639383791968,0.00042525201087515997,1.0,1.0,3.390731597048168,0.0849899197138305,20,0.1,851
DR_20,0.32062163938379196,0.020621639383791968,0.00042525201087515997,1.0,1.0,3.390731597048168,0.0849899197138305,20,0.1,851
DR_8,0.31036418739735516,0.010364187397355173,0.0001074163804074958,1.0,1.0,2.2764988286939882,0.10154888651555463,20,0.1,852
DR_20,0.31036418739735516,0.010364187397355173,0.0001074163804074958,1.0,1.0,2.2764988286939882,0.10154888651555463,20,0.1,852
DR_8,0.311319929265256,0.01131992926525599,0.00012814079857039902,1.0,1.0,0.8689691393813612,0.005829395159920491,20,0.1,853
DR_20,0.311319929265256,0.01131992926525599,0.00012814079857039902,1.0,1.0,0.8689691393813612,0.005829395159920491,20,0.1,853
DR_8,0.27912875098723067,-0.020871249012769322,0.0004356090353530244,1.0,1.0,4.1830907556687915,0.1205613669684395,20,0.1,854
DR_20,0.27912875098723067,-0.020871249012769322,0.0004356090353530244,1.0,1.0,4.1830907556687915,0.1205613669684395,20,0.1,854
DR_8,0.3979192967229655,0.09791929672296551,0.009588188670720164,0.0,0.0,4.372365802250494,0.18845200203731705,20,0.1,855
DR_20,0.3979192967229655,0.09791929672296551,0.009588188670720164,0.0,0.0,4.372365802250494,0.18845200203731705,20,0.1,855
DR_8,0.3300293018999068,0.030029301899906824,0.0009017589725957475,1.0,1.0,3.1435115617036136,0.0693895161874027,20,0.1,856
DR_20,0.3300293018999068,0.030029301899906824,0.0009017589725957475,1.0,1.0,3.1435115617036136,0.0693895161874027,20,0.1,856
DR_8,0.29909216185397136,-0.0009078381460286278,8.241700993846961e-07,1.0,1.0,0.3941292985038241,0.04238543499426752,20,0.1,857
DR_20,0.29909216185397136,-0.0009078381460286278,8.241700993846961e-07,1.0,1.0,0.3941292985038241,0.04238543499426752,20,0.1,857
DR_8,0.34428759219748767,0.04428759219748768,0.0019613908226509716,1.0,1.0,2.3193005845605454,0.03344681623584998,20,0.1,858
DR_20,0.34428759219748767,0.04428759219748768,0.0019613908226509716,1.0,1.0,2.3193005845605454,0.03344681623584998,20,0.1,858
DR_8,0.3492843733738076,0.04928437337380759,0.0024289494588488744,1.0,1.0,8.0,0.6405937700359091,20,0.1,859
DR_20,0.34695187345780004,0.04695187345780005,0.002204478421197269,1.0,1.0,12.310781773587246,3.590440935948965,20,0.1,859
DR_8,0.26506835360999803,-0.03493164639000196,0.0012202199195161369,1.0,1.0,5.70966552436189,0.1534225649104266,20,0.1,860
DR_20,0.26506835360999803,-0.03493164639000196,0.0012202199195161369,1.0,1.0,5.70966552436189,0.1534225649104266,20,0.1,860
DR_8,0.26284769246384426,-0.037152307536155726,0.0013802939552610936,1.0,1.0,5.255718943263321,0.2654385072712351,20,0.1,861
DR_20,0.26284769246384426,-0.037152307536155726,0.0013802939552610936,1.0,1.0,5.255718943263321,0.2654385072712351,20,0.1,861
DR_8,0.3822030304938864,0.08220303049388639,0.006757338222378815,0.0,0.0,0.0,0.0022091386853314143,20,0.1,862
DR_20,0.3822030304938864,0.08220303049388639,0.006757338222378815,0.0,0.0,0.0,0.0022091386853314143,20,0.1,862
DR_8,0.33976469458466957,0.03976469458466958,0.0015812309354120502,1.0,1.0,7.2085970725814015,0.33348567485017855,20,0.1,863
DR_20,0.33976469458466957,0.03976469458466958,0.0015812309354120502,1.0,1.0,7.2085970725814015,0.33348567485017855,20,0.1,863
DR_8,0.27674794884491155,-0.023252051155088438,0.0005406578829188495,1.0,1.0,1.5965301675332781,0.044084744407306566,20,0.1,864
DR_20,0.27674794884491155,-0.023252051155088438,0.0005406578829188495,1.0,1.0,1.5965301675332781,0.044084744407306566,20,0.1,864
DR_8,0.29395602069561877,-0.0060439793043812196,3.652968583178849e-05,1.0,1.0,0.0,0.00793332626051059,20,0.1,865
DR_20,0.29395602069561877,-0.0060439793043812196,3.652968583178849e-05,1.0,1.0,0.0,0.00793332626051059,20,0.1,865
DR_8,0.2604586783223765,-0.039541321677623475,0.0015635161200132962,1.0,1.0,1.9548861065350867,0.13268426054488872,20,0.1,866
DR_20,0.2604586783223765,-0.039541321677623475,0.0015635161200132962,1.0,1.0,1.9548861065350867,0.13268426054488872,20,0.1,866
DR_8,0.2738811739161689,-0.026118826083831093,0.0006821930759974155,1.0,1.0,6.668444573270247,0.14605708959253028,20,0.1,867
DR_20,0.2738811739161689,-0.026118826083831093,0.0006821930759974155,1.0,1.0,6.668444573270247,0.14605708959253028,20,0.1,867
DR_8,0.31561953636983,0.01561953636982999,0.0002439699164084418,1.0,1.0,0.8870993502955278,0.03355082043557094,20,0.1,868
DR_20,0.31561953636983,0.01561953636982999,0.0002439699164084418,1.0,1.0,0.8870993502955278,0.03355082043557094,20,0.1,868
DR_8,0.3718677254056956,0.07186772540569564,0.00516496995498847,0.0,0.0,8.0,0.23640984612104607,20,0.1,869
DR_20,0.37293932843013555,0.07293932843013556,0.005320145631839182,0.0,0.0,9.493805834697868,0.3732573228533398,20,0.1,869
DR_8,0.3341891755921673,0.03418917559216733,0.0011688997276720504,1.0,1.0,4.596157146089599,0.19137146103654526,20,0.1,870
DR_20,0.3341891755921673,0.03418917559216733,0.0011688997276720504,1.0,1.0,4.596157146089599,0.19137146103654526,20,0.1,870
DR_8,0.27205948546227093,-0.027940514537729055,0.0007806723526330487,1.0,1.0,8.0,0.6380712941755041,20,0.1,871
DR_20,0.27395591728081437,-0.026044082719185624,0.0006782942446837833,1.0,1.0,9.259800633803538,0.95257624498328,20,0.1,871
DR_8,0.3046529833945102,0.004652983394510202,2.165025446958768e-05,1.0,1.0,3.5603666995103507,0.027506001710617702,20,0.1,872
DR_20,0.3046529833945102,0.004652983394510202,2.165025446958768e-05,1.0,1.0,3.5603666995103507,0.027506001710617702,20,0.1,872
DR_8,0.311705897492579,0.011705897492578998,0.0001370280361067673,1.0,1.0,0.0,0.005924799910716356,20,0.1,873
DR_20,0.311705897492579,0.011705897492578998,0.0001370280361067673,1.0,1.0,0.0,0.005924799910716356,20,0.1,873
DR_8,0.30383564159007687,0.003835641590076877,1.4712146407527473e-05,1.0,1.0,8.0,0.5469331245848136,20,0.1,874
DR_20,0.30667038276502523,0.00667038276502524,4.449400623194577e-05,1.0,1.0,9.567185600672813,0.8701867513156877,20,0.1,874
DR_8,0.24646507970587408,-0.053534920294125904,0.0028659876908984135,1.0,1.0,1.4458103194515117,0.02565937301414652,20,0.1,875
DR_20,0.24646507970587408,-0.053534920294125904,0.0028659876908984135,1.0,1.0,1.4458103194515117,0.02565937301414652,20,0.1,875
DR_8,0.25274812471764474,-0.04725187528235525,0.002232739717699255,1.0,1.0,0.0,0.011875936017511506,20,0.1,876
DR_20,0.25274812471764474,-0.04725187528235525,0.002232739717699255,1.0,1.0,0.0,0.011875936017511506,20,0.1,876
DR_8,0.3304187846107022,0.030418784610702188,0.0009253024571922922,1.0,1.0,2.5676634374754244,0.02271759680347885,20,0.1,877
DR_20,0.3304187846107022,0.030418784610702188,0.0009253024571922922,1.0,1.0,2.5676634374754244,0.02271759680347885,20,0.1,877
DR_8,0.2985271939173657,-0.0014728060826342815,2.169157757044538e-06,1.0,1.0,4.910289242752473,0.23484260653452035,20,0.1,878
DR_20,0.2985271939173657,-0.0014728060826342815,2.169157757044538e-06,1.0,1.0,4.910289242752473,0.23484260653452035,20,0.1,878
DR_8,0.2717129902285174,-0.028287009771482574,0.0008001549218119506,1.0,1.0,8.0,0.26356356094582173,20,0.1,879
DR_20,0.2740917295823984,-0.025908270417601575,0.0006712384760315689,1.0,1.0,9.376814817207768,0.38950451498401806,20,0.1,879
DR_8,0.30292838720057813,0.002928387200578142,8.575451596509887e-06,1.0,1.0,2.484238317459901,0.10998126883733848,20,0.1,880
DR_20,0.30292838720057813,0.002928387200578142,8.575451596509887e-06,1.0,1.0,2.484238317459901,0.10998126883733848,20,0.1,880
DR_8,0.292597983845224,-0.007402016154775981,5.47898431555646e-05,1.0,1.0,0.0,0.017590402671945126,20,0.1,881
DR_20,0.292597983845224,-0.007402016154775981,5.47898431555646e-05,1.0,1.0,0.0,0.017590402671945126,20,0.1,881
DR_8,0.3033461955848592,0.003346195584859213,1.1197024892131289e-05,1.0,1.0,6.5369213182889165,0.6108044853164835,20,0.1,882
DR_20,0.3033461955848592,0.003346195584859213,1.1197024892131289e-05,1.0,1.0,6.5369213182889165,0.6108044853164835,20,0.1,882
DR_8,0.22913718415874407,-0.07086281584125592,0.0050215386689517515,1.0,1.0,4.896515042546384,0.12217121602471362,20,0.1,883
DR_20,0.22913718415874407,-0.07086281584125592,0.0050215386689517515,1.0,1.0,4.896515042546384,0.12217121602471362,20,0.1,883
DR_8,0.2756666884025657,-0.024333311597434293,0.0005921100532978303,1.0,1.0,5.10185271941292,0.20750783947445162,20,0.1,884
DR_20,0.2756666884025657,-0.024333311597434293,0.0005921100532978303,1.0,1.0,5.10185271941292,0.20750783947445162,20,0.1,884
DR_8,0.2758213990426756,-0.02417860095732438,0.0005846047442535275,1.0,1.0,8.0,0.5148667602736628,20,0.1,885
DR_20,0.27632278477372874,-0.023677215226271253,0.0005606105208711713,1.0,1.0,17.87103339691873,10.07713566447493,20,0.1,885
DR_8,0.3417557411667266,0.04175574116672659,0.0017435419203826656,1.0,1.0,3.864747575993891,0.08058418510317078,20,0.1,886
DR_20,0.3417557411667266,0.04175574116672659,0.0017435419203826656,1.0,1.0,3.864747575993891,0.08058418510317078,20,0.1,886
DR_8,0.33977956919170726,0.039779569191707276,0.0015824141250778267,1.0,1.0,3.811623223712611,0.11938564255308196,20,0.1,887
DR_20,0.33977956919170726,0.039779569191707276,0.0015824141250778267,1.0,1.0,3.811623223712611,0.11938564255308196,20,0.1,887
DR_8,0.35124734035517324,0.051247340355173254,0.002626289893478969,1.0,1.0,0.5129298412770287,0.0487237226361791,20,0.1,888
DR_20,0.35124734035517324,0.051247340355173254,0.002626289893478969,1.0,1.0,0.5129298412770287,0.0487237226361791,20,0.1,888
DR_8,0.34879659028691573,0.04879659028691574,0.00238110722362912,1.0,1.0,0.0,0.0035840523276605874,20,0.1,889
DR_20,0.34879659028691573,0.04879659028691574,0.00238110722362912,1.0,1.0,0.0,0.0035840523276605874,20,0.1,889
DR_8,0.2868028882928835,-0.013197111707116516,0.00017416375741011178,1.0,1.0,1.0,2.061154667544783e-09,20,0.1,890
DR_20,0.2868028882928835,-0.013197111707116516,0.00017416375741011178,1.0,1.0,1.0,2.061154667544783e-09,20,0.1,890
DR_8,0.26106563459201243,-0.03893436540798756,0.0015158848097226983,1.0,1.0,1.3580176711019563,0.022848809892813755,20,0.1,891
DR_20,0.26106563459201243,-0.03893436540798756,0.0015158848097226983,1.0,1.0,1.3580176711019563,0.022848809892813755,20,0.1,891
DR_8,0.25738038742049635,-0.04261961257950364,0.001816431376426985,1.0,1.0,8.0,0.20135514109800337,20,0.1,892
DR_20,0.24906082769306448,-0.05093917230693551,0.0025947992753156657,1.0,1.0,17.17099905102835,0.6871176575874905,20,0.1,892
DR_8,0.37008866313945715,0.07008866313945716,0.0049124207006763015,1.0,1.0,4.147857160767361,0.049397957644963957,20,0.1,893
DR_20,0.37008866313945715,0.07008866313945716,0.0049124207006763015,1.0,1.0,4.147857160767361,0.049397957644963957,20,0.1,893
DR_8,0.3317506332839176,0.031750633283917584,0.001008102713929815,1.0,1.0,1.2692548762514377,0.008086758160631417,20,0.1,894
DR_20,0.3317506332839176,0.031750633283917584,0.001008102713929815,1.0,1.0,1.2692548762514377,0.008086758160631417,20,0.1,894
DR_8,0.2891145747686997,-0.010885425231300316,0.00011849248246622954,1.0,1.0,0.0,0.007375959984661603,20,0.1,895
DR_20,0.2891145747686997,-0.010885425231300316,0.00011849248246622954,1.0,1.0,0.0,0.007375959984661603,20,0.1,895
DR_8,0.3008472659255653,0.0008472659255653325,7.178595486240796e-07,1.0,1.0,0.0,0.016772340351023544,20,0.1,896
DR_20,0.3008472659255653,0.0008472659255653325,7.178595486240796e-07,1.0,1.0,0.0,0.016772340351023544,20,0.1,896
DR_8,0.3038936336437842,0.0038936336437842,1.5160382952008228e-05,1.0,1.0,0.0,0.006411047119092776,20,0.1,897
DR_20,0.3038936336437842,0.0038936336437842,1.5160382952008228e-05,1.0,1.0,0.0,0.006411047119092776,20,0.1,897
DR_8,0.27820582282553846,-0.021794177174461526,0.00047498615871181983,1.0,1.0,2.0758776057615305,0.07791707010025312,20,0.1,898
DR_20,0.27820582282553846,-0.021794177174461526,0.00047498615871181983,1.0,1.0,2.0758776057615305,0.07791707010025312,20,0.1,898
DR_8,0.35397828331715664,0.05397828331715665,0.002913655069867232,1.0,1.0,7.182010989279258,0.10072144350321863,20,0.1,899
DR_20,0.35397828331715664,0.05397828331715665,0.002913655069867232,1.0,1.0,7.182010989279258,0.10072144350321863,20,0.1,899
DR_8,0.28167442061249026,-0.018325579387509727,0.0003358268598879214,1.0,1.0,4.764029824084251,0.2116553244970475,20,0.1,900
DR_20,0.28167442061249026,-0.018325579387509727,0.0003358268598879214,1.0,1.0,4.764029824084251,0.2116553244970475,20,0.1,900
DR_8,0.32351020938767544,0.02351020938767545,0.0005527299454523429,1.0,1.0,5.1924245886252445,0.4183477209282395,20,0.1,901
DR_20,0.32351020938767544,0.02351020938767545,0.0005527299454523429,1.0,1.0,5.1924245886252445,0.4183477209282395,20,0.1,901
DR_8,0.2819568570329552,-0.01804314296704479,0.00032555500812921784,1.0,1.0,7.357192437625742,0.44286413500534744,20,0.1,902
DR_20,0.2819568570329552,-0.01804314296704479,0.00032555500812921784,1.0,1.0,7.357192437625742,0.44286413500534744,20,0.1,902
DR_8,0.3132633785745491,0.013263378574549123,0.00017591721121180872,1.0,1.0,2.5534261924112283,0.05630213419086178,20,0.1,903
DR_20,0.3132633785745491,0.013263378574549123,0.00017591721121180872,1.0,1.0,2.5534261924112283,0.05630213419086178,20,0.1,903
DR_8,0.3175209934563407,0.017520993456340728,0.0003069852116971346,1.0,1.0,5.473536627698388,0.2459760559281983,20,0.1,904
DR_20,0.3175209934563407,0.017520993456340728,0.0003069852116971346,1.0,1.0,5.473536627698388,0.2459760559281983,20,0.1,904
DR_8,0.2686609364805464,-0.03133906351945359,0.000982136902276347,1.0,1.0,1.0732674535033178,0.07142395987407098,20,0.1,905
DR_20,0.2686609364805464,-0.03133906351945359,0.000982136902276347,1.0,1.0,1.0732674535033178,0.07142395987407098,20,0.1,905
DR_8,0.3405566413332982,0.04055664133329823,0.0016448411562377942,1.0,1.0,5.742438843279657,0.17516982958247482,20,0.1,906
DR_20,0.3405566413332982,0.04055664133329823,0.0016448411562377942,1.0,1.0,5.742438843279657,0.17516982958247482,20,0.1,906
DR_8,0.3896205617130112,0.0896205617130112,0.008031845081755648,0.0,0.0,3.4256034020369968,0.06096802522965694,20,0.1,907
DR_20,0.3896205617130112,0.0896205617130112,0.008031845081755648,0.0,0.0,3.4256034020369968,0.06096802522965694,20,0.1,907
DR_8,0.2833460229518554,-0.016653977048144586,0.00027735495152012664,1.0,1.0,4.15429302442434,0.06516257666188915,20,0.1,908
DR_20,0.2833460229518554,-0.016653977048144586,0.00027735495152012664,1.0,1.0,4.15429302442434,0.06516257666188915,20,0.1,908
DR_8,0.29348387983926255,-0.0065161201607374375,4.2459821949168885e-05,1.0,1.0,8.0,0.8171448718177803,20,0.1,909
DR_20,0.2856265240217325,-0.014373475978267491,0.00020659681169783262,1.0,1.0,12.398640396079557,6.439137780699751,20,0.1,909
DR_8,0.22574839856535675,-0.07425160143464324,0.005513300315609114,1.0,1.0,0.9544215803275685,0.04114412219579823,20,0.1,910
DR_20,0.22574839856535675,-0.07425160143464324,0.005513300315609114,1.0,1.0,0.9544215803275685,0.04114412219579823,20,0.1,910
DR_8,0.29754034923490746,-0.0024596507650925248,6.049881886220242e-06,1.0,1.0,8.0,0.04454252679344985,20,0.1,911
DR_20,0.29792448452197473,-0.0020755154780252583,4.307764499522417e-06,1.0,1.0,11.02767036342454,0.07445059776178353,20,0.1,911
DR_8,0.2688532538130525,-0.031146746186947516,0.0009701197980341296,1.0,1.0,8.0,0.4807051220791479,20,0.1,912
DR_20,0.26774876632318784,-0.03225123367681215,0.0010401420736763423,1.0,1.0,8.89261556937013,0.6369286227398517,20,0.1,912
DR_8,0.3536896749769102,0.053689674976910184,0.002882581199126256,1.0,1.0,3.8184396330014665,0.10611167757393185,20,0.1,913
DR_20,0.3536896749769102,0.053689674976910184,0.002882581199126256,1.0,1.0,3.8184396330014665,0.10611167757393185,20,0.1,913
DR_8,0.29503529305756365,-0.004964706942436337,2.4648315024275558e-05,1.0,1.0,3.6914052987125388,0.24596997043272756,20,0.1,914
DR_20,0.29503529305756365,-0.004964706942436337,2.4648315024275558e-05,1.0,1.0,3.6914052987125388,0.24596997043272756,20,0.1,914
DR_8,0.312953364194986,0.012953364194985995,0.00016778964396794516,1.0,1.0,2.9622953577343325,0.03983941604647209,20,0.1,915
DR_20,0.312953364194986,0.012953364194985995,0.00016778964396794516,1.0,1.0,2.9622953577343325,0.03983941604647209,20,0.1,915
DR_8,0.29648609992626396,-0.0035139000737360315,1.2347493728202088e-05,1.0,1.0,6.113732912314462,0.2602669757075981,20,0.1,916
DR_20,0.29648609992626396,-0.0035139000737360315,1.2347493728202088e-05,1.0,1.0,6.113732912314462,0.2602669757075981,20,0.1,916
DR_8,0.23354779307257853,-0.06645220692742146,0.004415895805524841,1.0,1.0,1.953181544946949,0.033927555818777475,20,0.1,917
DR_20,0.23354779307257853,-0.06645220692742146,0.004415895805524841,1.0,1.0,1.953181544946949,0.033927555818777475,20,0.1,917
DR_8,0.2592123994467001,-0.040787600553299885,0.001663628358895549,1.0,1.0,1.4795114097084507,0.009862812976337119,20,0.1,918
DR_20,0.2592123994467001,-0.040787600553299885,0.001663628358895549,1.0,1.0,1.4795114097084507,0.009862812976337119,20,0.1,918
DR_8,0.28056035196002577,-0.019439648039974222,0.0003778999159180736,1.0,1.0,0.41324994848178004,0.007967771793156981,20,0.1,919
DR_20,0.28056035196002577,-0.019439648039974222,0.0003778999159180736,1.0,1.0,0.41324994848178004,0.007967771793156981,20,0.1,919
DR_8,0.361375855738686,0.061375855738686036,0.0037669956676559995,1.0,1.0,3.0304996592999127,0.029115136096236904,20,0.1,920
DR_20,0.361375855738686,0.061375855738686036,0.0037669956676559995,1.0,1.0,3.0304996592999127,0.029115136096236904,20,0.1,920
DR_8,0.2913057042780215,-0.008694295721978496,7.559077810121357e-05,1.0,1.0,8.0,0.2850516210499614,20,0.1,921
DR_20,0.29155632867734704,-0.008443671322652946,7.129558540499175e-05,1.0,1.0,9.766084009251951,0.4450446340354073,20,0.1,921
DR_8,0.29850086132510123,-0.001499138674898759,2.247416766577207e-06,1.0,1.0,4.504901080735346,0.20573550301875654,20,0.1,922
DR_20,0.29850086132510123,-0.001499138674898759,2.247416766577207e-06,1.0,1.0,4.504901080735346,0.20573550301875654,20,0.1,922
DR_8,0.21471756617159388,-0.08528243382840611,0.007273093519696467,0.0,0.0,0.5376963024317976,0.01245610490954799,20,0.1,923
DR_20,0.21471756617159388,-0.08528243382840611,0.007273093519696467,0.0,0.0,0.5376963024317976,0.01245610490954799,20,0.1,923
DR_8,0.3593716461358207,0.05937164613582069,0.003524992364877112,1.0,1.0,1.600303345323884,0.020505723971905317,20,0.1,924
DR_20,0.3593716461358207,0.05937164613582069,0.003524992364877112,1.0,1.0,1.600303345323884,0.020505723971905317,20,0.1,924
DR_8,0.30989751948910277,0.00989751948910278,9.796089203716934e-05,1.0,1.0,0.0,0.003998129143746349,20,0.1,925
DR_20,0.30989751948910277,0.00989751948910278,9.796089203716934e-05,1.0,1.0,0.0,0.003998129143746349,20,0.1,925
DR_8,0.21368795170459803,-0.08631204829540196,0.007449769680947799,0.0,0.0,7.370244186226143,0.41534830282367824,20,0.1,926
DR_20,0.21368795170459803,-0.08631204829540196,0.007449769680947799,0.0,0.0,7.370244186226143,0.41534830282367824,20,0.1,926
DR_8,0.28834985618325487,-0.011650143816745118,0.0001357258509508445,1.0,1.0,3.287313107510457,0.049177452884762864,20,0.1,927
DR_20,0.28834985618325487,-0.011650143816745118,0.0001357258509508445,1.0,1.0,3.287313107510457,0.049177452884762864,20,0.1,927
DR_8,0.2902695786620304,-0.009730421337969586,9.468109941441383e-05,1.0,1.0,8.0,0.35706053332060533,20,0.1,928
DR_20,0.293460092610814,-0.006539907389185973,4.2770388659129286e-05,1.0,1.0,10.18392539398045,0.7370522960677675,20,0.1,928
DR_8,0.3620418429703941,0.06204184297039411,0.0038491902791630414,1.0,1.0,0.46771551901675174,0.0033746176815370632,20,0.1,929
DR_20,0.3620418429703941,0.06204184297039411,0.0038491902791630414,1.0,1.0,0.46771551901675174,0.0033746176815370632,20,0.1,929
DR_8,0.3560882457969649,0.05608824579696492,0.003145891316580753,1.0,1.0,1.154479600161457,0.1309363456671323,20,0.1,930
DR_20,0.3560882457969649,0.05608824579696492,0.003145891316580753,1.0,1.0,1.154479600161457,0.1309363456671323,20,0.1,930
DR_8,0.28089059090588553,-0.01910940909411446,0.0003651695159262244,1.0,1.0,0.0,0.012876492841653523,20,0.1,931
DR_20,0.28089059090588553,-0.01910940909411446,0.0003651695159262244,1.0,1.0,0.0,0.012876492841653523,20,0.1,931
DR_8,0.31482600188965776,0.01482600188965777,0.00021981033203213575,1.0,1.0,5.956764712663809,0.12629059886180927,20,0.1,932
DR_20,0.31482600188965776,0.01482600188965777,0.00021981033203213575,1.0,1.0,5.956764712663809,0.12629059886180927,20,0.1,932
DR_8,0.3084143589771197,0.00841435897711973,7.080143699583538e-05,1.0,1.0,2.4132843251927656,0.047253863630858386,20,0.1,933
DR_20,0.3084143589771197,0.00841435897711973,7.080143699583538e-05,1.0,1.0,2.4132843251927656,0.047253863630858386,20,0.1,933
DR_8,0.23749125330677728,-0.0625087466932227,0.00390734341315748,1.0,1.0,4.096178099108658,0.2574567740001823,20,0.1,934
DR_20,0.23749125330677728,-0.0625087466932227,0.00390734341315748,1.0,1.0,4.096178099108658,0.2574567740001823,20,0.1,934
DR_8,0.2934927521964797,-0.0065072478035203,4.2344273976419764e-05,1.0,1.0,8.0,0.5593055639956438,20,0.1,935
DR_20,0.2929443403394369,-0.007055659660563096,4.9782333245697346e-05,1.0,1.0,11.547157779938273,1.5995049782700121,20,0.1,935
DR_8,0.4008307731249253,0.10083077312492533,0.010166844808970165,0.0,0.0,4.484942130582769,0.2641744860680709,20,0.1,936
DR_20,0.4008307731249253,0.10083077312492533,0.010166844808970165,0.0,0.0,4.484942130582769,0.2641744860680709,20,0.1,936
DR_8,0.2877790783536513,-0.012220921646348692,0.00014935092588619405,1.0,1.0,1.529028749160282,0.05366046379532791,20,0.1,937
DR_20,0.2877790783536513,-0.012220921646348692,0.00014935092588619405,1.0,1.0,1.529028749160282,0.05366046379532791,20,0.1,937
DR_8,0.2943982598654517,-0.005601740134548283,3.137949253500902e-05,1.0,1.0,0.6196921756507718,0.026733228937579748,20,0.1,938
DR_20,0.2943982598654517,-0.005601740134548283,3.137949253500902e-05,1.0,1.0,0.6196921756507718,0.026733228937579748,20,0.1,938
DR_8,0.39879577630552615,0.09879577630552616,0.009760605415811564,0.0,0.0,7.610494477188243,0.2212064759120444,20,0.1,939
DR_20,0.39879577630552615,0.09879577630552616,0.009760605415811564,0.0,0.0,7.610494477188243,0.2212064759120444,20,0.1,939
DR_8,0.31148870139651963,0.01148870139651964,0.00013199025977839233,1.0,1.0,0.0,0.01835307342138047,20,0.1,940
DR_20,0.31148870139651963,0.01148870139651964,0.00013199025977839233,1.0,1.0,0.0,0.01835307342138047,20,0.1,940
DR_8,0.28426181012888835,-0.01573818987111164,0.00024769062041916104,1.0,1.0,3.4206374089536347,0.02378547512305559,20,0.1,941
DR_20,0.28426181012888835,-0.01573818987111164,0.00024769062041916104,1.0,1.0,3.4206374089536347,0.02378547512305559,20,0.1,941
DR_8,0.27322402661805856,-0.02677597338194143,0.000716952750550436,1.0,1.0,0.0,0.02500262896781309,20,0.1,942
DR_20,0.27322402661805856,-0.02677597338194143,0.000716952750550436,1.0,1.0,0.0,0.02500262896781309,20,0.1,942
DR_8,0.27490005482664986,-0.025099945173350124,0.0006300072477051822,1.0,1.0,8.0,0.15672772522532671,20,0.1,943
DR_20,0.2762429698421494,-0.023757030157850578,0.0005643964819210219,1.0,1.0,20.0,0.8899832104063816,20,0.1,943
DR_8,0.37027278227331284,0.07027278227331285,0.0049382639284324325,1.0,1.0,7.671194124550952,0.507105467518942,20,0.1,944
DR_20,0.37027278227331284,0.07027278227331285,0.0049382639284324325,1.0,1.0,7.671194124550952,0.507105467518942,20,0.1,944
DR_8,0.31447577588645975,0.014475775886459763,0.00020954808751500993,1.0,1.0,4.746862049597079,0.023669219912714954,20,0.1,945
DR_20,0.31447577588645975,0.014475775886459763,0.00020954808751500993,1.0,1.0,4.746862049597079,0.023669219912714954,20,0.1,945
DR_8,0.3265601785796727,0.02656017857967269,0.000705443086184104,1.0,1.0,7.618438192028969,0.24958735272319985,20,0.1,946
DR_20,0.3265601785796727,0.02656017857967269,0.000705443086184104,1.0,1.0,7.618438192028969,0.24958735272319985,20,0.1,946
DR_8,0.2830880808931144,-0.01691191910688561,0.00028601300787784253,1.0,1.0,8.0,0.9706800216191893,20,0.1,947
DR_20,0.2803508273281805,-0.01964917267181948,0.00038608998668697756,1.0,1.0,10.240524956642162,2.579769049658716,20,0.1,947
DR_8,0.3135474312068191,0.013547431206819116,0.00018353289230349645,1.0,1.0,5.539199276616567,0.1323408124014371,20,0.1,948
DR_20,0.3135474312068191,0.013547431206819116,0.00018353289230349645,1.0,1.0,5.539199276616567,0.1323408124014371,20,0.1,948
DR_8,0.24427496537684204,-0.05572503462315795,0.0031052794837521523,1.0,1.0,8.0,0.42708951945250095,20,0.1,949
DR_20,0.24595386072094277,-0.054046139279057215,0.002920985170971251,1.0,1.0,20.0,6.456206103500383,20,0.1,949
DR_8,0.34325719035681596,0.04325719035681597,0.0018711845175658122,1.0,1.0,6.284247311559733,0.14386705698351043,20,0.1,950
DR_20,0.34325719035681596,0.04325719035681597,0.0018711845175658122,1.0,1.0,6.284247311559733,0.14386705698351043,20,0.1,950
DR_8,0.3055861141030699,0.005586114103069917,3.120467077251662e-05,1.0,1.0,6.545146650532513,0.1539797030618097,20,0.1,951
DR_20,0.3055861141030699,0.005586114103069917,3.120467077251662e-05,1.0,1.0,6.545146650532513,0.1539797030618097,20,0.1,951
DR_8,0.3308656228261741,0.03086562282617411,0.0009526866724476403,1.0,1.0,3.6936698978995204,0.05300414595238958,20,0.1,952
DR_20,0.3308656228261741,0.03086562282617411,0.0009526866724476403,1.0,1.0,3.6936698978995204,0.05300414595238958,20,0.1,952
DR_8,0.31181364924682864,0.01181364924682865,0.00013956230852709512,1.0,1.0,5.575313320179663,0.20281392059029676,20,0.1,953
DR_20,0.31181364924682864,0.01181364924682865,0.00013956230852709512,1.0,1.0,5.575313320179663,0.20281392059029676,20,0.1,953
DR_8,0.30584186216256365,0.00584186216256366,3.412735352639297e-05,1.0,1.0,5.2808781535304075,0.16030756180432204,20,0.1,954
DR_20,0.30584186216256365,0.00584186216256366,3.412735352639297e-05,1.0,1.0,5.2808781535304075,0.16030756180432204,20,0.1,954
DR_8,0.28933843008380056,-0.010661569916199432,0.00011366907307800876,1.0,1.0,8.0,0.3974264963045429,20,0.1,955
DR_20,0.2842779155395848,-0.015722084460415175,0.00024718393978042833,1.0,1.0,20.0,14.12782578583948,20,0.1,955
DR_8,0.32998199180061516,0.02998199180061517,0.0008989198323321553,1.0,1.0,6.065500197695889,0.139385731999702,20,0.1,956
DR_20,0.32998199180061516,0.02998199180061517,0.0008989198323321553,1.0,1.0,6.065500197695889,0.139385731999702,20,0.1,956
DR_8,0.29356185956554653,-0.006438140434453454,4.1449652253744514e-05,1.0,1.0,4.11614226002511,0.101673536994438,20,0.1,957
DR_20,0.29356185956554653,-0.006438140434453454,4.1449652253744514e-05,1.0,1.0,4.11614226002511,0.101673536994438,20,0.1,957
DR_8,0.28715271469144993,-0.01284728530855006,0.00016505273979928623,1.0,1.0,4.610236886228508,0.2687844899162376,20,0.1,958
DR_20,0.28715271469144993,-0.01284728530855006,0.00016505273979928623,1.0,1.0,4.610236886228508,0.2687844899162376,20,0.1,958
DR_8,0.2791864611294662,-0.020813538870533776,0.00043320340031522043,1.0,1.0,2.792356407267112,0.071862562613626,20,0.1,959
DR_20,0.2791864611294662,-0.020813538870533776,0.00043320340031522043,1.0,1.0,2.792356407267112,0.071862562613626,20,0.1,959
DR_8,0.33898769863578815,0.03898769863578816,0.0015200406449150379,1.0,1.0,3.667488424573028,0.16632648988379817,20,0.1,960
DR_20,0.33898769863578815,0.03898769863578816,0.0015200406449150379,1.0,1.0,3.667488424573028,0.16632648988379817,20,0.1,960
DR_8,0.3678108708013764,0.06781087080137643,0.004598314198840967,1.0,1.0,8.0,0.4021019723804794,20,0.1,961
DR_20,0.36766223738419057,0.06766223738419058,0.0045781783678345575,1.0,1.0,8.363946259499164,0.45107248972119734,20,0.1,961
DR_8,0.20093430806336968,-0.09906569193663031,0.00981401131888334,0.0,0.0,4.983337006653691,0.17558765099153206,20,0.1,962
DR_20,0.20093430806336968,-0.09906569193663031,0.00981401131888334,0.0,0.0,4.983337006653691,0.17558765099153206,20,0.1,962
DR_8,0.2945900228900519,-0.005409977109948116,2.9267852330162574e-05,1.0,1.0,1.5934674363953607,0.02993613517263158,20,0.1,963
DR_20,0.2945900228900519,-0.005409977109948116,2.9267852330162574e-05,1.0,1.0,1.5934674363953607,0.02993613517263158,20,0.1,963
DR_8,0.3269363304574374,0.02693633045743743,0.0007255658985122714,1.0,1.0,8.0,0.3991455812848298,20,0.1,964
DR_20,0.3272491989724845,0.027249198972484512,0.000742518844642051,1.0,1.0,11.59890226577203,1.4373369636107938,20,0.1,964
DR_8,0.23822300428367127,-0.06177699571632872,0.003816397199735297,1.0,1.0,0.0,0.016021430592969628,20,0.1,965
DR_20,0.23822300428367127,-0.06177699571632872,0.003816397199735297,1.0,1.0,0.0,0.016021430592969628,20,0.1,965
DR_8,0.28458479788823265,-0.015415202111767334,0.0002376284561466361,1.0,1.0,8.0,0.5712073587478677,20,0.1,966
DR_20,0.28498653232197846,-0.01501346767802153,0.0002254042117189972,1.0,1.0,8.869327913911599,0.7923841730105102,20,0.1,966
DR_8,0.31015100330117185,0.010151003301171857,0.00010304286802040194,1.0,1.0,0.0,0.012741876446449524,20,0.1,967
DR_20,0.31015100330117185,0.010151003301171857,0.00010304286802040194,1.0,1.0,0.0,0.012741876446449524,20,0.1,967
DR_8,0.31851239494270184,0.01851239494270185,0.000342708766514573,1.0,1.0,3.1090540681759946,0.12256743826819813,20,0.1,968
DR_20,0.31851239494270184,0.01851239494270185,0.000342708766514573,1.0,1.0,3.1090540681759946,0.12256743826819813,20,0.1,968
DR_8,0.23204056801699463,-0.06795943198300536,0.004618484395452731,1.0,1.0,5.341342869742461,0.054596349025902866,20,0.1,969
DR_20,0.23204056801699463,-0.06795943198300536,0.004618484395452731,1.0,1.0,5.341342869742461,0.054596349025902866,20,0.1,969
DR_8,0.2630789366204479,-0.03692106337955209,0.0013631649210769023,1.0,1.0,3.4686813559252667,0.08034157993729324,20,0.1,970
DR_20,0.2630789366204479,-0.03692106337955209,0.0013631649210769023,1.0,1.0,3.4686813559252667,0.08034157993729324,20,0.1,970
DR_8,0.27023285427997845,-0.029767145720021537,0.0008860829643169965,1.0,1.0,0.0,0.030174622686643556,20,0.1,971
DR_20,0.27023285427997845,-0.029767145720021537,0.0008860829643169965,1.0,1.0,0.0,0.030174622686643556,20,0.1,971
DR_8,0.39954972239522,0.09954972239522003,0.009910147228965372,0.0,0.0,1.382035722401458,0.038916212075682556,20,0.1,972
DR_20,0.39954972239522,0.09954972239522003,0.009910147228965372,0.0,0.0,1.382035722401458,0.038916212075682556,20,0.1,972
DR_8,0.30758617643481595,0.007586176434815961,5.7550072900157004e-05,1.0,1.0,4.710850075380256,0.2423450812424071,20,0.1,973
DR_20,0.30758617643481595,0.007586176434815961,5.7550072900157004e-05,1.0,1.0,4.710850075380256,0.2423450812424071,20,0.1,973
DR_8,0.31830076289456005,0.018300762894560063,0.00033491792252290643,1.0,1.0,1.0,2.0611546777375827e-09,20,0.1,974
DR_20,0.31830076289456005,0.018300762894560063,0.00033491792252290643,1.0,1.0,1.0,2.0611546777375827e-09,20,0.1,974
DR_8,0.2896385318746973,-0.010361468125302697,0.0001073600217116638,1.0,1.0,6.845686968976415,0.33085228392780835,20,0.1,975
DR_20,0.2896385318746973,-0.010361468125302697,0.0001073600217116638,1.0,1.0,6.845686968976415,0.33085228392780835,20,0.1,975
DR_8,0.25991640358706275,-0.04008359641293724,0.0016066947013952352,1.0,1.0,8.0,0.17672095081139386,20,0.1,976
DR_20,0.2606588526173862,-0.039341147382613795,0.0015477258773805402,1.0,1.0,8.725739284115368,0.20148410606218134,20,0.1,976
DR_8,0.277714425725778,-0.02228557427422201,0.0004966468207318658,1.0,1.0,5.883314487945396,0.32842243539895405,20,0.1,977
DR_20,0.277714425725778,-0.02228557427422201,0.0004966468207318658,1.0,1.0,5.883314487945396,0.32842243539895405,20,0.1,977
DR_8,0.28037046469438803,-0.019629535305611956,0.0003853186563142663,1.0,1.0,0.879049639219729,0.03764141145195,20,0.1,978
DR_20,0.28037046469438803,-0.019629535305611956,0.0003853186563142663,1.0,1.0,0.879049639219729,0.03764141145195,20,0.1,978
DR_8,0.35154669978592457,0.05154669978592458,0.002657062258820237,1.0,1.0,8.0,0.14981243369725455,20,0.1,979
DR_20,0.35486408667192104,0.05486408667192105,0.0030100680063440653,1.0,1.0,20.0,1.5672958223577351,20,0.1,979
DR_8,0.3372183683399754,0.03721836833997544,0.001385206941890086,1.0,1.0,0.0,0.037757219489476516,20,0.1,980
DR_20,0.3372183683399754,0.03721836833997544,0.001385206941890086,1.0,1.0,0.0,0.037757219489476516,20,0.1,980
DR_8,0.3639202126023027,0.06392021260230268,0.0040857935791235745,1.0,1.0,1.7446012164276967,0.04007880264716028,20,0.1,981
DR_20,0.3639202126023027,0.06392021260230268,0.0040857935791235745,1.0,1.0,1.7446012164276967,0.04007880264716028,20,0.1,981
DR_8,0.3124633865819113,0.012463386581911318,0.0001553360050901671,1.0,1.0,0.0,0.01656285283871519,20,0.1,982
DR_20,0.3124633865819113,0.012463386581911318,0.0001553360050901671,1.0,1.0,0.0,0.01656285283871519,20,0.1,982
DR_8,0.2766518980249998,-0.0233481019750002,0.0005451338658350083,1.0,1.0,5.894833779356476,0.15971583765373054,20,0.1,983
DR_20,0.2766518980249998,-0.0233481019750002,0.0005451338658350083,1.0,1.0,5.894833779356476,0.15971583765373054,20,0.1,983
DR_8,0.264316509626069,-0.03568349037393098,0.001273311485266425,1.0,1.0,3.545929446586807,0.21518581644350113,20,0.1,984
DR_20,0.264316509626069,-0.03568349037393098,0.001273311485266425,1.0,1.0,3.545929446586807,0.21518581644350113,20,0.1,984
DR_8,0.32318287661155143,0.02318287661155144,0.0005374457679864187,1.0,1.0,6.682829142580126,0.46418156511167546,20,0.1,985
DR_20,0.32318287661155143,0.02318287661155144,0.0005374457679864187,1.0,1.0,6.682829142580126,0.46418156511167546,20,0.1,985
DR_8,0.3042152203564401,0.004215220356440119,1.7768082653347166e-05,1.0,1.0,1.0,2.061154668707934e-09,20,0.1,986
DR_20,0.3042152203564401,0.004215220356440119,1.7768082653347166e-05,1.0,1.0,1.0,2.061154668707934e-09,20,0.1,986
DR_8,0.32432424720010145,0.024324247200101456,0.0005916690018516436,1.0,1.0,1.6929489157715956,0.07751258706503475,20,0.1,987
DR_20,0.32432424720010145,0.024324247200101456,0.0005916690018516436,1.0,1.0,1.6929489157715956,0.07751258706503475,20,0.1,987
DR_8,0.3055947214812996,0.005594721481299636,3.130090845331559e-05,1.0,1.0,4.622986306942529,0.07436145471067662,20,0.1,988
DR_20,0.3055947214812996,0.005594721481299636,3.130090845331559e-05,1.0,1.0,4.622986306942529,0.07436145471067662,20,0.1,988
DR_8,0.38676665723680703,0.08676665723680704,0.00752845280804956,1.0,1.0,0.0,0.029693572484906366,20,0.1,989
DR_20,0.38676665723680703,0.08676665723680704,0.00752845280804956,1.0,1.0,0.0,0.029693572484906366,20,0.1,989
DR_8,0.2416081418136937,-0.058391858186306295,0.0034096091024497055,1.0,1.0,6.877261880643171,0.20624563157875453,20,0.1,990
DR_20,0.2416081418136937,-0.058391858186306295,0.0034096091024497055,1.0,1.0,6.877261880643171,0.20624563157875453,20,0.1,990
DR_8,0.19037291267186904,-0.10962708732813095,0.01201809827604965,0.0,0.0,8.0,0.22411697881912496,20,0.1,991
DR_20,0.18864926374054675,-0.11135073625945324,0.012398986465522316,0.0,0.0,9.210924377948718,0.3213635418143459,20,0.1,991
DR_8,0.2402702373742396,-0.05972976262576038,0.0035676445433296816,1.0,1.0,4.54718511383818,0.15445563769710835,20,0.1,992
DR_20,0.2402702373742396,-0.05972976262576038,0.0035676445433296816,1.0,1.0,4.54718511383818,0.15445563769710835,20,0.1,992
DR_8,0.3119437225576438,0.01194372255764381,0.0001426525085339696,1.0,1.0,3.3169916607974423,0.045384355845172336,20,0.1,993
DR_20,0.3119437225576438,0.01194372255764381,0.0001426525085339696,1.0,1.0,3.3169916607974423,0.045384355845172336,20,0.1,993
DR_8,0.266866733057243,-0.03313326694275698,0.0010978133782999922,1.0,1.0,4.643516997184354,0.1312002907652669,20,0.1,994
DR_20,0.266866733057243,-0.03313326694275698,0.0010978133782999922,1.0,1.0,4.643516997184354,0.1312002907652669,20,0.1,994
DR_8,0.30147951485817126,0.0014795148581712714,2.188964215549557e-06,1.0,1.0,1.2959698029881124,0.03768664724264239,20,0.1,995
DR_20,0.30147951485817126,0.0014795148581712714,2.188964215549557e-06,1.0,1.0,1.2959698029881124,0.03768664724264239,20,0.1,995
DR_8,0.29027582272185887,-0.009724177278141122,9.455962373671607e-05,1.0,1.0,5.890662439702232,0.29610166732218246,20,0.1,996
DR_20,0.29027582272185887,-0.009724177278141122,9.455962373671607e-05,1.0,1.0,5.890662439702232,0.29610166732218246,20,0.1,996
DR_8,0.3499791446355599,0.04997914463555991,0.0024979148985022175,1.0,1.0,2.663332763155093,0.10451211940234839,20,0.1,997
DR_20,0.3499791446355599,0.04997914463555991,0.0024979148985022175,1.0,1.0,2.663332763155093,0.10451211940234839,20,0.1,997
DR_8,0.2773362494745955,-0.02266375052540448,0.0005136455878777718,1.0,1.0,8.0,0.13652308924176929,20,0.1,998
DR_20,0.2870032370817955,-0.012996762918204507,0.00016891584635201574,1.0,1.0,20.0,0.4133043619179311,20,0.1,998
DR_8,0.2791644345452328,-0.02083556545476717,0.000434120787819887,1.0,1.0,2.2652280028573824,0.033549446172555945,20,0.1,999
DR_20,0.2791644345452328,-0.02083556545476717,0.000434120787819887,1.0,1.0,2.2652280028573824,0.033549446172555945,20,0.1,999
DR_8,0.3252920942540898,0.025292094254089792,0.0006396900317577618,1.0,1.0,0.9958011717184536,0.00999332789147586,50,0.02,0
DR_20,0.3252920942540898,0.025292094254089792,0.0006396900317577618,1.0,1.0,0.9958011717184536,0.00999332789147586,50,0.02,0
DR_8,0.3256442462692432,0.02564424626924322,0.0006576273667175948,1.0,1.0,6.167758515299359,0.08199117405820397,50,0.02,1
DR_20,0.3256442462692432,0.02564424626924322,0.0006576273667175948,1.0,1.0,6.167758515299359,0.08199117405820397,50,0.02,1
DR_8,0.2730504978515916,-0.02694950214840841,0.0007262756660470696,1.0,1.0,7.167213684685941,0.05121024121721067,50,0.02,2
DR_20,0.2730504628558744,-0.026949537144125568,0.0007262775522826037,1.0,1.0,7.167257725096568,0.05121073728646296,50,0.02,2
DR_8,0.31629379720644124,0.016293797206441252,0.0002654878274046327,1.0,1.0,2.1568785040838008,0.025268626070284246,50,0.02,3
DR_20,0.31629379720644124,0.016293797206441252,0.0002654878274046327,1.0,1.0,2.1568785040838008,0.025268626070284246,50,0.02,3
DR_8,0.3111347223997985,0.011134722399798513,0.00012398204292057478,1.0,1.0,3.260620452163177,0.038766632680323335,50,0.02,4
DR_20,0.3111347223997985,0.011134722399798513,0.00012398204292057478,1.0,1.0,3.260620452163177,0.038766632680323335,50,0.02,4
DR_8,0.2728184845935847,-0.02718151540641528,0.0007388347797891912,1.0,1.0,3.0218764737702606,0.014625031130338225,50,0.02,5
DR_20,0.2728184845935847,-0.02718151540641528,0.0007388347797891912,1.0,1.0,3.0218764737702606,0.014625031130338225,50,0.02,5
DR_8,0.3205297996316807,0.020529799631680723,0.00042147267291695793,1.0,1.0,3.868569745000991,0.018519618685769092,50,0.02,6
DR_20,0.3205297996316807,0.020529799631680723,0.00042147267291695793,1.0,1.0,3.868569745000991,0.018519618685769092,50,0.02,6
DR_8,0.31092513502427993,0.010925135024279942,0.00011935857529874829,1.0,1.0,2.607378919976124,0.0034085532372139103,50,0.02,7
DR_20,0.31092513502427993,0.010925135024279942,0.00011935857529874829,1.0,1.0,2.607378919976124,0.0034085532372139103,50,0.02,7
DR_8,0.2904045552957922,-0.009595444704207812,9.207255907150974e-05,1.0,1.0,3.391471386523102,0.02334273860266981,50,0.02,8
DR_20,0.2904045552957922,-0.009595444704207812,9.207255907150974e-05,1.0,1.0,3.391471386523102,0.02334273860266981,50,0.02,8
DR_8,0.32670434937734916,0.026704349377349168,0.0007131222756675289,1.0,1.0,0.0,2.061154695627667e-09,50,0.02,9
DR_20,0.32670434937734916,0.026704349377349168,0.0007131222756675289,1.0,1.0,0.0,2.061154695627667e-09,50,0.02,9
DR_8,0.2940541662076314,-0.005945833792368571,3.5352939486472026e-05,1.0,1.0,1.0,2.0611546732010798e-09,50,0.02,10
DR_20,0.2940541662076314,-0.005945833792368571,3.5352939486472026e-05,1.0,1.0,1.0,2.0611546732010798e-09,50,0.02,10
DR_8,0.2776373000532979,-0.02236269994670209,0.0005000903489062298,1.0,1.0,8.0,0.03322963065789978,50,0.02,11
DR_20,0.28009452451902916,-0.019905475480970825,0.0003962279541235307,1.0,1.0,20.0,0.15579050953386134,50,0.02,11
DR_8,0.2908396381622706,-0.009160361837729392,8.391222899812899e-05,1.0,1.0,1.0,2.061154665622122e-09,50,0.02,12
DR_20,0.2908396381622706,-0.009160361837729392,8.391222899812899e-05,1.0,1.0,1.0,2.061154665622122e-09,50,0.02,12
DR_8,0.30590098995036696,0.005900989950366975,3.482168239433203e-05,1.0,1.0,1.036444604336928,0.004183898356003246,50,0.02,13
DR_20,0.30590098995036696,0.005900989950366975,3.482168239433203e-05,1.0,1.0,1.036444604336928,0.004183898356003246,50,0.02,13
DR_8,0.28025920800939114,-0.019740791990608852,0.0003896988684164866,1.0,1.0,5.361211886260661,0.07201773724242494,50,0.02,14
DR_20,0.28025920800939114,-0.019740791990608852,0.0003896988684164866,1.0,1.0,5.361211886260661,0.07201773724242494,50,0.02,14
DR_8,0.27642375574207995,-0.023576244257920043,0.0005558392933091078,1.0,1.0,0.0,0.009550061629084386,50,0.02,15
DR_20,0.27642375574207995,-0.023576244257920043,0.0005558392933091078,1.0,1.0,0.0,0.009550061629084386,50,0.02,15
DR_8,0.28065448939535437,-0.01934551060464562,0.0003742487805544562,1.0,1.0,4.3456217604884575,0.01847679579937937,50,0.02,16
DR_20,0.28065448939535437,-0.01934551060464562,0.0003742487805544562,1.0,1.0,4.3456217604884575,0.01847679579937937,50,0.02,16
DR_8,0.33269857954060034,0.03269857954060035,0.0010691971039729676,1.0,1.0,1.0,2.0611546649405332e-09,50,0.02,17
DR_20,0.33269857954060034,0.03269857954060035,0.0010691971039729676,1.0,1.0,1.0,2.0611546649405332e-09,50,0.02,17
DR_8,0.3101008011264347,0.010100801126434689,0.00010202618339578428,1.0,1.0,8.0,0.025095651310949603,50,0.02,18
DR_20,0.3110815560759723,0.011081556075972332,0.0001228008850649193,1.0,1.0,13.571730995956594,0.05613392051229924,50,0.02,18
DR_8,0.2889502171976277,-0.011049782802372288,0.00012209769997960238,1.0,1.0,1.4108157912802848,0.004408204994884152,50,0.02,19
DR_20,0.2889502171976277,-0.011049782802372288,0.00012209769997960238,1.0,1.0,1.4108157912802848,0.004408204994884152,50,0.02,19
DR_8,0.2923134565426305,-0.007686543457369466,5.908295032202934e-05,1.0,1.0,7.0995034766181915,0.09521523224197344,50,0.02,20
DR_20,0.2923134565426305,-0.007686543457369466,5.908295032202934e-05,1.0,1.0,7.0995034766181915,0.09521523224197344,50,0.02,20
DR_8,0.2898302109713665,-0.010169789028633469,0.00010342460888691369,1.0,1.0,8.0,0.0696167996026814,50,0.02,21
DR_20,0.2910336221826948,-0.008966377817305193,8.039593116266265e-05,1.0,1.0,15.248791306400907,0.28252869673980135,50,0.02,21
DR_8,0.31195206833413713,0.011952068334137145,0.00014285193746388386,1.0,1.0,8.0,0.08301570387059715,50,0.02,22
DR_20,0.3108719982876123,0.010871998287612317,0.00011820034676584515,1.0,1.0,9.536918901179488,0.11701910085061981,50,0.02,22
DR_8,0.2728445550446986,-0.027155444955301367,0.0007374181907204025,1.0,1.0,6.0501831924456555,0.05942619884566696,50,0.02,23
DR_20,0.2728445550446986,-0.027155444955301367,0.0007374181907204025,1.0,1.0,6.0501831924456555,0.05942619884566696,50,0.02,23
DR_8,0.3050506272067922,0.005050627206792224,2.5508835181989824e-05,1.0,1.0,8.0,0.05833561209253068,50,0.02,24
DR_20,0.3051279266430516,0.005127926643051617,2.6295631656518623e-05,1.0,1.0,9.799669520758178,0.08015799654594388,50,0.02,24
DR_8,0.2905919807265116,-0.009408019273488388,8.851082665032898e-05,1.0,1.0,0.0,0.004554882964134814,50,0.02,25
DR_20,0.2905919807265116,-0.009408019273488388,8.851082665032898e-05,1.0,1.0,0.0,0.004554882964134814,50,0.02,25
DR_8,0.28337660728454844,-0.016623392715451546,0.0002763371853721275,1.0,1.0,0.0,0.004838834900251867,50,0.02,26
DR_20,0.28337660728454844,-0.016623392715451546,0.0002763371853721275,1.0,1.0,0.0,0.004838834900251867,50,0.02,26
DR_8,0.28030964187378776,-0.019690358126212226,0.00038771020313849185,1.0,1.0,8.0,0.06326457225487071,50,0.02,27
DR_20,0.2797009734292951,-0.02029902657070487,0.0004120504797181823,1.0,1.0,14.68306454299459,0.23792561474260113,50,0.02,27
DR_8,0.29902972808183836,-0.0009702719181616248,9.414275951730388e-07,1.0,1.0,5.843065394779671,0.06749076424049213,50,0.02,28
DR_20,0.29902972808183836,-0.0009702719181616248,9.414275951730388e-07,1.0,1.0,5.843065394779671,0.06749076424049213,50,0.02,28
DR_8,0.31992429733276473,0.01992429733276474,0.00039697762420441615,1.0,1.0,6.9192397961656775,0.054040007432456925,50,0.02,29
DR_20,0.31992429733276473,0.01992429733276474,0.00039697762420441615,1.0,1.0,6.9192397961656775,0.054040007432456925,50,0.02,29
DR_8,0.27536867473524695,-0.024631325264753035,0.0006067021842980612,1.0,1.0,7.994148951998209,0.08436205093708594,50,0.02,30
DR_20,0.27536867473524695,-0.024631325264753035,0.0006067021842980612,1.0,1.0,7.994148951998209,0.08436205093708594,50,0.02,30
DR_8,0.30967835173729913,0.00967835173729914,9.367049235088129e-05,1.0,1.0,8.0,0.1100767020123272,50,0.02,31
DR_20,0.312795179833755,0.012795179833755,0.0001637166269781306,1.0,1.0,20.0,0.3843203934014483,50,0.02,31
DR_8,0.29892951904521287,-0.001070480954787123,1.1459294745619506e-06,1.0,1.0,8.0,0.019285114979745645,50,0.02,32
DR_20,0.29943700830531245,-0.0005629916946875424,3.1695964828715094e-07,1.0,1.0,20.0,0.11612386721086704,50,0.02,32
DR_8,0.30292965155803103,0.0029296515580310434,8.58285825147372e-06,1.0,1.0,1.0,2.061154667348557e-09,50,0.02,33
DR_20,0.30292965155803103,0.0029296515580310434,8.58285825147372e-06,1.0,1.0,1.0,2.061154667348557e-09,50,0.02,33
DR_8,0.2494799049440499,-0.05052009505595009,0.002552280004462233,0.0,0.0,1.0,2.0611546674180124e-09,50,0.02,34
DR_20,0.2494799049440499,-0.05052009505595009,0.002552280004462233,0.0,0.0,1.0,2.0611546674180124e-09,50,0.02,34
DR_8,0.25833908758945856,-0.04166091241054143,0.0017356316228788048,0.0,0.0,2.4832793022614124,0.018123466010916654,50,0.02,35
DR_20,0.25833908758945856,-0.04166091241054143,0.0017356316228788048,0.0,0.0,2.4832793022614124,0.018123466010916654,50,0.02,35
DR_8,0.31557031627967974,0.015570316279679752,0.0002424347490492603,1.0,1.0,1.8734097468784345,0.011808730731127778,50,0.02,36
DR_20,0.31557031627967974,0.015570316279679752,0.0002424347490492603,1.0,1.0,1.8734097468784345,0.011808730731127778,50,0.02,36
DR_8,0.29884072051535254,-0.0011592794846474463,1.3439289235244489e-06,1.0,1.0,3.0642637053968587,0.009678269621432823,50,0.02,37
DR_20,0.29884072051535254,-0.0011592794846474463,1.3439289235244489e-06,1.0,1.0,3.0642637053968587,0.009678269621432823,50,0.02,37
DR_8,0.3211187528678984,0.021118752867898438,0.0004460017226953685,1.0,1.0,2.2699251964070744,0.010751185913330921,50,0.02,38
DR_20,0.3211187528678984,0.021118752867898438,0.0004460017226953685,1.0,1.0,2.2699251964070744,0.010751185913330921,50,0.02,38
DR_8,0.2677310153651555,-0.03226898463484451,0.001041287369363831,1.0,1.0,4.5580819986176495,0.029765668969648922,50,0.02,39
DR_20,0.2677310153651555,-0.03226898463484451,0.001041287369363831,1.0,1.0,4.5580819986176495,0.029765668969648922,50,0.02,39
DR_8,0.3104990190775833,0.010499019077583327,0.00011022940159145866,1.0,1.0,0.0,0.003099347138109652,50,0.02,40
DR_20,0.3104990190775833,0.010499019077583327,0.00011022940159145866,1.0,1.0,0.0,0.003099347138109652,50,0.02,40
DR_8,0.30070143633763685,0.0007014363376368626,4.920129357574148e-07,1.0,1.0,2.9053901162084754,0.023353752229093052,50,0.02,41
DR_20,0.30070143633763685,0.0007014363376368626,4.920129357574148e-07,1.0,1.0,2.9053901162084754,0.023353752229093052,50,0.02,41
DR_8,0.3103621226175696,0.010362122617569636,0.0001073735851415482,1.0,1.0,8.0,0.0549392355005136,50,0.02,42
DR_20,0.3103643814159081,0.01036438141590812,0.0001074204021344216,1.0,1.0,9.022890537843901,0.06840620736400797,50,0.02,42
DR_8,0.3212979897136993,0.021297989713699284,0.0004536043658448405,1.0,1.0,8.0,0.0446606598474749,50,0.02,43
DR_20,0.32143350502552415,0.021433505025524158,0.0004593951376791693,1.0,1.0,9.906054822008768,0.06284044667638455,50,0.02,43
DR_8,0.3052781893630801,0.00527818936308011,2.785928295253202e-05,1.0,1.0,0.0,0.004738635276158999,50,0.02,44
DR_20,0.3052781893630801,0.00527818936308011,2.785928295253202e-05,1.0,1.0,0.0,0.004738635276158999,50,0.02,44
DR_8,0.2788326049007223,-0.021167395099277675,0.0004480586152889245,1.0,1.0,1.0,2.0611546873010557e-09,50,0.02,45
DR_20,0.2788326049007223,-0.021167395099277675,0.0004480586152889245,1.0,1.0,1.0,2.0611546873010557e-09,50,0.02,45
DR_8,0.28971958326468605,-0.010280416735313935,0.00010568696825172284,1.0,1.0,8.0,0.06143315244558729,50,0.02,46
DR_20,0.2907635984169617,-0.00923640158303829,8.531111420315222e-05,1.0,1.0,14.944964006218314,0.19753101842035642,50,0.02,46
DR_8,0.2919667013116786,-0.008033298688321366,6.453388781578579e-05,1.0,1.0,8.0,0.035212143768185135,50,0.02,47
DR_20,0.29128964783911687,-0.008710352160883117,7.587023476660118e-05,1.0,1.0,20.0,0.36703122594970305,50,0.02,47
DR_8,0.2689020940425996,-0.031097905957400362,0.000967079754935317,1.0,1.0,1.5624008898412436,0.005212688496548628,50,0.02,48
DR_20,0.2689020940425996,-0.031097905957400362,0.000967079754935317,1.0,1.0,1.5624008898412436,0.005212688496548628,50,0.02,48
DR_8,0.3054509016492173,0.005450901649217299,2.971232878943987e-05,1.0,1.0,5.546655479104031,0.08274221725455629,50,0.02,49
DR_20,0.3054509016492173,0.005450901649217299,2.971232878943987e-05,1.0,1.0,5.546655479104031,0.08274221725455629,50,0.02,49
DR_8,0.3255428813156849,0.025542881315684884,0.000652438785907164,1.0,1.0,2.1057010100559026,0.0026662623947821327,50,0.02,50
DR_20,0.3255428813156849,0.025542881315684884,0.000652438785907164,1.0,1.0,2.1057010100559026,0.0026662623947821327,50,0.02,50
DR_8,0.2931028605336225,-0.006897139466377489,4.7570532818661954e-05,1.0,1.0,3.2574212853008264,0.014050868699913937,50,0.02,51
DR_20,0.2931028605336225,-0.006897139466377489,4.7570532818661954e-05,1.0,1.0,3.2574212853008264,0.014050868699913937,50,0.02,51
DR_8,0.3141946252779362,0.01419462527793619,0.00020148738678102507,1.0,1.0,2.654304100064724,0.008088313461376933,50,0.02,52
DR_20,0.3141946252779362,0.01419462527793619,0.00020148738678102507,1.0,1.0,2.654304100064724,0.008088313461376933,50,0.02,52
DR_8,0.3188742978669283,0.01887429786692829,0.0003562391199695338,1.0,1.0,5.628612626837759,0.02353916166031786,50,0.02,53
DR_20,0.3188742866762723,0.018874286676272334,0.00035623869753811135,1.0,1.0,5.6286921568108115,0.023539845034786695,50,0.02,53
DR_8,0.28919160416435796,-0.010808395835642026,0.0001168214205399239,1.0,1.0,6.457159754773663,0.03487348799704996,50,0.02,54
DR_20,0.28919160416435796,-0.010808395835642026,0.0001168214205399239,1.0,1.0,6.457159754773663,0.03487348799704996,50,0.02,54
DR_8,0.3098182422112232,0.009818242211223238,9.639788011824579e-05,1.0,1.0,6.096307200069177,0.02637905249581645,50,0.02,55
DR_20,0.30981822132570314,0.009818221325703147,9.639747000049206e-05,1.0,1.0,6.096494302961474,0.026380037706902566,50,0.02,55
DR_8,0.3172019769468746,0.017201976946874586,0.0002959080108808047,1.0,1.0,5.833066206552183,0.08616261196788653,50,0.02,56
DR_20,0.31720199258786713,0.017201992587867143,0.00029590854899303614,1.0,1.0,5.833063347652937,0.08616227598726854,50,0.02,56
DR_8,0.29487118675811,-0.005128813241889962,2.6304725270185825e-05,1.0,1.0,1.6683141979647296,0.010935956535434253,50,0.02,57
DR_20,0.29487118675811,-0.005128813241889962,2.6304725270185825e-05,1.0,1.0,1.6683141979647296,0.010935956535434253,50,0.02,57
DR_8,0.31749986966119786,0.017499869661197875,0.00030624543815891385,1.0,1.0,8.0,0.09971752900252699,50,0.02,58
DR_20,0.3197863788252552,0.01978637882525519,0.000391500787016507,1.0,1.0,12.140925263154964,0.26211080918042245,50,0.02,58
DR_8,0.3078147869754264,0.007814786975426424,6.107089547129448e-05,1.0,1.0,8.0,0.060875279645517553,50,0.02,59
DR_20,0.30793217350605395,0.007932173506053963,6.291937653014442e-05,1.0,1.0,8.379066747027075,0.06536691868976503,50,0.02,59
DR_8,0.3011173331676251,0.0011173331676251341,1.2484334074752161e-06,1.0,1.0,1.0,2.061154680235851e-09,50,0.02,60
DR_20,0.3011173331676251,0.0011173331676251341,1.2484334074752161e-06,1.0,1.0,1.0,2.061154680235851e-09,50,0.02,60
DR_8,0.3309582170711008,0.030958217071100802,0.0009584112042213971,1.0,1.0,0.8024569618754851,0.0041927023914002355,50,0.02,61
DR_20,0.3309582170711008,0.030958217071100802,0.0009584112042213971,1.0,1.0,0.8024569618754851,0.0041927023914002355,50,0.02,61
DR_8,0.2972502254828195,-0.0027497745171805033,7.56125989533527e-06,1.0,1.0,2.1675356065539946,0.01723051750837592,50,0.02,62
DR_20,0.2972502254828195,-0.0027497745171805033,7.56125989533527e-06,1.0,1.0,2.1675356065539946,0.01723051750837592,50,0.02,62
DR_8,0.3124251798890735,0.01242517988907349,0.0001543850952758363,1.0,1.0,0.0,0.004785580766071165,50,0.02,63
DR_20,0.3124251798890735,0.01242517988907349,0.0001543850952758363,1.0,1.0,0.0,0.004785580766071165,50,0.02,63
DR_8,0.29807499546435123,-0.0019250045356487555,3.705642462268281e-06,1.0,1.0,1.1041711585680274,0.01063366328882889,50,0.02,64
DR_20,0.29807499546435123,-0.0019250045356487555,3.705642462268281e-06,1.0,1.0,1.1041711585680274,0.01063366328882889,50,0.02,64
DR_8,0.2704846956707911,-0.029515304329208902,0.0008711531896458178,1.0,1.0,0.0,0.0010303245552363998,50,0.02,65
DR_20,0.2704846956707911,-0.029515304329208902,0.0008711531896458178,1.0,1.0,0.0,0.0010303245552363998,50,0.02,65
DR_8,0.33175272921479215,0.031752729214792164,0.0010082358125879157,1.0,1.0,4.294022705069964,0.020596296004123296,50,0.02,66
DR_20,0.33175272921479215,0.031752729214792164,0.0010082358125879157,1.0,1.0,4.294022705069964,0.020596296004123296,50,0.02,66
DR_8,0.297161866549448,-0.002838133450552005,8.05500148314223e-06,1.0,1.0,3.5575698380622023,0.006860523750159286,50,0.02,67
DR_20,0.297161866549448,-0.002838133450552005,8.05500148314223e-06,1.0,1.0,3.5575698380622023,0.006860523750159286,50,0.02,67
DR_8,0.3137540134124564,0.013754013412456412,0.00018917288495003085,1.0,1.0,1.3386479434203593,0.024317067525134812,50,0.02,68
DR_20,0.3137540134124564,0.013754013412456412,0.00018917288495003085,1.0,1.0,1.3386479434203593,0.024317067525134812,50,0.02,68
DR_8,0.2934018918023346,-0.0065981081976653755,4.353503178809903e-05,1.0,1.0,8.0,0.023913510438194844,50,0.02,69
DR_20,0.2935569445216727,-0.0064430554783272975,4.15129638968034e-05,1.0,1.0,9.098650068283549,0.028712374104344816,50,0.02,69
DR_8,0.287757255374689,-0.012242744625310997,0.0001498847959605813,1.0,1.0,3.643152541049771,0.023011379037208797,50,0.02,70
DR_20,0.287757255374689,-0.012242744625310997,0.0001498847959605813,1.0,1.0,3.643152541049771,0.023011379037208797,50,0.02,70
DR_8,0.2997769712991393,-0.0002230287008606613,4.9741801407594334e-08,1.0,1.0,4.33037554058789,0.005050098460566938,50,0.02,71
DR_20,0.2997769258280186,-0.00022307417198136337,4.976208620517088e-08,1.0,1.0,4.3300835469558985,0.005049725070653619,50,0.02,71
DR_8,0.3225536380203377,0.02255363802033772,0.000508666587952423,1.0,1.0,4.562232065680244,0.06277665021350544,50,0.02,72
DR_20,0.3225536380203377,0.02255363802033772,0.000508666587952423,1.0,1.0,4.562232065680244,0.06277665021350544,50,0.02,72
DR_8,0.2921912096943474,-0.007808790305652569,6.0977206037653534e-05,1.0,1.0,1.0,2.0611546918687243e-09,50,0.02,73
DR_20,0.2921912096943474,-0.007808790305652569,6.0977206037653534e-05,1.0,1.0,1.0,2.0611546918687243e-09,50,0.02,73
DR_8,0.29887624985086325,-0.0011237501491367374,1.2628143976848397e-06,1.0,1.0,0.0,0.000741347949771261,50,0.02,74
DR_20,0.29887624985086325,-0.0011237501491367374,1.2628143976848397e-06,1.0,1.0,0.0,0.000741347949771261,50,0.02,74
DR_8,0.28525886220204233,-0.01474113779795766,0.000217301143578376,1.0,1.0,0.0,0.000913960517992968,50,0.02,75
DR_20,0.28525886220204233,-0.01474113779795766,0.000217301143578376,1.0,1.0,0.0,0.000913960517992968,50,0.02,75
DR_8,0.3265621110213286,0.026562111021328605,0.0007055457419093866,1.0,1.0,2.0822093218615962,0.016921057715745643,50,0.02,76
DR_20,0.3265621110213286,0.026562111021328605,0.0007055457419093866,1.0,1.0,2.0822093218615962,0.016921057715745643,50,0.02,76
DR_8,0.3048133690268821,0.004813369026882119,2.316852138894812e-05,1.0,1.0,2.1054427530854403,0.029498981517856158,50,0.02,77
DR_20,0.3048133690268821,0.004813369026882119,2.316852138894812e-05,1.0,1.0,2.1054427530854403,0.029498981517856158,50,0.02,77
DR_8,0.35754350756166353,0.05754350756166354,0.0033112552624992293,0.0,0.0,1.0,2.0611546653674904e-09,50,0.02,78
DR_20,0.35754350756166353,0.05754350756166354,0.0033112552624992293,0.0,0.0,1.0,2.0611546653674904e-09,50,0.02,78
DR_8,0.30029582252509635,0.0002958225250963564,8.751096635438443e-08,1.0,1.0,3.444938044071944,0.02123920763350317,50,0.02,79
DR_20,0.30029582252509635,0.0002958225250963564,8.751096635438443e-08,1.0,1.0,3.444938044071944,0.02123920763350317,50,0.02,79
DR_8,0.31741406915955706,0.017414069159557066,0.00030324980469383653,1.0,1.0,0.0060883129028901145,0.007484822505114273,50,0.02,80
DR_20,0.31741406915955706,0.017414069159557066,0.00030324980469383653,1.0,1.0,0.0060883129028901145,0.007484822505114273,50,0.02,80
DR_8,0.2864255371465557,-0.013574462853444269,0.00018426604175953833,1.0,1.0,4.329838435326854,0.035731653350618245,50,0.02,81
DR_20,0.2864255371465557,-0.013574462853444269,0.00018426604175953833,1.0,1.0,4.329838435326854,0.035731653350618245,50,0.02,81
DR_8,0.308392199357966,0.008392199357966035,7.042901006384552e-05,1.0,1.0,1.0,2.0611546742146502e-09,50,0.02,82
DR_20,0.308392199357966,0.008392199357966035,7.042901006384552e-05,1.0,1.0,1.0,2.0611546742146502e-09,50,0.02,82
DR_8,0.3143700728056837,0.014370072805683698,0.00020649899244065014,1.0,1.0,0.0,0.0010176861645892026,50,0.02,83
DR_20,0.3143700728056837,0.014370072805683698,0.00020649899244065014,1.0,1.0,0.0,0.0010176861645892026,50,0.02,83
DR_8,0.28356939886788424,-0.016430601132115752,0.00026996465356268344,1.0,1.0,2.3742548742727125,0.011934994991428468,50,0.02,84
DR_20,0.28356939886788424,-0.016430601132115752,0.00026996465356268344,1.0,1.0,2.3742548742727125,0.011934994991428468,50,0.02,84
DR_8,0.2589298949152844,-0.04107010508471559,0.0016867535316695814,0.0,0.0,6.421580877987759,0.012561719174491257,50,0.02,85
DR_20,0.2589298949152844,-0.04107010508471559,0.0016867535316695814,0.0,0.0,6.421580877987759,0.012561719174491257,50,0.02,85
DR_8,0.3135670192386563,0.01356701923865633,0.00018406401102207098,1.0,1.0,1.0,2.0611732722999113e-09,50,0.02,86
DR_20,0.3135670192386563,0.01356701923865633,0.00018406401102207098,1.0,1.0,1.0,2.0611732722999113e-09,50,0.02,86
DR_8,0.28594058971425235,-0.014059410285747642,0.0001976670175829866,1.0,1.0,3.0791708617625515,0.012871856410842132,50,0.02,87
DR_20,0.28594058971425235,-0.014059410285747642,0.0001976670175829866,1.0,1.0,3.0791708617625515,0.012871856410842132,50,0.02,87
DR_8,0.29898728598019786,-0.00101271401980213,1.025589685903789e-06,1.0,1.0,7.385140294074057,0.05508363895745065,50,0.02,88
DR_20,0.29898728598019786,-0.00101271401980213,1.025589685903789e-06,1.0,1.0,7.385140294074057,0.05508363895745065,50,0.02,88
DR_8,0.2972334650856108,-0.0027665349143891627,7.653715432534251e-06,1.0,1.0,1.5982120133234512,0.012226911090999402,50,0.02,89
DR_20,0.2972334650856108,-0.0027665349143891627,7.653715432534251e-06,1.0,1.0,1.5982120133234512,0.012226911090999402,50,0.02,89
DR_8,0.29490206961701526,-0.005097930382984728,2.5988894189758814e-05,1.0,1.0,0.14936599651893256,0.0018688873122275679,50,0.02,90
DR_20,0.29490206961701526,-0.005097930382984728,2.5988894189758814e-05,1.0,1.0,0.14936599651893256,0.0018688873122275679,50,0.02,90
DR_8,0.295456933547161,-0.004543066452838973,2.063945279491089e-05,1.0,1.0,1.0,2.061154667558015e-09,50,0.02,91
DR_20,0.295456933547161,-0.004543066452838973,2.063945279491089e-05,1.0,1.0,1.0,2.061154667558015e-09,50,0.02,91
DR_8,0.3025650199286695,0.002565019928669532,6.57932723447185e-06,1.0,1.0,0.9580894762564458,0.0049500154853781815,50,0.02,92
DR_20,0.3025650199286695,0.002565019928669532,6.57932723447185e-06,1.0,1.0,0.9580894762564458,0.0049500154853781815,50,0.02,92
DR_8,0.29355295395429754,-0.006447046045702454,4.156440271540764e-05,1.0,1.0,3.9840172198066903,0.024454815291665218,50,0.02,93
DR_20,0.29355295395429754,-0.006447046045702454,4.156440271540764e-05,1.0,1.0,3.9840172198066903,0.024454815291665218,50,0.02,93
DR_8,0.280546321797368,-0.019453678202631997,0.00037844559561155925,1.0,1.0,1.0,2.0611546694352457e-09,50,0.02,94
DR_20,0.280546321797368,-0.019453678202631997,0.00037844559561155925,1.0,1.0,1.0,2.0611546694352457e-09,50,0.02,94
DR_8,0.3357059064326911,0.035705906432691115,0.0012749117541800928,0.0,0.0,1.0,2.0611546615351373e-09,50,0.02,95
DR_20,0.3357059064326911,0.035705906432691115,0.0012749117541800928,0.0,0.0,1.0,2.0611546615351373e-09,50,0.02,95
DR_8,0.26313196106140563,-0.03686803893859436,0.00135925229517771,1.0,1.0,4.962443995182294,0.03620941538511247,50,0.02,96
DR_20,0.26313196106140563,-0.03686803893859436,0.00135925229517771,1.0,1.0,4.962443995182294,0.03620941538511247,50,0.02,96
DR_8,0.2869052501226667,-0.013094749877333278,0.0001714724743499199,1.0,1.0,2.127421811188804,0.02637861682653342,50,0.02,97
DR_20,0.2869052501226667,-0.013094749877333278,0.0001714724743499199,1.0,1.0,2.127421811188804,0.02637861682653342,50,0.02,97
DR_8,0.3090415253360864,0.009041525336086431,8.174918040309285e-05,1.0,1.0,3.96610186468029,0.0060200191529101695,50,0.02,98
DR_20,0.3090415176941736,0.009041517694173606,8.17490422140544e-05,1.0,1.0,3.9661243906679347,0.006020032941290263,50,0.02,98
DR_8,0.3106583791859565,0.010658379185956524,0.00011360104687163125,1.0,1.0,2.0640196239918316,0.03718931396073217,50,0.02,99
DR_20,0.3106583791859565,0.010658379185956524,0.00011360104687163125,1.0,1.0,2.0640196239918316,0.03718931396073217,50,0.02,99
DR_8,0.3011102071923644,0.0011102071923644319,1.2325600099777146e-06,1.0,1.0,8.0,0.0805510712746326,50,0.02,100
DR_20,0.3003190759396034,0.0003190759396033971,1.0180945523379071e-07,1.0,1.0,20.0,0.9538234637021565,50,0.02,100
DR_8,0.2791364396503047,-0.020863560349695276,0.00043528815046537685,1.0,1.0,6.173394290473244,0.016929643197951656,50,0.02,101
DR_20,0.27913646660813574,-0.020863533391864253,0.0004352870255934347,1.0,1.0,6.173323031027582,0.016929628028257006,50,0.02,101
DR_8,0.2687056654651198,-0.031294334534880175,0.000979335373980994,1.0,1.0,7.920054865632405,0.1520418961597299,50,0.02,102
DR_20,0.26870568532017747,-0.03129431467982252,0.0009793341312797554,1.0,1.0,7.920017692946395,0.152040297442735,50,0.02,102
DR_8,0.3316123447296854,0.03161234472968544,0.0009993403393084707,1.0,1.0,7.757954258289202,0.031545936003180994,50,0.02,103
DR_20,0.3316123256050424,0.0316123256050424,0.0009993391301592195,1.0,1.0,7.757873413183375,0.03154536274644768,50,0.02,103
DR_8,0.30126261559052164,0.001262615590521654,1.5941981294283452e-06,1.0,1.0,0.0,0.007922870923807317,50,0.02,104
DR_20,0.30126261559052164,0.001262615590521654,1.5941981294283452e-06,1.0,1.0,0.0,0.007922870923807317,50,0.02,104
DR_8,0.33626112339573144,0.036261123395731454,0.001314869069920463,0.0,0.0,0.0,0.00015882140721330324,50,0.02,105
DR_20,0.33626112339573144,0.036261123395731454,0.001314869069920463,0.0,0.0,0.0,0.00015882140721330324,50,0.02,105
DR_8,0.28096960435858576,-0.019030395641414233,0.0003621559582687578,1.0,1.0,8.0,0.04628720700013937,50,0.02,106
DR_20,0.28110619900146955,-0.01889380099853044,0.0003569757161720699,1.0,1.0,8.924047565782406,0.05684052073652212,50,0.02,106
DR_8,0.3270967879250001,0.027096787925000088,0.0007342359158524305,1.0,1.0,4.565515712324805,0.057938545568132944,50,0.02,107
DR_20,0.3270967877401008,0.027096787740100825,0.0007342359058320784,1.0,1.0,4.565516319571439,0.05793858823522679,50,0.02,107
DR_8,0.3307261990386064,0.030726199038606405,0.0009440993073600572,1.0,1.0,5.62977408951161,0.04229689088461878,50,0.02,108
DR_20,0.3307261990386064,0.030726199038606405,0.0009440993073600572,1.0,1.0,5.62977408951161,0.04229689088461878,50,0.02,108
DR_8,0.28417676742789855,-0.015823232572101442,0.00025037468903081205,1.0,1.0,4.490628655702983,0.024805434737621868,50,0.02,109
DR_20,0.28417676742789855,-0.015823232572101442,0.00025037468903081205,1.0,1.0,4.490628655702983,0.024805434737621868,50,0.02,109
DR_8,0.28987818822977146,-0.010121811770228528,0.00010245107351193677,1.0,1.0,3.0901091311946844,0.017619243516975944,50,0.02,110
DR_20,0.28987818822977146,-0.010121811770228528,0.00010245107351193677,1.0,1.0,3.0901091311946844,0.017619243516975944,50,0.02,110
DR_8,0.31655312654259526,0.016553126542595276,0.0002740059983351722,1.0,1.0,1.0,2.0611546851173994e-09,50,0.02,111
DR_20,0.31655312654259526,0.016553126542595276,0.0002740059983351722,1.0,1.0,1.0,2.0611546851173994e-09,50,0.02,111
DR_8,0.32715745657635353,0.027157456576353545,0.0007375274476965284,1.0,1.0,0.0,0.00024698217565115635,50,0.02,112
DR_20,0.32715745657635353,0.027157456576353545,0.0007375274476965284,1.0,1.0,0.0,0.00024698217565115635,50,0.02,112
DR_8,0.31797703743564265,0.017977037435642662,0.0003231738749624977,1.0,1.0,2.7301872823976208,0.028954085060432514,50,0.02,113
DR_20,0.31797703743564265,0.017977037435642662,0.0003231738749624977,1.0,1.0,2.7301872823976208,0.028954085060432514,50,0.02,113
DR_8,0.2984417294913852,-0.0015582705086147897,2.4282069780185953e-06,1.0,1.0,3.421146394156362,0.030612142254966234,50,0.02,114
DR_20,0.2984417294913852,-0.0015582705086147897,2.4282069780185953e-06,1.0,1.0,3.421146394156362,0.030612142254966234,50,0.02,114
DR_8,0.27215634287588636,-0.02784365712411363,0.0007752692420452037,1.0,1.0,2.123452397068244,0.011441580471423301,50,0.02,115
DR_20,0.27215634287588636,-0.02784365712411363,0.0007752692420452037,1.0,1.0,2.123452397068244,0.011441580471423301,50,0.02,115
DR_8,0.312654416415487,0.012654416415487035,0.00016013425481654775,1.0,1.0,1.5073917501783054,0.016580397034924567,50,0.02,116
DR_20,0.312654416415487,0.012654416415487035,0.00016013425481654775,1.0,1.0,1.5073917501783054,0.016580397034924567,50,0.02,116
DR_8,0.299806692927559,-0.00019330707244097356,3.73676242556998e-08,1.0,1.0,1.0,2.0611554119817754e-09,50,0.02,117
DR_20,0.299806692927559,-0.00019330707244097356,3.73676242556998e-08,1.0,1.0,1.0,2.0611554119817754e-09,50,0.02,117
DR_8,0.29754251885591154,-0.002457481144088447,6.039213573550262e-06,1.0,1.0,4.57764419554267,0.07401371658723661,50,0.02,118
DR_20,0.29754251885591154,-0.002457481144088447,6.039213573550262e-06,1.0,1.0,4.57764419554267,0.07401371658723661,50,0.02,118
DR_8,0.30858624935854206,0.008586249358542075,7.37236780470642e-05,1.0,1.0,3.7979030333312602,0.009159038592729915,50,0.02,119
DR_20,0.30858624935854206,0.008586249358542075,7.37236780470642e-05,1.0,1.0,3.7979030333312602,0.009159038592729915,50,0.02,119
DR_8,0.2979236145861678,-0.0020763854138322047,4.3113763867751355e-06,1.0,1.0,0.30335782733479727,0.0059878712304109495,50,0.02,120
DR_20,0.2979236145861678,-0.0020763854138322047,4.3113763867751355e-06,1.0,1.0,0.30335782733479727,0.0059878712304109495,50,0.02,120
DR_8,0.32237414399326614,0.02237414399326615,0.0005006023194314077,1.0,1.0,1.0,2.0611546677071856e-09,50,0.02,121
DR_20,0.32237414399326614,0.02237414399326615,0.0005006023194314077,1.0,1.0,1.0,2.0611546677071856e-09,50,0.02,121
DR_8,0.27545832985524704,-0.024541670144752947,0.0006022935734938581,1.0,1.0,5.94081781715633,0.10591073443809472,50,0.02,122
DR_20,0.27545832985524704,-0.024541670144752947,0.0006022935734938581,1.0,1.0,5.94081781715633,0.10591073443809472,50,0.02,122
DR_8,0.2926089887407966,-0.007391011259203384,5.462704743367119e-05,1.0,1.0,1.0,2.0611546811677075e-09,50,0.02,123
DR_20,0.2926089887407966,-0.007391011259203384,5.462704743367119e-05,1.0,1.0,1.0,2.0611546811677075e-09,50,0.02,123
DR_8,0.33696009866907445,0.03696009866907446,0.0013660488936277197,1.0,1.0,7.954614939489964,0.0871853548795535,50,0.02,124
DR_20,0.3369601118781461,0.03696011187814613,0.0013660498700450786,1.0,1.0,7.954587731464948,0.08718496985339022,50,0.02,124
DR_8,0.27002890165347687,-0.029971098346523117,0.0008982667360969607,1.0,1.0,8.0,0.12499808516832822,50,0.02,125
DR_20,0.2725559551642966,-0.027444044835703396,0.0007531755969440982,1.0,1.0,20.0,1.1715289104723994,50,0.02,125
DR_8,0.30586853404014525,0.005868534040145257,3.443969178034361e-05,1.0,1.0,4.254404183467214,0.004546490935214765,50,0.02,126
DR_20,0.3058685088094382,0.005868508809438233,3.443939564645415e-05,1.0,1.0,4.254253129830573,0.00454633550738111,50,0.02,126
DR_8,0.29153313459090474,-0.008466865409095248,7.168780985573364e-05,1.0,1.0,8.0,0.048347668693141645,50,0.02,127
DR_20,0.2921380958690539,-0.007861904130946062,6.180953656418676e-05,1.0,1.0,10.295474265016344,0.07633729382863219,50,0.02,127
DR_8,0.28334234909968664,-0.016657650900313348,0.00027747733351671006,1.0,1.0,1.0,2.0611546691980786e-09,50,0.02,128
DR_20,0.28334234909968664,-0.016657650900313348,0.00027747733351671006,1.0,1.0,1.0,2.0611546691980786e-09,50,0.02,128
DR_8,0.3262903149005343,0.026290314900534295,0.0006911806575692556,1.0,1.0,7.150262870818459,0.026710156847982693,50,0.02,129
DR_20,0.32629034034655996,0.02629034034655997,0.0006911819955379591,1.0,1.0,7.15044079681533,0.02671140745026342,50,0.02,129
DR_8,0.2656496387673849,-0.03435036123261509,0.0011799473168111457,1.0,1.0,8.0,0.12522165039974836,50,0.02,130
DR_20,0.2659730605315512,-0.034026939468448814,0.0011578326095894797,1.0,1.0,10.749048659036465,0.20628641507433707,50,0.02,130
DR_8,0.286407766757387,-0.013592233242612994,0.00018474880452159375,1.0,1.0,5.146604808545865,0.054011828179744814,50,0.02,131
DR_20,0.286407766757387,-0.013592233242612994,0.00018474880452159375,1.0,1.0,5.146604808545865,0.054011828179744814,50,0.02,131
DR_8,0.29408970427285613,-0.005910295727143855,3.493159558229491e-05,1.0,1.0,0.0,0.0006620806485104499,50,0.02,132
DR_20,0.29408970427285613,-0.005910295727143855,3.493159558229491e-05,1.0,1.0,0.0,0.0006620806485104499,50,0.02,132
DR_8,0.3060149596020031,0.0060149596020031,3.6179739013729295e-05,1.0,1.0,8.0,0.039563426841481036,50,0.02,133
DR_20,0.3065607842873663,0.006560784287366284,4.3043890465352314e-05,1.0,1.0,15.718523934122219,0.12153628266298723,50,0.02,133
DR_8,0.3091151750615713,0.009115175061571335,8.308641640309198e-05,1.0,1.0,4.4780352917735575,0.01931284093171195,50,0.02,134
DR_20,0.3091151750615713,0.009115175061571335,8.308641640309198e-05,1.0,1.0,4.4780352917735575,0.01931284093171195,50,0.02,134
DR_8,0.27262037236533104,-0.027379627634668946,0.0007496440094131274,1.0,1.0,1.0807571225525292,0.005525311231767499,50,0.02,135
DR_20,0.27262037236533104,-0.027379627634668946,0.0007496440094131274,1.0,1.0,1.0807571225525292,0.005525311231767499,50,0.02,135
DR_8,0.29071079630193486,-0.00928920369806513,8.628930534414687e-05,1.0,1.0,7.039138008777611,0.04695543467149877,50,0.02,136
DR_20,0.29071079630193486,-0.00928920369806513,8.628930534414687e-05,1.0,1.0,7.039138008777611,0.04695543467149877,50,0.02,136
DR_8,0.2820846231577315,-0.017915376842268516,0.000320960727400491,1.0,1.0,8.0,0.17020435348359936,50,0.02,137
DR_20,0.27921302467745596,-0.020786975322544032,0.0004320983430600546,1.0,1.0,12.414079227532943,0.40556115722055147,50,0.02,137
DR_8,0.27403569629090685,-0.02596430370909314,0.0006741450670980278,1.0,1.0,8.0,0.10172873979149193,50,0.02,138
DR_20,0.2753249034032494,-0.0246750965967506,0.0006088603920589731,1.0,1.0,20.0,1.3784737621716012,50,0.02,138
DR_8,0.2787159614579566,-0.021284038542043415,0.00045301029665918957,1.0,1.0,1.0,2.061154672979766e-09,50,0.02,139
DR_20,0.2787159614579566,-0.021284038542043415,0.00045301029665918957,1.0,1.0,1.0,2.061154672979766e-09,50,0.02,139
DR_8,0.29170989997048685,-0.008290100029513137,6.872575849933371e-05,1.0,1.0,2.7623365179679293,0.021094452886860484,50,0.02,140
DR_20,0.29170989997048685,-0.008290100029513137,6.872575849933371e-05,1.0,1.0,2.7623365179679293,0.021094452886860484,50,0.02,140
DR_8,0.3311268543363371,0.031126854336337106,0.0009688810608755481,1.0,1.0,0.08796673227775145,0.0055314851823858495,50,0.02,141
DR_20,0.3311268543363371,0.031126854336337106,0.0009688810608755481,1.0,1.0,0.08796673227775145,0.0055314851823858495,50,0.02,141
DR_8,0.32324028685103945,0.02324028685103946,0.0005401109329185976,1.0,1.0,0.0,0.0011279596441176932,50,0.02,142
DR_20,0.32324028685103945,0.02324028685103946,0.0005401109329185976,1.0,1.0,0.0,0.0011279596441176932,50,0.02,142
DR_8,0.2997172356225451,-0.0002827643774548916,7.99556931574524e-08,1.0,1.0,1.0,2.0611546633332535e-09,50,0.02,143
DR_20,0.2997172356225451,-0.0002827643774548916,7.99556931574524e-08,1.0,1.0,1.0,2.0611546633332535e-09,50,0.02,143
DR_8,0.2759711190174711,-0.024028880982528866,0.0005773871212725374,1.0,1.0,6.804611153594121,0.113578249718288,50,0.02,144
DR_20,0.2759711190174711,-0.024028880982528866,0.0005773871212725374,1.0,1.0,6.804611153594121,0.113578249718288,50,0.02,144
DR_8,0.29038234973078036,-0.009617650269219624,9.249919670102031e-05,1.0,1.0,3.0198594862153505,0.04236402471920125,50,0.02,145
DR_20,0.29038234973078036,-0.009617650269219624,9.249919670102031e-05,1.0,1.0,3.0198594862153505,0.04236402471920125,50,0.02,145
DR_8,0.2861392017120767,-0.013860798287923304,0.0001921217291784976,1.0,1.0,8.0,0.038667280149158066,50,0.02,146
DR_20,0.2858348065594073,-0.014165193440592694,0.00020065270520941027,1.0,1.0,9.01563398786388,0.0467392037620958,50,0.02,146
DR_8,0.2664368656898009,-0.03356313431019908,0.001126483984724463,1.0,1.0,0.11624528500432549,0.005763587551273487,50,0.02,147
DR_20,0.2664368656898009,-0.03356313431019908,0.001126483984724463,1.0,1.0,0.11624528500432549,0.005763587551273487,50,0.02,147
DR_8,0.3248320355329248,0.02483203553292479,0.0006166299887084394,1.0,1.0,0.0,0.0017998816959504094,50,0.02,148
DR_20,0.3248320355329248,0.02483203553292479,0.0006166299887084394,1.0,1.0,0.0,0.0017998816959504094,50,0.02,148
DR_8,0.341548089071494,0.04154808907149399,0.0017262437054927982,0.0,0.0,8.0,0.10538207988046557,50,0.02,149
DR_20,0.3393284269632265,0.039328426963226526,0.0015467251674018431,0.0,0.0,14.022337684254175,0.39250491488575323,50,0.02,149
DR_8,0.29434079297283766,-0.005659207027162327,3.202662417628347e-05,1.0,1.0,0.0,0.0037394973462897114,50,0.02,150
DR_20,0.29434079297283766,-0.005659207027162327,3.202662417628347e-05,1.0,1.0,0.0,0.0037394973462897114,50,0.02,150
DR_8,0.28775352450459624,-0.012246475495403752,0.0001499761620595246,1.0,1.0,4.235760471704339,0.018796082096161095,50,0.02,151
DR_20,0.28775352450459624,-0.012246475495403752,0.0001499761620595246,1.0,1.0,4.235760471704339,0.018796082096161095,50,0.02,151
DR_8,0.3051031400192108,0.005103140019210806,2.604203805567086e-05,1.0,1.0,8.0,0.023547058050466044,50,0.02,152
DR_20,0.3022416226357205,0.0022416226357205304,5.024872040974658e-06,1.0,1.0,20.0,0.05797612073442561,50,0.02,152
DR_8,0.2966976847876818,-0.003302315212318163,1.0905285761507955e-05,1.0,1.0,8.0,0.062140382233639255,50,0.02,153
DR_20,0.29804792936079033,-0.0019520706392096576,3.8105797804644014e-06,1.0,1.0,12.845559629506011,0.15279897401134915,50,0.02,153
DR_8,0.30807478005195793,0.008074780051957942,6.52020728874979e-05,1.0,1.0,1.0,2.061154679098974e-09,50,0.02,154
DR_20,0.30807478005195793,0.008074780051957942,6.52020728874979e-05,1.0,1.0,1.0,2.061154679098974e-09,50,0.02,154
DR_8,0.3097303427035807,0.009730342703580697,9.46795691291261e-05,1.0,1.0,0.0,0.001893862439663468,50,0.02,155
DR_20,0.3097303427035807,0.009730342703580697,9.46795691291261e-05,1.0,1.0,0.0,0.001893862439663468,50,0.02,155
DR_8,0.28445257653119044,-0.015547423468809551,0.00024172237651849,1.0,1.0,5.22057047110915,0.008523960259249378,50,0.02,156
DR_20,0.28445260087218044,-0.01554739912781955,0.0002417216196397241,1.0,1.0,5.220338977900899,0.008523352662117643,50,0.02,156
DR_8,0.31383349445539177,0.013833494455391782,0.00019136556884735516,1.0,1.0,2.888840305009491,0.017424281612079488,50,0.02,157
DR_20,0.31383349445539177,0.013833494455391782,0.00019136556884735516,1.0,1.0,2.888840305009491,0.017424281612079488,50,0.02,157
DR_8,0.29627852832284124,-0.0037214716771587497,1.3849351443894757e-05,1.0,1.0,1.3057809236023912,0.011857146565416808,50,0.02,158
DR_20,0.29627852832284124,-0.0037214716771587497,1.3849351443894757e-05,1.0,1.0,1.3057809236023912,0.011857146565416808,50,0.02,158
DR_8,0.3142610752500843,0.014261075250084299,0.00020337826728856695,1.0,1.0,8.0,0.029495315940387033,50,0.02,159
DR_20,0.31646018843980867,0.016460188439808676,0.0002709378034740112,1.0,1.0,15.108933161329016,0.08375833669906493,50,0.02,159
DR_8,0.281301411440976,-0.01869858855902401,0.0003496372140996636,1.0,1.0,0.0,0.004405586088751709,50,0.02,160
DR_20,0.281301411440976,-0.01869858855902401,0.0003496372140996636,1.0,1.0,0.0,0.004405586088751709,50,0.02,160
DR_8,0.2863280381682106,-0.01367196183178937,0.00018692254032990534,1.0,1.0,8.0,0.033988827782030565,50,0.02,161
DR_20,0.2861924880792488,-0.013807511920751192,0.00019064738544168628,1.0,1.0,8.590597139370368,0.038633335241165426,50,0.02,161
DR_8,0.3035481976671799,0.0035481976671798976,1.2589706685380867e-05,1.0,1.0,1.0,2.061154691915348e-09,50,0.02,162
DR_20,0.3035481976671799,0.0035481976671798976,1.2589706685380867e-05,1.0,1.0,1.0,2.061154691915348e-09,50,0.02,162
DR_8,0.3143446964155727,0.014344696415572733,0.00020577031525494523,1.0,1.0,3.7684961552127145,0.02618228930291547,50,0.02,163
DR_20,0.3143446964155727,0.014344696415572733,0.00020577031525494523,1.0,1.0,3.7684961552127145,0.02618228930291547,50,0.02,163
DR_8,0.26816992766732334,-0.03183007233267665,0.0010131535047034276,1.0,1.0,0.0,0.0063901658657981595,50,0.02,164
DR_20,0.26816992766732334,-0.03183007233267665,0.0010131535047034276,1.0,1.0,0.0,0.0063901658657981595,50,0.02,164
DR_8,0.29426206037274305,-0.005737939627256938,3.292395116604549e-05,1.0,1.0,2.29345752738466,0.018163587921872438,50,0.02,165
DR_20,0.29426206037274305,-0.005737939627256938,3.292395116604549e-05,1.0,1.0,2.29345752738466,0.018163587921872438,50,0.02,165
DR_8,0.29901067740258275,-0.0009893225974172415,9.787592017603973e-07,1.0,1.0,8.0,0.07419827020676657,50,0.02,166
DR_20,0.29881313406852794,-0.0011868659314720476,1.4086507392890111e-06,1.0,1.0,14.705458058862408,0.32966198230544796,50,0.02,166
DR_8,0.2960289985346637,-0.003971001465336299,1.5768852637703035e-05,1.0,1.0,0.0,0.00454762952236595,50,0.02,167
DR_20,0.2960289985346637,-0.003971001465336299,1.5768852637703035e-05,1.0,1.0,0.0,0.00454762952236595,50,0.02,167
DR_8,0.28754045630333236,-0.01245954369666763,0.00015524022912917008,1.0,1.0,2.8393889978708713,0.013894946005263654,50,0.02,168
DR_20,0.28754045630333236,-0.01245954369666763,0.00015524022912917008,1.0,1.0,2.8393889978708713,0.013894946005263654,50,0.02,168
DR_8,0.2876410463425094,-0.012358953657490568,0.00015274373550799947,1.0,1.0,8.0,0.03567252116000595,50,0.02,169
DR_20,0.28728853302018875,-0.012711466979811237,0.0001615813927788314,1.0,1.0,8.716354035029864,0.041019058093379406,50,0.02,169
DR_8,0.27710627102418894,-0.022893728975811045,0.0005241228264178902,1.0,1.0,4.945138451876445,0.06426454214231725,50,0.02,170
DR_20,0.27710625142711814,-0.022893748572881845,0.0005241237237183296,1.0,1.0,4.945158020964979,0.06426498908842343,50,0.02,170
DR_8,0.30234018419321745,0.002340184193217465,5.476462058184877e-06,1.0,1.0,1.7809086841107797,0.018318119394456853,50,0.02,171
DR_20,0.30234018419321745,0.002340184193217465,5.476462058184877e-06,1.0,1.0,1.7809086841107797,0.018318119394456853,50,0.02,171
DR_8,0.29811118863911584,-0.0018888113608841461,3.56760835700502e-06,1.0,1.0,1.0,2.0611546910822083e-09,50,0.02,172
DR_20,0.29811118863911584,-0.0018888113608841461,3.56760835700502e-06,1.0,1.0,1.0,2.0611546910822083e-09,50,0.02,172
DR_8,0.29410093036913726,-0.00589906963086273,3.479902250976694e-05,1.0,1.0,8.0,0.023598019857051847,50,0.02,173
DR_20,0.29123754241430666,-0.008762457585693328,7.678066294107456e-05,1.0,1.0,20.0,0.041237110825120014,50,0.02,173
DR_8,0.3119988725496818,0.011998872549681794,0.00014397294246350727,1.0,1.0,8.0,0.23996569294519957,50,0.02,174
DR_20,0.31100435015369393,0.011004350153693943,0.00012109572230510389,1.0,1.0,11.366563627428887,0.6122979578646482,50,0.02,174
DR_8,0.3047393560010767,0.004739356001076722,2.246149530494194e-05,1.0,1.0,0.3594044233795485,0.004742311620403976,50,0.02,175
DR_20,0.3047393560010767,0.004739356001076722,2.246149530494194e-05,1.0,1.0,0.3594044233795485,0.004742311620403976,50,0.02,175
DR_8,0.31097224686699465,0.010972246866994662,0.00012039020131027416,1.0,1.0,8.0,0.06661086013016644,50,0.02,176
DR_20,0.3074110809503133,0.007411080950313287,5.492412085209649e-05,1.0,1.0,20.0,0.4984186134656798,50,0.02,176
DR_8,0.30785385534263343,0.007853855342633442,6.168304374301187e-05,1.0,1.0,1.3028739132239837,0.00360621459926286,50,0.02,177
DR_20,0.30785385534263343,0.007853855342633442,6.168304374301187e-05,1.0,1.0,1.3028739132239837,0.00360621459926286,50,0.02,177
DR_8,0.3100056577559725,0.010005657755972508,0.0001001131871296528,1.0,1.0,0.0,0.006591585057346726,50,0.02,178
DR_20,0.3100056577559725,0.010005657755972508,0.0001001131871296528,1.0,1.0,0.0,0.006591585057346726,50,0.02,178
DR_8,0.2980932808901183,-0.001906719109881716,3.6355777639881235e-06,1.0,1.0,0.0,2.0611546402371672e-09,50,0.02,179
DR_20,0.2980932808901183,-0.001906719109881716,3.6355777639881235e-06,1.0,1.0,0.0,2.0611546402371672e-09,50,0.02,179
DR_8,0.3227281716316866,0.02272817163168661,0.0005165697857194041,1.0,1.0,1.0,2.0611547012812328e-09,50,0.02,180
DR_20,0.3227281716316866,0.02272817163168661,0.0005165697857194041,1.0,1.0,1.0,2.0611547012812328e-09,50,0.02,180
DR_8,0.33899263765418525,0.03899263765418526,0.001520425791230586,0.0,0.0,8.0,0.10200627781714489,50,0.02,181
DR_20,0.3389847308080741,0.03898473080807413,0.0015198092361780042,0.0,0.0,8.128687793807863,0.10461620595090948,50,0.02,181
DR_8,0.29167226099416993,-0.00832773900583006,6.935123694922342e-05,1.0,1.0,0.1733179432947992,0.0031810947148356097,50,0.02,182
DR_20,0.29167226099416993,-0.00832773900583006,6.935123694922342e-05,1.0,1.0,0.1733179432947992,0.0031810947148356097,50,0.02,182
DR_8,0.28557209275961626,-0.01442790724038373,0.00020816450733711727,1.0,1.0,1.6469784674535421,0.0025104471999043113,50,0.02,183
DR_20,0.28557209275961626,-0.01442790724038373,0.00020816450733711727,1.0,1.0,1.6469784674535421,0.0025104471999043113,50,0.02,183
DR_8,0.31741274845333217,0.017412748453332183,0.00030320380869902234,1.0,1.0,1.0,2.0611546771694076e-09,50,0.02,184
DR_20,0.31741274845333217,0.017412748453332183,0.00030320380869902234,1.0,1.0,1.0,2.0611546771694076e-09,50,0.02,184
DR_8,0.32604050447796834,0.02604050447796835,0.0006781078734670897,1.0,1.0,1.0,2.0611546670323042e-09,50,0.02,185
DR_20,0.32604050447796834,0.02604050447796835,0.0006781078734670897,1.0,1.0,1.0,2.0611546670323042e-09,50,0.02,185
DR_8,0.31378108394348564,0.01378108394348565,0.000189918274657398,1.0,1.0,8.0,0.03902677855719136,50,0.02,186
DR_20,0.31228275703826647,0.012282757038266479,0.00015086612046108473,1.0,1.0,20.0,0.20862413680528796,50,0.02,186
DR_8,0.3042352980605716,0.004235298060571602,1.793774966188157e-05,1.0,1.0,2.8272281869326985,0.004080419401770111,50,0.02,187
DR_20,0.3042352980605716,0.004235298060571602,1.793774966188157e-05,1.0,1.0,2.8272281869326985,0.004080419401770111,50,0.02,187
DR_8,0.31025614122441464,0.01025614122441465,0.00010518843281513764,1.0,1.0,2.1382643961708965,0.004863216477112538,50,0.02,188
DR_20,0.31025614122441464,0.01025614122441465,0.00010518843281513764,1.0,1.0,2.1382643961708965,0.004863216477112538,50,0.02,188
DR_8,0.30538834205383697,0.005388342053836981,2.9034230089148133e-05,1.0,1.0,2.680525701670849,0.022764766573173615,50,0.02,189
DR_20,0.30538834205383697,0.005388342053836981,2.9034230089148133e-05,1.0,1.0,2.680525701670849,0.022764766573173615,50,0.02,189
DR_8,0.29376690899317426,-0.006233091006825731,3.88514234993718e-05,1.0,1.0,1.0,2.061154664746621e-09,50,0.02,190
DR_20,0.29376690899317426,-0.006233091006825731,3.88514234993718e-05,1.0,1.0,1.0,2.061154664746621e-09,50,0.02,190
DR_8,0.3163125766329798,0.016312576632979803,0.00026610015640683867,1.0,1.0,0.0,0.002647478563870652,50,0.02,191
DR_20,0.3163125766329798,0.016312576632979803,0.00026610015640683867,1.0,1.0,0.0,0.002647478563870652,50,0.02,191
DR_8,0.29070500810603167,-0.009294991893968318,8.639687430893675e-05,1.0,1.0,4.12023412302283,0.010580702003419661,50,0.02,192
DR_20,0.29070498330213224,-0.009295016697867753,8.639733541364035e-05,1.0,1.0,4.12025101147442,0.01058085517123952,50,0.02,192
DR_8,0.271968734466287,-0.02803126553371299,0.0007857518474215258,1.0,1.0,3.088030765193593,0.03179290606899419,50,0.02,193
DR_20,0.271968734466287,-0.02803126553371299,0.0007857518474215258,1.0,1.0,3.088030765193593,0.03179290606899419,50,0.02,193
DR_8,0.2588695879459217,-0.0411304120540783,0.0016917107957382697,1.0,1.0,4.442661805092082,0.049562522449096126,50,0.02,194
DR_20,0.2588695879459217,-0.0411304120540783,0.0016917107957382697,1.0,1.0,4.442661805092082,0.049562522449096126,50,0.02,194
DR_8,0.27535338298105144,-0.024646617018948547,0.0006074557304787242,1.0,1.0,0.832687122969253,0.015131656632522595,50,0.02,195
DR_20,0.27535338298105144,-0.024646617018948547,0.0006074557304787242,1.0,1.0,0.832687122969253,0.015131656632522595,50,0.02,195
DR_8,0.32409854567200075,0.02409854567200076,0.0005807399035055066,1.0,1.0,0.0,0.004629507146900681,50,0.02,196
DR_20,0.32409854567200075,0.02409854567200076,0.0005807399035055066,1.0,1.0,0.0,0.004629507146900681,50,0.02,196
DR_8,0.28609217237358053,-0.013907827626419456,0.00019342766928619624,1.0,1.0,5.095034886559844,0.04175552222316102,50,0.02,197
DR_20,0.28609217237358053,-0.013907827626419456,0.00019342766928619624,1.0,1.0,5.095034886559844,0.04175552222316102,50,0.02,197
DR_8,0.2859957826306309,-0.014004217369369076,0.00019611810412853854,1.0,1.0,1.3902501785154266,0.01994097473080984,50,0.02,198
DR_20,0.2859957826306309,-0.014004217369369076,0.00019611810412853854,1.0,1.0,1.3902501785154266,0.01994097473080984,50,0.02,198
DR_8,0.3069070036183796,0.006907003618379592,4.770669898430878e-05,1.0,1.0,5.3213196552553965,0.02958449967059713,50,0.02,199
DR_20,0.3069070036183796,0.006907003618379592,4.770669898430878e-05,1.0,1.0,5.3213196552553965,0.02958449967059713,50,0.02,199
DR_8,0.29508511285251926,-0.004914887147480729,2.4156115672471256e-05,1.0,1.0,3.2903629938990657,0.012385928020141379,50,0.02,200
DR_20,0.29508511285251926,-0.004914887147480729,2.4156115672471256e-05,1.0,1.0,3.2903629938990657,0.012385928020141379,50,0.02,200
DR_8,0.3012855257155518,0.001285525715551794,1.6525763653449523e-06,1.0,1.0,3.018710131856811,0.02000487665595919,50,0.02,201
DR_20,0.3012855257155518,0.001285525715551794,1.6525763653449523e-06,1.0,1.0,3.018710131856811,0.02000487665595919,50,0.02,201
DR_8,0.28477282829519973,-0.015227171704800258,0.00023186675812746958,1.0,1.0,1.0,2.0611546750697354e-09,50,0.02,202
DR_20,0.28477282829519973,-0.015227171704800258,0.00023186675812746958,1.0,1.0,1.0,2.0611546750697354e-09,50,0.02,202
DR_8,0.2981712724734826,-0.0018287275265174152,3.3442443662425037e-06,1.0,1.0,3.5601539287811628,0.02549492109550146,50,0.02,203
DR_20,0.2981712724734826,-0.0018287275265174152,3.3442443662425037e-06,1.0,1.0,3.5601539287811628,0.02549492109550146,50,0.02,203
DR_8,0.3222396223059948,0.0222396223059948,0.0004946008003133014,1.0,1.0,0.5245156920729563,0.002175640265953708,50,0.02,204
DR_20,0.3222396223059948,0.0222396223059948,0.0004946008003133014,1.0,1.0,0.5245156920729563,0.002175640265953708,50,0.02,204
DR_8,0.30704591040504436,0.0070459104050443755,4.96448534359126e-05,1.0,1.0,8.0,0.027085767808062707,50,0.02,205
DR_20,0.30984703967712157,0.009847039677121583,9.696419040280672e-05,1.0,1.0,20.0,0.1213390065649164,50,0.02,205
DR_8,0.28841395378161394,-0.011586046218386048,0.00013423646697457764,1.0,1.0,4.418781061620185,0.0374533471046672,50,0.02,206
DR_20,0.28841395378161394,-0.011586046218386048,0.00013423646697457764,1.0,1.0,4.418781061620185,0.0374533471046672,50,0.02,206
DR_8,0.2966920684887851,-0.00330793151121489,1.0942410882888426e-05,1.0,1.0,0.5498581006356588,0.0029579582573127914,50,0.02,207
DR_20,0.2966920684887851,-0.00330793151121489,1.0942410882888426e-05,1.0,1.0,0.5498581006356588,0.0029579582573127914,50,0.02,207
DR_8,0.2944842428635252,-0.005515757136474786,3.042357678857253e-05,1.0,1.0,1.0,2.0611546639975316e-09,50,0.02,208
DR_20,0.2944842428635252,-0.005515757136474786,3.042357678857253e-05,1.0,1.0,1.0,2.0611546639975316e-09,50,0.02,208
DR_8,0.30942252270386816,0.009422522703868175,8.878393410491121e-05,1.0,1.0,0.0,0.003757256247765094,50,0.02,209
DR_20,0.30942252270386816,0.009422522703868175,8.878393410491121e-05,1.0,1.0,0.0,0.003757256247765094,50,0.02,209
DR_8,0.28083334404587856,-0.019166655954121425,0.0003673607004636583,1.0,1.0,0.0,0.0020361845512005413,50,0.02,210
DR_20,0.28083334404587856,-0.019166655954121425,0.0003673607004636583,1.0,1.0,0.0,0.0020361845512005413,50,0.02,210
DR_8,0.3221935477871088,0.022193547787108803,0.000492553563378682,1.0,1.0,8.0,0.10230795677062958,50,0.02,211
DR_20,0.32074389288786354,0.020743892887863546,0.0004303090921431558,1.0,1.0,13.065019810582658,0.32066811814084273,50,0.02,211
DR_8,0.2924643476670942,-0.007535652332905762,5.678605608242806e-05,1.0,1.0,1.0,2.061154664748415e-09,50,0.02,212
DR_20,0.2924643476670942,-0.007535652332905762,5.678605608242806e-05,1.0,1.0,1.0,2.061154664748415e-09,50,0.02,212
DR_8,0.2936442273470402,-0.006355772652959779,4.039584601611139e-05,1.0,1.0,2.876101510962556,0.008303880190629791,50,0.02,213
DR_20,0.2936442273470402,-0.006355772652959779,4.039584601611139e-05,1.0,1.0,2.876101510962556,0.008303880190629791,50,0.02,213
DR_8,0.3086211167090833,0.008621116709083332,7.432365331163581e-05,1.0,1.0,5.126189130615649,0.058751328000688524,50,0.02,214
DR_20,0.3086211167090833,0.008621116709083332,7.432365331163581e-05,1.0,1.0,5.126189130615649,0.058751328000688524,50,0.02,214
DR_8,0.2709928152036685,-0.029007184796331464,0.0008414167698085232,1.0,1.0,8.0,0.05994417037862349,50,0.02,215
DR_20,0.2710675275772806,-0.028932472422719402,0.0008370879604914187,1.0,1.0,8.22659910542599,0.062093915823472824,50,0.02,215
DR_8,0.29632273909552187,-0.003677260904478119,1.3522247759603234e-05,1.0,1.0,5.662058803907772,0.023385544881517083,50,0.02,216
DR_20,0.29632274197824915,-0.00367725802175084,1.3522226558530901e-05,1.0,1.0,5.662143605839274,0.023385729477432775,50,0.02,216
DR_8,0.29460866961463134,-0.005391330385368653,2.9066443324199314e-05,1.0,1.0,8.0,0.07259670518459467,50,0.02,217
DR_20,0.29430706172586096,-0.0056929382741390255,3.240954619315703e-05,1.0,1.0,14.638541650780105,0.39629195647049875,50,0.02,217
DR_8,0.32467129978776904,0.024671299787769052,0.0006086730332179733,1.0,1.0,1.9669374617636355,0.006120728327870815,50,0.02,218
DR_20,0.32467129978776904,0.024671299787769052,0.0006086730332179733,1.0,1.0,1.9669374617636355,0.006120728327870815,50,0.02,218
DR_8,0.31789597546178217,0.017895975461782176,0.0003202659377287098,1.0,1.0,8.0,0.11340145142136354,50,0.02,219
DR_20,0.31790036071731415,0.017900360717314157,0.0003204229138099638,1.0,1.0,8.135577838826256,0.11720975543560673,50,0.02,219
DR_8,0.2937592533445366,-0.0062407466554633695,3.894691881767723e-05,1.0,1.0,3.764263610788422,0.009275907536965422,50,0.02,220
DR_20,0.2937592533445366,-0.0062407466554633695,3.894691881767723e-05,1.0,1.0,3.764263610788422,0.009275907536965422,50,0.02,220
DR_8,0.3085147845003043,0.008514784500304295,7.250155508662227e-05,1.0,1.0,8.0,0.04156752968524189,50,0.02,221
DR_20,0.3093829366667409,0.009382936666740893,8.80395004920707e-05,1.0,1.0,20.0,0.42965343204016054,50,0.02,221
DR_8,0.2815830026417277,-0.01841699735827229,0.00033918579169460857,1.0,1.0,1.0,2.0611546692990364e-09,50,0.02,222
DR_20,0.2815830026417277,-0.01841699735827229,0.00033918579169460857,1.0,1.0,1.0,2.0611546692990364e-09,50,0.02,222
DR_8,0.2933400544544047,-0.006659945545595292,4.435487467029457e-05,1.0,1.0,1.6765131049225541,0.024484893513060782,50,0.02,223
DR_20,0.2933400544544047,-0.006659945545595292,4.435487467029457e-05,1.0,1.0,1.6765131049225541,0.024484893513060782,50,0.02,223
DR_8,0.2931111455567886,-0.006888854443211412,4.745631553975361e-05,1.0,1.0,1.660264097784282,0.004576301326996967,50,0.02,224
DR_20,0.2931111455567886,-0.006888854443211412,4.745631553975361e-05,1.0,1.0,1.660264097784282,0.004576301326996967,50,0.02,224
DR_8,0.3122305743983265,0.012230574398326532,0.00014958695011300043,1.0,1.0,0.0,0.004716271170953406,50,0.02,225
DR_20,0.3122305743983265,0.012230574398326532,0.00014958695011300043,1.0,1.0,0.0,0.004716271170953406,50,0.02,225
DR_8,0.3250725880940372,0.02507258809403723,0.0006286346737332574,1.0,1.0,0.34495006332727607,0.004946733339756004,50,0.02,226
DR_20,0.3250725880940372,0.02507258809403723,0.0006286346737332574,1.0,1.0,0.34495006332727607,0.004946733339756004,50,0.02,226
DR_8,0.2907191066109415,-0.009280893389058464,8.613498209906911e-05,1.0,1.0,2.7819548324760213,0.0034531578865352767,50,0.02,227
DR_20,0.2907191066109415,-0.009280893389058464,8.613498209906911e-05,1.0,1.0,2.7819548324760213,0.0034531578865352767,50,0.02,227
DR_8,0.3253287871532853,0.025328787153285293,0.0006415474586564301,1.0,1.0,5.410294164690305,0.04626552577647632,50,0.02,228
DR_20,0.32532874860130834,0.02532874860130835,0.0006415455057082796,1.0,1.0,5.410271078873328,0.04626502843332204,50,0.02,228
DR_8,0.2912603258214152,-0.008739674178584789,7.63819047478217e-05,1.0,1.0,6.853146896848177,0.10631937743600864,50,0.02,229
DR_20,0.2912603258214152,-0.008739674178584789,7.63819047478217e-05,1.0,1.0,6.853146896848177,0.10631937743600864,50,0.02,229
DR_8,0.3084712406368756,0.008471240636875599,7.17619179278525e-05,1.0,1.0,5.181803206351643,0.03194646968377304,50,0.02,230
DR_20,0.3084712406368756,0.008471240636875599,7.17619179278525e-05,1.0,1.0,5.181803206351643,0.03194646968377304,50,0.02,230
DR_8,0.2929738957186519,-0.007026104281348089,4.9366141372377944e-05,1.0,1.0,0.0,0.0011887739380228913,50,0.02,231
DR_20,0.2929738957186519,-0.007026104281348089,4.9366141372377944e-05,1.0,1.0,0.0,0.0011887739380228913,50,0.02,231
DR_8,0.34224332994447665,0.04224332994447666,0.0017844989247979184,0.0,0.0,0.0,0.005343194019455404,50,0.02,232
DR_20,0.34224332994447665,0.04224332994447666,0.0017844989247979184,0.0,0.0,0.0,0.005343194019455404,50,0.02,232
DR_8,0.311271356656065,0.01127135665606499,0.00012704348086822056,1.0,1.0,1.3579727541132092,0.01006391127504951,50,0.02,233
DR_20,0.311271356656065,0.01127135665606499,0.00012704348086822056,1.0,1.0,1.3579727541132092,0.01006391127504951,50,0.02,233
DR_8,0.30135022401194056,0.0013502240119405706,1.8231048824208901e-06,1.0,1.0,0.0,0.0023269133678846432,50,0.02,234
DR_20,0.30135022401194056,0.0013502240119405706,1.8231048824208901e-06,1.0,1.0,0.0,0.0023269133678846432,50,0.02,234
DR_8,0.30162212309116015,0.0016221230911601658,2.6312833228750117e-06,1.0,1.0,0.5130428612952418,0.0015352039476498234,50,0.02,235
DR_20,0.30162212309116015,0.0016221230911601658,2.6312833228750117e-06,1.0,1.0,0.5130428612952418,0.0015352039476498234,50,0.02,235
DR_8,0.2858522767252021,-0.014147723274797908,0.00020015807386025843,1.0,1.0,0.0,0.00394934399758122,50,0.02,236
DR_20,0.2858522767252021,-0.014147723274797908,0.00020015807386025843,1.0,1.0,0.0,0.00394934399758122,50,0.02,236
DR_8,0.3266069249075288,0.026606924907528806,0.0007079284530348768,1.0,1.0,8.0,0.02397700795451798,50,0.02,237
DR_20,0.3288820485543758,0.028882048554375817,0.0008341727286973222,1.0,1.0,20.0,0.06268226964413884,50,0.02,237
DR_8,0.2965697286191717,-0.003430271380828298,1.1766761746129679e-05,1.0,1.0,6.517368386342792,0.048535068089698916,50,0.02,238
DR_20,0.2965697286191717,-0.003430271380828298,1.1766761746129679e-05,1.0,1.0,6.517368386342792,0.048535068089698916,50,0.02,238
DR_8,0.2945807943241729,-0.005419205675827099,2.9367790156916644e-05,1.0,1.0,1.4969859180312097,0.0065764137394872186,50,0.02,239
DR_20,0.2945807943241729,-0.005419205675827099,2.9367790156916644e-05,1.0,1.0,1.4969859180312097,0.0065764137394872186,50,0.02,239
DR_8,0.3189806668220006,0.018980666822000614,0.00036026571300779486,1.0,1.0,0.0,2.0611566049541994e-09,50,0.02,240
DR_20,0.3189806668220006,0.018980666822000614,0.00036026571300779486,1.0,1.0,0.0,2.0611566049541994e-09,50,0.02,240
DR_8,0.32349385543877673,0.023493855438776745,0.0005519612433781396,1.0,1.0,8.0,0.04532992287811256,50,0.02,241
DR_20,0.3266238859281862,0.02662388592818621,0.0007088313019170716,1.0,1.0,20.0,0.22573777885205082,50,0.02,241
DR_8,0.2847255701633275,-0.015274429836672487,0.0002333082068354307,1.0,1.0,1.0,2.061154667986107e-09,50,0.02,242
DR_20,0.2847255701633275,-0.015274429836672487,0.0002333082068354307,1.0,1.0,1.0,2.061154667986107e-09,50,0.02,242
DR_8,0.26563089361632003,-0.03436910638367996,0.0011812354736127106,0.0,1.0,1.0,2.061154700114786e-09,50,0.02,243
DR_20,0.26563089361632003,-0.03436910638367996,0.0011812354736127106,0.0,1.0,1.0,2.061154700114786e-09,50,0.02,243
DR_8,0.31464412940919273,0.014644129409192741,0.00021445052615318375,1.0,1.0,1.0,2.0611546726539718e-09,50,0.02,244
DR_20,0.31464412940919273,0.014644129409192741,0.00021445052615318375,1.0,1.0,1.0,2.0611546726539718e-09,50,0.02,244
DR_8,0.3143621714359654,0.01436217143596541,0.0002062719683560607,1.0,1.0,8.0,0.11893811981958746,50,0.02,245
DR_20,0.310263796449287,0.010263796449286988,0.00010534551755239619,1.0,1.0,20.0,1.2149138326669051,50,0.02,245
DR_8,0.3144430174395965,0.014443017439596528,0.00020860075276048947,1.0,1.0,8.0,0.0449994206649981,50,0.02,246
DR_20,0.3151313172444303,0.015131317244430287,0.00022895676155159337,1.0,1.0,13.565105738159145,0.10770960994730144,50,0.02,246
DR_8,0.3076223498721863,0.007622349872186296,5.810021757401844e-05,1.0,1.0,0.5681578042806217,0.008751879642783403,50,0.02,247
DR_20,0.3076223498721863,0.007622349872186296,5.810021757401844e-05,1.0,1.0,0.5681578042806217,0.008751879642783403,50,0.02,247
DR_8,0.3211471458968268,0.021147145896826813,0.00044720177958167915,1.0,1.0,1.6146221696098746,0.013722604875897234,50,0.02,248
DR_20,0.3211471458968268,0.021147145896826813,0.00044720177958167915,1.0,1.0,1.6146221696098746,0.013722604875897234,50,0.02,248
DR_8,0.3152819895436818,0.015281989543681818,0.0002335392044132004,1.0,1.0,1.4971747065762389,0.013390355350696723,50,0.02,249
DR_20,0.3152819895436818,0.015281989543681818,0.0002335392044132004,1.0,1.0,1.4971747065762389,0.013390355350696723,50,0.02,249
DR_8,0.31835757563521394,0.018357575635213952,0.0003370005832026009,1.0,1.0,3.2131569900051664,0.02889891219000355,50,0.02,250
DR_20,0.31835757563521394,0.018357575635213952,0.0003370005832026009,1.0,1.0,3.2131569900051664,0.02889891219000355,50,0.02,250
DR_8,0.24892005396195516,-0.05107994603804483,0.002609160887249572,0.0,0.0,0.0,0.010009173837905198,50,0.02,251
DR_20,0.24892005396195516,-0.05107994603804483,0.002609160887249572,0.0,0.0,0.0,0.010009173837905198,50,0.02,251
DR_8,0.28367382455192724,-0.016326175448072744,0.00026654400476125326,1.0,1.0,1.881293371521703,0.012400278832249935,50,0.02,252
DR_20,0.28367382455192724,-0.016326175448072744,0.00026654400476125326,1.0,1.0,1.881293371521703,0.012400278832249935,50,0.02,252
DR_8,0.3303891216854821,0.030389121685482134,0.0009234987168150405,1.0,1.0,8.0,0.07895011403408474,50,0.02,253
DR_20,0.32997406759125986,0.029974067591259868,0.0008984447279654151,1.0,1.0,9.763462437760147,0.112914958126291,50,0.02,253
DR_8,0.2675492429472523,-0.03245075705274769,0.001053051633296454,1.0,1.0,3.1806049496284707,0.008930117972324006,50,0.02,254
DR_20,0.2675492429472523,-0.03245075705274769,0.001053051633296454,1.0,1.0,3.1806049496284707,0.008930117972324006,50,0.02,254
DR_8,0.3061588691612535,0.006158869161253522,3.7931669345439656e-05,1.0,1.0,4.936422944853899,0.028979480596721268,50,0.02,255
DR_20,0.3061588691612535,0.006158869161253522,3.7931669345439656e-05,1.0,1.0,4.936422944853899,0.028979480596721268,50,0.02,255
DR_8,0.2569740519870155,-0.04302594801298448,0.0018512322024160433,0.0,0.0,1.0,2.061154667996747e-09,50,0.02,256
DR_20,0.2569740519870155,-0.04302594801298448,0.0018512322024160433,0.0,0.0,1.0,2.061154667996747e-09,50,0.02,256
DR_8,0.33064972484642136,0.030649724846421367,0.0009394056331613393,1.0,1.0,8.0,0.08642196406683172,50,0.02,257
DR_20,0.3313541763853083,0.0313541763853083,0.0009830843768010244,1.0,1.0,9.561206884057475,0.11578247767458581,50,0.02,257
DR_8,0.29560139022899873,-0.004398609771001261,1.9347767917547764e-05,1.0,1.0,4.00175436432718,0.02013807926840758,50,0.02,258
DR_20,0.29560139022899873,-0.004398609771001261,1.9347767917547764e-05,1.0,1.0,4.00175436432718,0.02013807926840758,50,0.02,258
DR_8,0.3018269785810786,0.0018269785810786088,3.3378507357200068e-06,1.0,1.0,1.0,2.0611546802937953e-09,50,0.02,259
DR_20,0.3018269785810786,0.0018269785810786088,3.3378507357200068e-06,1.0,1.0,1.0,2.0611546802937953e-09,50,0.02,259
DR_8,0.32880419709577974,0.02880419709577975,0.0008296817703325265,1.0,1.0,1.0,2.0611546741223547e-09,50,0.02,260
DR_20,0.32880419709577974,0.02880419709577975,0.0008296817703325265,1.0,1.0,1.0,2.0611546741223547e-09,50,0.02,260
DR_8,0.2857200198327312,-0.01427998016726878,0.00020391783357758968,1.0,1.0,8.0,0.06321957131744485,50,0.02,261
DR_20,0.2857832183518968,-0.014216781648103194,0.00020211688042984376,1.0,1.0,11.48913817649374,0.11002847616133912,50,0.02,261
DR_8,0.32256032403399365,0.02256032403399366,0.0005089682205187921,1.0,1.0,8.0,0.09171187015515934,50,0.02,262
DR_20,0.32393362283520044,0.023933622835200452,0.0005728183020176286,1.0,1.0,16.93641397736541,0.5548642242660959,50,0.02,262
DR_8,0.3252692631813197,0.025269263181319723,0.0006385356617268006,1.0,1.0,1.0,2.0611546770293465e-09,50,0.02,263
DR_20,0.3252692631813197,0.025269263181319723,0.0006385356617268006,1.0,1.0,1.0,2.0611546770293465e-09,50,0.02,263
DR_8,0.2810658835824692,-0.01893411641753079,0.00035850076451260897,1.0,1.0,8.0,0.022974161273471006,50,0.02,264
DR_20,0.2799190249715498,-0.020080975028450188,0.00040324555809324,1.0,1.0,13.637289911436254,0.05796442880141078,50,0.02,264
DR_8,0.2888969416853848,-0.011103058314615166,0.00012327790393774497,1.0,1.0,6.440642891117205,0.11692410297026153,50,0.02,265
DR_20,0.2888969416853848,-0.011103058314615166,0.00012327790393774497,1.0,1.0,6.440642891117205,0.11692410297026153,50,0.02,265
DR_8,0.29060877126559653,-0.009391228734403456,8.819517714188514e-05,1.0,1.0,1.0,2.0611546725684723e-09,50,0.02,266
DR_20,0.29060877126559653,-0.009391228734403456,8.819517714188514e-05,1.0,1.0,1.0,2.0611546725684723e-09,50,0.02,266
DR_8,0.3048888141816235,0.004888814181623513,2.390050410244318e-05,1.0,1.0,8.0,0.03367547320460719,50,0.02,267
DR_20,0.3036410138956021,0.0036410138956021187,1.3256982187967717e-05,1.0,1.0,20.0,0.48277868582678335,50,0.02,267
DR_8,0.317244503902824,0.017244503902824004,0.0002973729148545123,1.0,1.0,2.054034379503796,0.02539218411573528,50,0.02,268
DR_20,0.317244503902824,0.017244503902824004,0.0002973729148545123,1.0,1.0,2.054034379503796,0.02539218411573528,50,0.02,268
DR_8,0.28607094311528997,-0.013929056884710023,0.00019401862569748768,1.0,1.0,0.0,0.0002857480560604459,50,0.02,269
DR_20,0.28607094311528997,-0.013929056884710023,0.00019401862569748768,1.0,1.0,0.0,0.0002857480560604459,50,0.02,269
DR_8,0.29537805054512367,-0.004621949454876317,2.1362416763431488e-05,1.0,1.0,0.0,0.0017283419005518638,50,0.02,270
DR_20,0.29537805054512367,-0.004621949454876317,2.1362416763431488e-05,1.0,1.0,0.0,0.0017283419005518638,50,0.02,270
DR_8,0.30674762355128776,0.006747623551287774,4.5530423589893426e-05,1.0,1.0,1.0,2.061154666670607e-09,50,0.02,271
DR_20,0.30674762355128776,0.006747623551287774,4.5530423589893426e-05,1.0,1.0,1.0,2.061154666670607e-09,50,0.02,271
DR_8,0.2907290709889563,-0.009270929011043705,8.595012472781181e-05,1.0,1.0,0.0,2.0611546840160812e-09,50,0.02,272
DR_20,0.2907290709889563,-0.009270929011043705,8.595012472781181e-05,1.0,1.0,0.0,2.0611546840160812e-09,50,0.02,272
DR_8,0.2985173399723628,-0.0014826600276371948,2.1982807575531275e-06,1.0,1.0,4.699412982750528,0.02098687611315506,50,0.02,273
DR_20,0.2985173399723628,-0.0014826600276371948,2.1982807575531275e-06,1.0,1.0,4.699412982750528,0.02098687611315506,50,0.02,273
DR_8,0.32772078669924676,0.02772078669924677,0.0007684420152251366,1.0,1.0,8.0,0.013752921727621856,50,0.02,274
DR_20,0.3288484120865131,0.02884841208651312,0.0008322308799132762,1.0,1.0,20.0,0.049474677120258645,50,0.02,274
DR_8,0.3125414409650871,0.012541440965087136,0.00015728774148076574,1.0,1.0,1.0,2.061154675656576e-09,50,0.02,275
DR_20,0.3125414409650871,0.012541440965087136,0.00015728774148076574,1.0,1.0,1.0,2.061154675656576e-09,50,0.02,275
DR_8,0.31183873789006367,0.011838737890063677,0.00014015571482962937,1.0,1.0,1.0,2.0611546801852e-09,50,0.02,276
DR_20,0.31183873789006367,0.011838737890063677,0.00014015571482962937,1.0,1.0,1.0,2.0611546801852e-09,50,0.02,276
DR_8,0.27173846185618644,-0.028261538143813547,0.000798714538254228,1.0,1.0,1.4012184062044537,0.008784730408359566,50,0.02,277
DR_20,0.27173846185618644,-0.028261538143813547,0.000798714538254228,1.0,1.0,1.4012184062044537,0.008784730408359566,50,0.02,277
DR_8,0.26738968134647395,-0.03261031865352604,0.0010634328826845082,1.0,1.0,8.0,0.11429155227645889,50,0.02,278
DR_20,0.268198544832759,-0.03180145516724098,0.0010113325507540378,1.0,1.0,13.610801652295864,0.5771056910731883,50,0.02,278
DR_8,0.3621712184455819,0.06217121844558193,0.003865260403008267,0.0,0.0,5.449700408716665,0.015269692991271247,50,0.02,279
DR_20,0.3621712184455819,0.06217121844558193,0.003865260403008267,0.0,0.0,5.449700408716665,0.015269692991271247,50,0.02,279
DR_8,0.3032953428472226,0.0032953428472226043,1.085928448074118e-05,1.0,1.0,7.861966269320191,0.08071994315197215,50,0.02,280
DR_20,0.3032953428472226,0.0032953428472226043,1.085928448074118e-05,1.0,1.0,7.861966269320191,0.08071994315197215,50,0.02,280
DR_8,0.33535933188509764,0.035359331885097656,0.0012502823513604838,1.0,1.0,3.573314431119162,0.019025873846647025,50,0.02,281
DR_20,0.33535933188509764,0.035359331885097656,0.0012502823513604838,1.0,1.0,3.573314431119162,0.019025873846647025,50,0.02,281
DR_8,0.29966123924035665,-0.00033876075964334174,1.1475885227413395e-07,1.0,1.0,2.684203522061986,0.012686025201809345,50,0.02,282
DR_20,0.29966123924035665,-0.00033876075964334174,1.1475885227413395e-07,1.0,1.0,2.684203522061986,0.012686025201809345,50,0.02,282
DR_8,0.297030898613886,-0.0029691013861140036,8.815563041024097e-06,1.0,1.0,1.4795775404921294,0.017472352303794885,50,0.02,283
DR_20,0.297030898613886,-0.0029691013861140036,8.815563041024097e-06,1.0,1.0,1.4795775404921294,0.017472352303794885,50,0.02,283
DR_8,0.25699874602275774,-0.04300125397724225,0.0018491078436152922,0.0,0.0,1.271500114239561,0.0068769851433218105,50,0.02,284
DR_20,0.25699874602275774,-0.04300125397724225,0.0018491078436152922,0.0,0.0,1.271500114239561,0.0068769851433218105,50,0.02,284
DR_8,0.29089652256610243,-0.009103477433897555,8.287330138948202e-05,1.0,1.0,0.0,0.0029827985089458707,50,0.02,285
DR_20,0.29089652256610243,-0.009103477433897555,8.287330138948202e-05,1.0,1.0,0.0,0.0029827985089458707,50,0.02,285
DR_8,0.28559038089273053,-0.014409619107269456,0.000207637122816585,1.0,1.0,8.0,0.06469740519663644,50,0.02,286
DR_20,0.28542624208182027,-0.01457375791817972,0.00021239441985770608,1.0,1.0,20.0,0.6621443589036111,50,0.02,286
DR_8,0.2787742927898269,-0.021225707210173084,0.00045053064657199363,1.0,1.0,2.205701254785113,0.023677703677596664,50,0.02,287
DR_20,0.2787742927898269,-0.021225707210173084,0.00045053064657199363,1.0,1.0,2.205701254785113,0.023677703677596664,50,0.02,287
DR_8,0.2897678497984575,-0.0102321502015425,0.00010469689774692623,1.0,1.0,5.745346260553324,0.08798968959396974,50,0.02,288
DR_20,0.2897678497984575,-0.0102321502015425,0.00010469689774692623,1.0,1.0,5.745346260553324,0.08798968959396974,50,0.02,288
DR_8,0.3063321985121188,0.006332198512118803,4.009673799687958e-05,1.0,1.0,3.4447159299024728,0.0075467555103142245,50,0.02,289
DR_20,0.3063321985121188,0.006332198512118803,4.009673799687958e-05,1.0,1.0,3.4447159299024728,0.0075467555103142245,50,0.02,289
DR_8,0.317576674701844,0.017576674701843986,0.0003089394935744424,1.0,1.0,4.823110525520117,0.012802858355471708,50,0.02,290
DR_20,0.317576674701844,0.017576674701843986,0.0003089394935744424,1.0,1.0,4.823110525520117,0.012802858355471708,50,0.02,290
DR_8,0.27639799123272984,-0.023602008767270144,0.0005570548178502968,1.0,1.0,2.511697703645809,0.0103492858803723,50,0.02,291
DR_20,0.27639799123272984,-0.023602008767270144,0.0005570548178502968,1.0,1.0,2.511697703645809,0.0103492858803723,50,0.02,291
DR_8,0.2975507292635445,-0.002449270736455511,5.998927140457322e-06,1.0,1.0,2.7007786835779375,0.0099705636823585,50,0.02,292
DR_20,0.2975507292635445,-0.002449270736455511,5.998927140457322e-06,1.0,1.0,2.7007786835779375,0.0099705636823585,50,0.02,292
DR_8,0.2882361354455801,-0.011763864554419912,0.00013838850925473718,1.0,1.0,0.0,0.00374725050423954,50,0.02,293
DR_20,0.2882361354455801,-0.011763864554419912,0.00013838850925473718,1.0,1.0,0.0,0.00374725050423954,50,0.02,293
DR_8,0.3055913593579595,0.005591359357959513,3.1263299469841424e-05,1.0,1.0,2.9323891784224205,0.032058904527645635,50,0.02,294
DR_20,0.3055913593579595,0.005591359357959513,3.1263299469841424e-05,1.0,1.0,2.9323891784224205,0.032058904527645635,50,0.02,294
DR_8,0.28356535102681757,-0.01643464897318242,0.00027009768687172596,1.0,1.0,2.096412620950153,0.010021089578905002,50,0.02,295
DR_20,0.28356535102681757,-0.01643464897318242,0.00027009768687172596,1.0,1.0,2.096412620950153,0.010021089578905002,50,0.02,295
DR_8,0.3481547455351284,0.048154745535128385,0.0023188795175529673,0.0,0.0,0.09266735556812428,0.0022687838748951623,50,0.02,296
DR_20,0.3481547455351284,0.048154745535128385,0.0023188795175529673,0.0,0.0,0.09266735556812428,0.0022687838748951623,50,0.02,296
DR_8,0.3141635566503509,0.014163556650350906,0.00020060633698769937,1.0,1.0,8.0,0.057405483392561935,50,0.02,297
DR_20,0.3148907302761892,0.014890730276189201,0.00022173384815821773,1.0,1.0,20.0,0.18988937309539813,50,0.02,297
DR_8,0.29407150104198004,-0.005928498958019945,3.514709989524358e-05,1.0,1.0,0.0,0.0024725556893919333,50,0.02,298
DR_20,0.29407150104198004,-0.005928498958019945,3.514709989524358e-05,1.0,1.0,0.0,0.0024725556893919333,50,0.02,298
DR_8,0.30650702385785245,0.006507023857852456,4.234135948666107e-05,1.0,1.0,1.913289136169449,0.00842497073464319,50,0.02,299
DR_20,0.30650702385785245,0.006507023857852456,4.234135948666107e-05,1.0,1.0,1.913289136169449,0.00842497073464319,50,0.02,299
DR_8,0.2777853155626904,-0.022214684437309562,0.0004934922046492436,1.0,1.0,0.0,0.0016786197565200425,50,0.02,300
DR_20,0.2777853155626904,-0.022214684437309562,0.0004934922046492436,1.0,1.0,0.0,0.0016786197565200425,50,0.02,300
DR_8,0.2924510484599956,-0.0075489515400044005,5.698666935333481e-05,1.0,1.0,1.0,2.0611546655987556e-09,50,0.02,301
DR_20,0.2924510484599956,-0.0075489515400044005,5.698666935333481e-05,1.0,1.0,1.0,2.0611546655987556e-09,50,0.02,301
DR_8,0.3036953238961024,0.003695323896102387,1.3655418697105326e-05,1.0,1.0,4.639630532239581,0.05502847860916094,50,0.02,302
DR_20,0.30369532718888725,0.003695327188887265,1.3655443032929459e-05,1.0,1.0,4.639587665084194,0.055027587972769756,50,0.02,302
DR_8,0.3165651896021901,0.01656518960219011,0.0002744055065565074,1.0,1.0,8.0,0.013393819732481233,50,0.02,303
DR_20,0.31700460777394274,0.017004607773942748,0.00028915668554563414,1.0,1.0,20.0,0.049454011094594935,50,0.02,303
DR_8,0.3093241308131338,0.009324130813133824,8.693941542043163e-05,1.0,1.0,0.0,0.0023066668673528833,50,0.02,304
DR_20,0.3093241308131338,0.009324130813133824,8.693941542043163e-05,1.0,1.0,0.0,0.0023066668673528833,50,0.02,304
DR_8,0.29161558976103935,-0.008384410238960638,7.029833505518798e-05,1.0,1.0,3.49199457513972,0.025741272499361603,50,0.02,305
DR_20,0.29161558976103935,-0.008384410238960638,7.029833505518798e-05,1.0,1.0,3.49199457513972,0.025741272499361603,50,0.02,305
DR_8,0.2867867478113401,-0.013213252188659874,0.00017459003340112496,1.0,1.0,2.6815369940010854,0.027294631253743047,50,0.02,306
DR_20,0.2867867478113401,-0.013213252188659874,0.00017459003340112496,1.0,1.0,2.6815369940010854,0.027294631253743047,50,0.02,306
DR_8,0.30110711296559034,0.001107112965590351,1.225699118578262e-06,1.0,1.0,8.0,0.03325818244413261,50,0.02,307
DR_20,0.30287057272670453,0.0028705727267045456,8.24018777929997e-06,1.0,1.0,14.773003278936194,0.17075404024755128,50,0.02,307
DR_8,0.3060906392978726,0.006090639297872624,3.7095887056790336e-05,1.0,1.0,5.289870957184227,0.04869513178356571,50,0.02,308
DR_20,0.3060906392978726,0.006090639297872624,3.7095887056790336e-05,1.0,1.0,5.289870957184227,0.04869513178356571,50,0.02,308
DR_8,0.2796138806336449,-0.020386119366355093,0.00041559386281927817,1.0,1.0,0.0,0.009665370684470336,50,0.02,309
DR_20,0.2796138806336449,-0.020386119366355093,0.00041559386281927817,1.0,1.0,0.0,0.009665370684470336,50,0.02,309
DR_8,0.31907564343980394,0.019075643439803946,0.0003638801726425353,1.0,1.0,1.0,2.06115467056409e-09,50,0.02,310
DR_20,0.31907564343980394,0.019075643439803946,0.0003638801726425353,1.0,1.0,1.0,2.06115467056409e-09,50,0.02,310
DR_8,0.31373572756678936,0.013735727566789369,0.0001886702117890574,1.0,1.0,1.0,2.0611546642877814e-09,50,0.02,311
DR_20,0.31373572756678936,0.013735727566789369,0.0001886702117890574,1.0,1.0,1.0,2.0611546642877814e-09,50,0.02,311
DR_8,0.28728569556778066,-0.012714304432219325,0.000161653537195152,1.0,1.0,0.0,0.00522272282581732,50,0.02,312
DR_20,0.28728569556778066,-0.012714304432219325,0.000161653537195152,1.0,1.0,0.0,0.00522272282581732,50,0.02,312
DR_8,0.3160806974757714,0.0160806974757714,0.00025858883130728063,1.0,1.0,3.1974572344849688,0.020440595549076998,50,0.02,313
DR_20,0.3160806974757714,0.0160806974757714,0.00025858883130728063,1.0,1.0,3.1974572344849688,0.020440595549076998,50,0.02,313
DR_8,0.2782418097157488,-0.02175819028425119,0.00047341884444568284,1.0,1.0,3.0129125188839962,0.02134750026225688,50,0.02,314
DR_20,0.2782418097157488,-0.02175819028425119,0.00047341884444568284,1.0,1.0,3.0129125188839962,0.02134750026225688,50,0.02,314
DR_8,0.3004025473009331,0.0004025473009330871,1.6204432948851338e-07,1.0,1.0,2.510675651544452,0.04686695914327077,50,0.02,315
DR_20,0.3004025473009331,0.0004025473009330871,1.6204432948851338e-07,1.0,1.0,2.510675651544452,0.04686695914327077,50,0.02,315
DR_8,0.30317535099329856,0.0031753509932985757,1.0082853930642251e-05,1.0,1.0,2.2778492203183305,0.012414832073849665,50,0.02,316
DR_20,0.30317535099329856,0.0031753509932985757,1.0082853930642251e-05,1.0,1.0,2.2778492203183305,0.012414832073849665,50,0.02,316
DR_8,0.2893042875292027,-0.010695712470797314,0.00011439826525796918,1.0,1.0,0.8330322080429355,0.005235123034005988,50,0.02,317
DR_20,0.2893042875292027,-0.010695712470797314,0.00011439826525796918,1.0,1.0,0.8330322080429355,0.005235123034005988,50,0.02,317
DR_8,0.28965273917399953,-0.01034726082600046,0.00010706580660128371,1.0,1.0,7.595965790259668,0.07043908789631223,50,0.02,318
DR_20,0.28965273917399953,-0.01034726082600046,0.00010706580660128371,1.0,1.0,7.595965790259668,0.07043908789631223,50,0.02,318
DR_8,0.29097004725605957,-0.009029952743940417,8.154004655779707e-05,1.0,1.0,0.0,0.004121092945574187,50,0.02,319
DR_20,0.29097004725605957,-0.009029952743940417,8.154004655779707e-05,1.0,1.0,0.0,0.004121092945574187,50,0.02,319
DR_8,0.31454056359447113,0.014540563594471145,0.00021142798964485964,1.0,1.0,1.910493276496736,0.016793008177288675,50,0.02,320
DR_20,0.31454056359447113,0.014540563594471145,0.00021142798964485964,1.0,1.0,1.910493276496736,0.016793008177288675,50,0.02,320
DR_8,0.2900006623604268,-0.00999933763957317,9.998675323018471e-05,1.0,1.0,0.0,0.003528809212201621,50,0.02,321
DR_20,0.2900006623604268,-0.00999933763957317,9.998675323018471e-05,1.0,1.0,0.0,0.003528809212201621,50,0.02,321
DR_8,0.2925349851788684,-0.007465014821131599,5.5726446279714445e-05,1.0,1.0,1.0,2.0611546761074417e-09,50,0.02,322
DR_20,0.2925349851788684,-0.007465014821131599,5.5726446279714445e-05,1.0,1.0,1.0,2.0611546761074417e-09,50,0.02,322
DR_8,0.2796846035950136,-0.020315396404986363,0.0004127153310917329,1.0,1.0,3.6888659737895098,0.045209114494887605,50,0.02,323
DR_20,0.2796846035950136,-0.020315396404986363,0.0004127153310917329,1.0,1.0,3.6888659737895098,0.045209114494887605,50,0.02,323
DR_8,0.328620365333916,0.028620365333915987,0.0008191253118468199,1.0,1.0,1.0,2.0611546732125614e-09,50,0.02,324
DR_20,0.328620365333916,0.028620365333915987,0.0008191253118468199,1.0,1.0,1.0,2.0611546732125614e-09,50,0.02,324
DR_8,0.29957874664981254,-0.0004212533501874449,1.774543850441461e-07,1.0,1.0,0.0,0.0005227265540934408,50,0.02,325
DR_20,0.29957874664981254,-0.0004212533501874449,1.774543850441461e-07,1.0,1.0,0.0,0.0005227265540934408,50,0.02,325
DR_8,0.31211473585987287,0.012114735859872883,0.00014676682495448994,1.0,1.0,6.49797960555802,0.04993436764873371,50,0.02,326
DR_20,0.3121147412601486,0.01211474126014861,0.00014676695580034712,1.0,1.0,6.4979619113445475,0.049934386976126906,50,0.02,326
DR_8,0.3051268800210182,0.0051268800210181875,2.628489874991545e-05,1.0,1.0,8.0,0.07585609204577203,50,0.02,327
DR_20,0.306212708089944,0.006212708089944008,3.8597741810855727e-05,1.0,1.0,10.445020031205207,0.11932606076549464,50,0.02,327
DR_8,0.29023308664198016,-0.009766913358019824,9.539259654306608e-05,1.0,1.0,4.34900496635984,0.020070395524666183,50,0.02,328
DR_20,0.29023308664198016,-0.009766913358019824,9.539259654306608e-05,1.0,1.0,4.34900496635984,0.020070395524666183,50,0.02,328
DR_8,0.29619585990316755,-0.0038041400968324424,1.4471481876328344e-05,1.0,1.0,0.8154231014663424,0.009702259561274428,50,0.02,329
DR_20,0.29619585990316755,-0.0038041400968324424,1.4471481876328344e-05,1.0,1.0,0.8154231014663424,0.009702259561274428,50,0.02,329
DR_8,0.3381706980091211,0.038170698009121096,0.0014570021865035212,1.0,1.0,6.535861337574874,0.08912611105919964,50,0.02,330
DR_20,0.3381706980091211,0.038170698009121096,0.0014570021865035212,1.0,1.0,6.535861337574874,0.08912611105919964,50,0.02,330
DR_8,0.32436385261546746,0.024363852615467474,0.0005935973142682212,1.0,1.0,4.596422098465245,0.025085030235921166,50,0.02,331
DR_20,0.32436385261546746,0.024363852615467474,0.0005935973142682212,1.0,1.0,4.596422098465245,0.025085030235921166,50,0.02,331
DR_8,0.2705138163168022,-0.029486183683197775,0.0008694350281992787,1.0,1.0,5.771473647137959,0.03051423803040411,50,0.02,332
DR_20,0.2705138163168022,-0.029486183683197775,0.0008694350281992787,1.0,1.0,5.771473647137959,0.03051423803040411,50,0.02,332
DR_8,0.268204746950521,-0.031795253049479,0.0010109381164804037,1.0,1.0,8.0,0.094365037446621,50,0.02,333
DR_20,0.2656686991909856,-0.034331300809014365,0.0011786382152390305,1.0,1.0,18.600002633096928,0.4942588729438723,50,0.02,333
DR_8,0.2656242240660072,-0.03437577593399277,0.0011816939710640765,0.0,0.0,1.0,2.0611546711474157e-09,50,0.02,334
DR_20,0.2656242240660072,-0.03437577593399277,0.0011816939710640765,0.0,0.0,1.0,2.0611546711474157e-09,50,0.02,334
DR_8,0.30491458220623313,0.004914582206233142,2.415311826182342e-05,1.0,1.0,0.8248917928959899,0.007370067116130753,50,0.02,335
DR_20,0.30491458220623313,0.004914582206233142,2.415311826182342e-05,1.0,1.0,0.8248917928959899,0.007370067116130753,50,0.02,335
DR_8,0.2988805176528709,-0.0011194823471291082,1.2532407255336972e-06,1.0,1.0,1.0,2.061154676368459e-09,50,0.02,336
DR_20,0.2988805176528709,-0.0011194823471291082,1.2532407255336972e-06,1.0,1.0,1.0,2.061154676368459e-09,50,0.02,336
DR_8,0.2853229876209781,-0.014677012379021914,0.0002154146923739625,1.0,1.0,1.0,2.0611546673000514e-09,50,0.02,337
DR_20,0.2853229876209781,-0.014677012379021914,0.0002154146923739625,1.0,1.0,1.0,2.0611546673000514e-09,50,0.02,337
DR_8,0.2859010937960033,-0.014098906203996675,0.00019877915614909593,1.0,1.0,3.660533723005859,0.02290250866735899,50,0.02,338
DR_20,0.2859010937960033,-0.014098906203996675,0.00019877915614909593,1.0,1.0,3.660533723005859,0.02290250866735899,50,0.02,338
DR_8,0.28453660109702256,-0.015463398902977432,0.00023911670563260366,1.0,1.0,2.669629338728282,0.023741081557576434,50,0.02,339
DR_20,0.28453660109702256,-0.015463398902977432,0.00023911670563260366,1.0,1.0,2.669629338728282,0.023741081557576434,50,0.02,339
DR_8,0.3178794964578243,0.01787949645782433,0.0003196763935853527,1.0,1.0,0.0,0.007288684723334071,50,0.02,340
DR_20,0.3178794964578243,0.01787949645782433,0.0003196763935853527,1.0,1.0,0.0,0.007288684723334071,50,0.02,340
DR_8,0.2882639014215588,-0.011736098578441212,0.00013773600984288983,1.0,1.0,2.992214007496483,0.03538829620601569,50,0.02,341
DR_20,0.2882639014215588,-0.011736098578441212,0.00013773600984288983,1.0,1.0,2.992214007496483,0.03538829620601569,50,0.02,341
DR_8,0.33260984372012226,0.03260984372012227,0.0010634019074507977,1.0,1.0,1.610713056156165,0.006663840657532572,50,0.02,342
DR_20,0.33260984372012226,0.03260984372012227,0.0010634019074507977,1.0,1.0,1.610713056156165,0.006663840657532572,50,0.02,342
DR_8,0.31407632877838415,0.014076328778384162,0.00019814303187716615,1.0,1.0,0.0,0.0024366295847603604,50,0.02,343
DR_20,0.31407632877838415,0.014076328778384162,0.00019814303187716615,1.0,1.0,0.0,0.0024366295847603604,50,0.02,343
DR_8,0.30773305512577354,0.007733055125773547,5.980014157825253e-05,1.0,1.0,6.165663945960788,0.061448356275042824,50,0.02,344
DR_20,0.30773305512577354,0.007733055125773547,5.980014157825253e-05,1.0,1.0,6.165663945960788,0.061448356275042824,50,0.02,344
DR_8,0.2900332153243658,-0.009966784675634166,9.933679677045605e-05,1.0,1.0,5.331376376388424,0.03192160882016906,50,0.02,345
DR_20,0.2900332153243658,-0.009966784675634166,9.933679677045605e-05,1.0,1.0,5.331376376388424,0.03192160882016906,50,0.02,345
DR_8,0.29291130934269244,-0.00708869065730755,5.024953523499935e-05,1.0,1.0,0.56447897168908,0.006587663732132093,50,0.02,346
DR_20,0.29291130934269244,-0.00708869065730755,5.024953523499935e-05,1.0,1.0,0.56447897168908,0.006587663732132093,50,0.02,346
DR_8,0.32727031742016405,0.02727031742016406,0.0007436702121965033,1.0,1.0,8.0,0.057389952071066286,50,0.02,347
DR_20,0.32692436002818165,0.02692436002818166,0.0007249211629271463,1.0,1.0,20.0,0.3472094844845492,50,0.02,347
DR_8,0.2722639343160047,-0.02773606568399528,0.0007692893396269006,1.0,1.0,0.0,0.0011339491017016148,50,0.02,348
DR_20,0.2722639343160047,-0.02773606568399528,0.0007692893396269006,1.0,1.0,0.0,0.0011339491017016148,50,0.02,348
DR_8,0.28960192705819987,-0.010398072941800118,0.00010811992090299577,1.0,1.0,4.070792752237929,0.046233411508689246,50,0.02,349
DR_20,0.28960192705819987,-0.010398072941800118,0.00010811992090299577,1.0,1.0,4.070792752237929,0.046233411508689246,50,0.02,349
DR_8,0.26707969951519633,-0.032920300484803655,0.0010837461840097638,1.0,1.0,2.6105265684057137,0.016240445790238936,50,0.02,350
DR_20,0.26707969951519633,-0.032920300484803655,0.0010837461840097638,1.0,1.0,2.6105265684057137,0.016240445790238936,50,0.02,350
DR_8,0.2988599832131603,-0.0011400167868396704,1.2996382742762466e-06,1.0,1.0,3.385744884944888,0.037901969094188255,50,0.02,351
DR_20,0.2988599832131603,-0.0011400167868396704,1.2996382742762466e-06,1.0,1.0,3.385744884944888,0.037901969094188255,50,0.02,351
DR_8,0.31066843433060315,0.01066843433060316,0.0001138154910663921,1.0,1.0,8.0,0.12118148902054897,50,0.02,352
DR_20,0.3075292235994244,0.007529223599424428,5.668920801012974e-05,1.0,1.0,11.591026396953778,0.19913923712970075,50,0.02,352
DR_8,0.2681146972538989,-0.031885302746101074,0.0010166725312105206,1.0,1.0,4.150025375955666,0.03666808419646933,50,0.02,353
DR_20,0.2681146972538989,-0.031885302746101074,0.0010166725312105206,1.0,1.0,4.150025375955666,0.03666808419646933,50,0.02,353
DR_8,0.2832486489520788,-0.016751351047921192,0.0002806077619306904,1.0,1.0,8.0,0.1977650976630037,50,0.02,354
DR_20,0.28335775070592645,-0.01664224929407354,0.00027696446156609127,1.0,1.0,9.615339885660122,0.3226283952802102,50,0.02,354
DR_8,0.33091074135034604,0.03091074135034605,0.0009554739308279931,1.0,1.0,0.0,0.0062021273717119425,50,0.02,355
DR_20,0.33091074135034604,0.03091074135034605,0.0009554739308279931,1.0,1.0,0.0,0.0062021273717119425,50,0.02,355
DR_8,0.3164138472292023,0.016413847229202305,0.0002694143808635922,1.0,1.0,4.5382777359378474,0.024055404995244226,50,0.02,356
DR_20,0.3164138472292023,0.016413847229202305,0.0002694143808635922,1.0,1.0,4.5382777359378474,0.024055404995244226,50,0.02,356
DR_8,0.2951138261083797,-0.004886173891620271,2.3874695299151586e-05,1.0,1.0,3.5435375904643234,0.009380755117079594,50,0.02,357
DR_20,0.2951138261083797,-0.004886173891620271,2.3874695299151586e-05,1.0,1.0,3.5435375904643234,0.009380755117079594,50,0.02,357
DR_8,0.3165549173458908,0.01655491734589082,0.00027406528832927667,1.0,1.0,7.877128809113538,0.07709498784755679,50,0.02,358
DR_20,0.31655491525271306,0.016554915252713076,0.00027406521902451205,1.0,1.0,7.877080121781401,0.07709417404527551,50,0.02,358
DR_8,0.3300383306273104,0.030038330627310428,0.0009023013068756157,1.0,1.0,0.0,0.0004886704847487075,50,0.02,359
DR_20,0.3300383306273104,0.030038330627310428,0.0009023013068756157,1.0,1.0,0.0,0.0004886704847487075,50,0.02,359
DR_8,0.2689284179632669,-0.031071582036733103,0.0009654432102654352,1.0,1.0,8.0,0.03942959276420956,50,0.02,360
DR_20,0.2662895498057573,-0.03371045019424268,0.0011363944522985163,1.0,1.0,14.751773243710508,0.10361594406165422,50,0.02,360
DR_8,0.27262516907691653,-0.02737483092308346,0.0007493813680674064,1.0,1.0,4.783421191599383,0.046233305779559475,50,0.02,361
DR_20,0.27262516907691653,-0.02737483092308346,0.0007493813680674064,1.0,1.0,4.783421191599383,0.046233305779559475,50,0.02,361
DR_8,0.3057982610930014,0.005798261093001411,3.3619831702613915e-05,1.0,1.0,5.803658972108387,0.0887084973047946,50,0.02,362
DR_20,0.3057982610930014,0.005798261093001411,3.3619831702613915e-05,1.0,1.0,5.803658972108387,0.0887084973047946,50,0.02,362
DR_8,0.2835840276821519,-0.016415972317848082,0.00026948414714035454,1.0,1.0,4.4690288218318655,0.021873217105853816,50,0.02,363
DR_20,0.2835840276821519,-0.016415972317848082,0.00026948414714035454,1.0,1.0,4.4690288218318655,0.021873217105853816,50,0.02,363
DR_8,0.281668096018752,-0.01833190398124801,0.0003360587035776966,1.0,1.0,4.222687686145555,0.039440790184823035,50,0.02,364
DR_20,0.281668096018752,-0.01833190398124801,0.0003360587035776966,1.0,1.0,4.222687686145555,0.039440790184823035,50,0.02,364
DR_8,0.3238562158261395,0.023856215826139504,0.000569119033543349,1.0,1.0,0.0,0.008673973772747517,50,0.02,365
DR_20,0.3238562158261395,0.023856215826139504,0.000569119033543349,1.0,1.0,0.0,0.008673973772747517,50,0.02,365
DR_8,0.2921890531337391,-0.007810946866260882,6.101089094755069e-05,1.0,1.0,1.5371660486263052,0.002623233711253865,50,0.02,366
DR_20,0.2921890531337391,-0.007810946866260882,6.101089094755069e-05,1.0,1.0,1.5371660486263052,0.002623233711253865,50,0.02,366
DR_8,0.27955991659477025,-0.020440083405229736,0.00041779700961274807,1.0,1.0,8.0,0.08596352064667083,50,0.02,367
DR_20,0.2801159734432809,-0.019884026556719114,0.000395374512108311,1.0,1.0,10.57795868027224,0.1296325042144634,50,0.02,367
DR_8,0.30119666447497573,0.0011966644749757394,1.4320058656689619e-06,1.0,1.0,1.2251522535986898,0.008324866383489603,50,0.02,368
DR_20,0.30119666447497573,0.0011966644749757394,1.4320058656689619e-06,1.0,1.0,1.2251522535986898,0.008324866383489603,50,0.02,368
DR_8,0.30988822600939975,0.009888226009399759,9.777701361296988e-05,1.0,1.0,4.827648431882961,0.02051478258314178,50,0.02,369
DR_20,0.30988822600939975,0.009888226009399759,9.777701361296988e-05,1.0,1.0,4.827648431882961,0.02051478258314178,50,0.02,369
DR_8,0.3204973148780331,0.020497314878033135,0.0004201399172092385,1.0,1.0,2.8189036983421203,0.012970500441110097,50,0.02,370
DR_20,0.3204973148780331,0.020497314878033135,0.0004201399172092385,1.0,1.0,2.8189036983421203,0.012970500441110097,50,0.02,370
DR_8,0.296867669729838,-0.003132330270161965,9.811492921372928e-06,1.0,1.0,2.8902149136086925,0.03967038955155063,50,0.02,371
DR_20,0.296867669729838,-0.003132330270161965,9.811492921372928e-06,1.0,1.0,2.8902149136086925,0.03967038955155063,50,0.02,371
DR_8,0.29339743419380143,-0.006602565806198557,4.35938752251824e-05,1.0,1.0,5.2546310532387785,0.027228067625985928,50,0.02,372
DR_20,0.2933973909230874,-0.006602609076912569,4.359444662252824e-05,1.0,1.0,5.254568488099588,0.027227563002968296,50,0.02,372
DR_8,0.2878442810936249,-0.012155718906375068,0.00014776150213080427,1.0,1.0,1.0,2.0611546822939086e-09,50,0.02,373
DR_20,0.2878442810936249,-0.012155718906375068,0.00014776150213080427,1.0,1.0,1.0,2.0611546822939086e-09,50,0.02,373
DR_8,0.30897306439785166,0.008973064397851671,8.051588468799318e-05,1.0,1.0,0.0,0.0003552834712339748,50,0.02,374
DR_20,0.30897306439785166,0.008973064397851671,8.051588468799318e-05,1.0,1.0,0.0,0.0003552834712339748,50,0.02,374
DR_8,0.31821799670199963,0.01821799670199964,0.0003318954038340697,1.0,1.0,2.741766775158934,0.022137044385459485,50,0.02,375
DR_20,0.31821799670199963,0.01821799670199964,0.0003318954038340697,1.0,1.0,2.741766775158934,0.022137044385459485,50,0.02,375
DR_8,0.3213394098298895,0.021339409829889522,0.00045537041188798555,1.0,1.0,4.971770929467798,0.07403741854109068,50,0.02,376
DR_20,0.3213394098298895,0.021339409829889522,0.00045537041188798555,1.0,1.0,4.971770929467798,0.07403741854109068,50,0.02,376
DR_8,0.28943361570017073,-0.010566384299829257,0.00011164847717167821,1.0,1.0,2.804018482701621,0.0011445589134986482,50,0.02,377
DR_20,0.28943361570017073,-0.010566384299829257,0.00011164847717167821,1.0,1.0,2.804018482701621,0.0011445589134986482,50,0.02,377
DR_8,0.3115006244139046,0.011500624413904592,0.00013226436190969836,1.0,1.0,0.0,0.006438913273300415,50,0.02,378
DR_20,0.3115006244139046,0.011500624413904592,0.00013226436190969836,1.0,1.0,0.0,0.006438913273300415,50,0.02,378
DR_8,0.3020786326894304,0.0020786326894304263,4.320713857568767e-06,1.0,1.0,3.8997457661407475,0.020750721214487473,50,0.02,379
DR_20,0.3020786326894304,0.0020786326894304263,4.320713857568767e-06,1.0,1.0,3.8997457661407475,0.020750721214487473,50,0.02,379
DR_8,0.3278093629810737,0.027809362981073726,0.0007733606694131138,1.0,1.0,0.0,0.003993928287536264,50,0.02,380
DR_20,0.3278093629810737,0.027809362981073726,0.0007733606694131138,1.0,1.0,0.0,0.003993928287536264,50,0.02,380
DR_8,0.3450002179431438,0.045000217943143794,0.0020250196149304406,0.0,0.0,0.0,0.004362635187364906,50,0.02,381
DR_20,0.3450002179431438,0.045000217943143794,0.0020250196149304406,0.0,0.0,0.0,0.004362635187364906,50,0.02,381
DR_8,0.2902853489977742,-0.009714651002225794,9.437444409504661e-05,1.0,1.0,7.58784773537505,0.10647389334211324,50,0.02,382
DR_20,0.2902853489977742,-0.009714651002225794,9.437444409504661e-05,1.0,1.0,7.58784773537505,0.10647389334211324,50,0.02,382
DR_8,0.3057448059515312,0.005744805951531207,3.300279542074837e-05,1.0,1.0,1.0,2.0611546872173794e-09,50,0.02,383
DR_20,0.3057448059515312,0.005744805951531207,3.300279542074837e-05,1.0,1.0,1.0,2.0611546872173794e-09,50,0.02,383
DR_8,0.29278628022749126,-0.007213719772508731,5.203775295628342e-05,1.0,1.0,1.0,2.061154695824091e-09,50,0.02,384
DR_20,0.29278628022749126,-0.007213719772508731,5.203775295628342e-05,1.0,1.0,1.0,2.061154695824091e-09,50,0.02,384
DR_8,0.2945634379946423,-0.005436562005357692,2.9556206438098854e-05,1.0,1.0,8.0,0.0171143553497818,50,0.02,385
DR_20,0.2951758003565256,-0.004824199643474414,2.3272902200098663e-05,1.0,1.0,20.0,0.1574037691798261,50,0.02,385
DR_8,0.30743241961946904,0.007432419619469055,5.5240861399868535e-05,1.0,1.0,0.0,0.0036575978959480253,50,0.02,386
DR_20,0.30743241961946904,0.007432419619469055,5.5240861399868535e-05,1.0,1.0,0.0,0.0036575978959480253,50,0.02,386
DR_8,0.3006635002789682,0.000663500278968221,4.4023262019090703e-07,1.0,1.0,3.551001318515233,0.02606340053703963,50,0.02,387
DR_20,0.3006635002789682,0.000663500278968221,4.4023262019090703e-07,1.0,1.0,3.551001318515233,0.02606340053703963,50,0.02,387
DR_8,0.3272692895076165,0.027269289507616534,0.0007436141502502052,1.0,1.0,8.0,0.1004098300100968,50,0.02,388
DR_20,0.3267025695361903,0.026702569536190324,0.0007130272198350795,1.0,1.0,20.0,1.0198633303111788,50,0.02,388
DR_8,0.29013807421308074,-0.009861925786919246,9.725758022670278e-05,1.0,1.0,3.1598100027338374,0.02172786457172903,50,0.02,389
DR_20,0.29013807421308074,-0.009861925786919246,9.725758022670278e-05,1.0,1.0,3.1598100027338374,0.02172786457172903,50,0.02,389
DR_8,0.2795345122392108,-0.020465487760789214,0.0004188361892870131,1.0,1.0,0.0,1.3143298351500487e-05,50,0.02,390
DR_20,0.2795345122392108,-0.020465487760789214,0.0004188361892870131,1.0,1.0,0.0,1.3143298351500487e-05,50,0.02,390
DR_8,0.26143723254140666,-0.03856276745859333,0.0014870870340655444,1.0,1.0,8.0,0.09385844370733938,50,0.02,391
DR_20,0.2637128560728583,-0.03628714392714166,0.001316756814389094,1.0,1.0,20.0,1.5162222201012518,50,0.02,391
DR_8,0.3118916835215787,0.011891683521578711,0.00014141213697738665,1.0,1.0,8.0,0.1183037152702136,50,0.02,392
DR_20,0.3124188339506265,0.012418833950626484,0.000154227436693233,1.0,1.0,10.296847957905927,0.19184218683505283,50,0.02,392
DR_8,0.33611064603372753,0.036110646033727545,0.0013039787569731629,1.0,1.0,1.2927110061660878,0.016473071325631285,50,0.02,393
DR_20,0.33611064603372753,0.036110646033727545,0.0013039787569731629,1.0,1.0,1.2927110061660878,0.016473071325631285,50,0.02,393
DR_8,0.29216735298366775,-0.00783264701633224,6.135035928245833e-05,1.0,1.0,3.910089850898362,0.022338889033953372,50,0.02,394
DR_20,0.29216735298366775,-0.00783264701633224,6.135035928245833e-05,1.0,1.0,3.910089850898362,0.022338889033953372,50,0.02,394
DR_8,0.29573937517506926,-0.0042606248249307255,1.8152923898815974e-05,1.0,1.0,6.5845534670621175,0.07391479028074557,50,0.02,395
DR_20,0.29573937517506926,-0.0042606248249307255,1.8152923898815974e-05,1.0,1.0,6.5845534670621175,0.07391479028074557,50,0.02,395
DR_8,0.2741285717542665,-0.025871428245733463,0.0006693307994741352,1.0,1.0,1.7734859782580865,0.014267055792125595,50,0.02,396
DR_20,0.2741285717542665,-0.025871428245733463,0.0006693307994741352,1.0,1.0,1.7734859782580865,0.014267055792125595,50,0.02,396
DR_8,0.30299592777347834,0.0029959277734783463,8.975583223898922e-06,1.0,1.0,0.0,0.005503884757881114,50,0.02,397
DR_20,0.30299592777347834,0.0029959277734783463,8.975583223898922e-06,1.0,1.0,0.0,0.005503884757881114,50,0.02,397
DR_8,0.3164535857137623,0.01645358571376232,0.0002707204828401235,1.0,1.0,6.525297183351049,0.012764916027663343,50,0.02,398
DR_20,0.31645352557283113,0.01645352557283114,0.0002707185037758083,1.0,1.0,6.526034318100337,0.012767317115771741,50,0.02,398
DR_8,0.2825666807083938,-0.017433319291606186,0.0003039206215230884,1.0,1.0,8.0,0.06207739068363389,50,0.02,399
DR_20,0.2843778184103708,-0.015622181589629192,0.00024405255761934924,1.0,1.0,20.0,0.30127307187006513,50,0.02,399
DR_8,0.3006237112257802,0.0006237112257801991,3.890156931642385e-07,1.0,1.0,3.916634259667749,0.03929214490949388,50,0.02,400
DR_20,0.3006237112257802,0.0006237112257801991,3.890156931642385e-07,1.0,1.0,3.916634259667749,0.03929214490949388,50,0.02,400
DR_8,0.3165702225859267,0.01657022258592672,0.000274572276547156,1.0,1.0,8.0,0.07520048059262495,50,0.02,401
DR_20,0.3166244191846424,0.016624419184642414,0.00027637131322670675,1.0,1.0,17.652538844833636,0.32660020372631476,50,0.02,401
DR_8,0.32339959557820624,0.023399595578206256,0.0005475410732236098,1.0,1.0,8.0,0.02775994676037786,50,0.02,402
DR_20,0.32081070583739085,0.020810705837390864,0.00043308547745041416,1.0,1.0,20.0,0.08831599817570866,50,0.02,402
DR_8,0.2796355186109894,-0.02036448138901059,0.00041471210224335877,1.0,1.0,0.0,0.007290412179699339,50,0.02,403
DR_20,0.2796355186109894,-0.02036448138901059,0.00041471210224335877,1.0,1.0,0.0,0.007290412179699339,50,0.02,403
DR_8,0.27035233845392814,-0.029647661546071846,0.0008789838351504273,1.0,1.0,1.0,2.0611546679307403e-09,50,0.02,404
DR_20,0.27035233845392814,-0.029647661546071846,0.0008789838351504273,1.0,1.0,1.0,2.0611546679307403e-09,50,0.02,404
DR_8,0.26357387528598497,-0.03642612471401502,0.0013268625616809757,1.0,1.0,1.191867682433943,0.007363626073246499,50,0.02,405
DR_20,0.26357387528598497,-0.03642612471401502,0.0013268625616809757,1.0,1.0,1.191867682433943,0.007363626073246499,50,0.02,405
DR_8,0.3019345610207168,0.0019345610207168185,3.7425263428768987e-06,1.0,1.0,7.737831925644111,0.1347911841289384,50,0.02,406
DR_20,0.3019345610207168,0.0019345610207168185,3.7425263428768987e-06,1.0,1.0,7.737831925644111,0.1347911841289384,50,0.02,406
DR_8,0.2809888051394351,-0.019011194860564906,0.0003614255300263695,1.0,1.0,8.0,0.11940908715704714,50,0.02,407
DR_20,0.2809513659845468,-0.019048634015453203,0.00036285045785468083,1.0,1.0,10.362643328302935,0.2581791998274287,50,0.02,407
DR_8,0.30863514859024876,0.008635148590248776,7.456579117567542e-05,1.0,1.0,4.557881590863646,0.021626263385535378,50,0.02,408
DR_20,0.30863514859024876,0.008635148590248776,7.456579117567542e-05,1.0,1.0,4.557881590863646,0.021626263385535378,50,0.02,408
DR_8,0.3115287114657857,0.011528711465785713,0.00013291118806133895,1.0,1.0,3.4925433283056955,0.005862924789342876,50,0.02,409
DR_20,0.3115287114657857,0.011528711465785713,0.00013291118806133895,1.0,1.0,3.4925433283056955,0.005862924789342876,50,0.02,409
DR_8,0.28074668126465935,-0.01925331873534064,0.00037069028232461894,1.0,1.0,1.0,2.0611546781048964e-09,50,0.02,410
DR_20,0.28074668126465935,-0.01925331873534064,0.00037069028232461894,1.0,1.0,1.0,2.0611546781048964e-09,50,0.02,410
DR_8,0.2940265168530337,-0.005973483146966274,3.56825009070901e-05,1.0,1.0,1.0,2.0611546686652576e-09,50,0.02,411
DR_20,0.2940265168530337,-0.005973483146966274,3.56825009070901e-05,1.0,1.0,1.0,2.0611546686652576e-09,50,0.02,411
DR_8,0.29793023765870547,-0.002069762341294523,4.283916149440986e-06,1.0,1.0,0.0,0.00530627685813062,50,0.02,412
DR_20,0.29793023765870547,-0.002069762341294523,4.283916149440986e-06,1.0,1.0,0.0,0.00530627685813062,50,0.02,412
DR_8,0.2973390436100713,-0.0026609563899286925,7.08068890910234e-06,1.0,1.0,8.0,0.052915991325251426,50,0.02,413
DR_20,0.29894181898559385,-0.0010581810144061343,1.1197470592495954e-06,1.0,1.0,20.0,0.7337876879729323,50,0.02,413
DR_8,0.30029089493589045,0.0002908949358904622,8.461986372671613e-08,1.0,1.0,0.41988401207720116,0.0021623258053419608,50,0.02,414
DR_20,0.30029089493589045,0.0002908949358904622,8.461986372671613e-08,1.0,1.0,0.41988401207720116,0.0021623258053419608,50,0.02,414
DR_8,0.31342721611459445,0.013427216114594465,0.00018029013258802527,1.0,1.0,8.0,0.04944902896781991,50,0.02,415
DR_20,0.3128480015033775,0.012848001503377504,0.0001650711426307906,1.0,1.0,9.649171158892953,0.07825476748458432,50,0.02,415
DR_8,0.26501641382465,-0.03498358617534997,0.0012238513016881373,1.0,1.0,1.9384678882252824,0.01837228371545385,50,0.02,416
DR_20,0.26501641382465,-0.03498358617534997,0.0012238513016881373,1.0,1.0,1.9384678882252824,0.01837228371545385,50,0.02,416
DR_8,0.3202532845446244,0.020253284544624384,0.0004101955348455209,1.0,1.0,0.5864765730517046,0.007243036418244984,50,0.02,417
DR_20,0.3202532845446244,0.020253284544624384,0.0004101955348455209,1.0,1.0,0.5864765730517046,0.007243036418244984,50,0.02,417
DR_8,0.31766334716415207,0.017663347164152077,0.0003119938330413592,1.0,1.0,1.0,2.061154669987333e-09,50,0.02,418
DR_20,0.31766334716415207,0.017663347164152077,0.0003119938330413592,1.0,1.0,1.0,2.061154669987333e-09,50,0.02,418
DR_8,0.30726888931647406,0.00726888931647407,5.283675189515087e-05,1.0,1.0,2.4386360179856803,0.01927149820904725,50,0.02,419
DR_20,0.30726888931647406,0.00726888931647407,5.283675189515087e-05,1.0,1.0,2.4386360179856803,0.01927149820904725,50,0.02,419
DR_8,0.2703113952413719,-0.029688604758628112,0.0008814132525140358,1.0,1.0,3.0779173734025966,0.0029751708182248144,50,0.02,420
DR_20,0.2703113952413719,-0.029688604758628112,0.0008814132525140358,1.0,1.0,3.0779173734025966,0.0029751708182248144,50,0.02,420
DR_8,0.31750402745692186,0.017504027456921867,0.0003063909772126746,1.0,1.0,2.629957224402072,0.024382717653720295,50,0.02,421
DR_20,0.31750402745692186,0.017504027456921867,0.0003063909772126746,1.0,1.0,2.629957224402072,0.024382717653720295,50,0.02,421
DR_8,0.3113607472134425,0.01136074721344249,0.0001290665772477413,1.0,1.0,2.658122634553447,0.02230680911662743,50,0.02,422
DR_20,0.3113607472134425,0.01136074721344249,0.0001290665772477413,1.0,1.0,2.658122634553447,0.02230680911662743,50,0.02,422
DR_8,0.28306010882473653,-0.016939891175263455,0.0002869599130297687,1.0,1.0,1.0,2.0611546658507735e-09,50,0.02,423
DR_20,0.28306010882473653,-0.016939891175263455,0.0002869599130297687,1.0,1.0,1.0,2.0611546658507735e-09,50,0.02,423
DR_8,0.33666580972630705,0.036665809726307064,0.0013443816028857537,1.0,1.0,3.421313840636657,0.04335217921097377,50,0.02,424
DR_20,0.33666580972630705,0.036665809726307064,0.0013443816028857537,1.0,1.0,3.421313840636657,0.04335217921097377,50,0.02,424
DR_8,0.30137248154815965,0.0013724815481596653,1.8837056000387516e-06,1.0,1.0,4.404950727445059,0.026802971224871592,50,0.02,425
DR_20,0.30137248154815965,0.0013724815481596653,1.8837056000387516e-06,1.0,1.0,4.404950727445059,0.026802971224871592,50,0.02,425
DR_8,0.3105901618752718,0.010590161875271786,0.00011215152854446003,1.0,1.0,4.4641075693628816,0.039658032221282544,50,0.02,426
DR_20,0.3105901618752718,0.010590161875271786,0.00011215152854446003,1.0,1.0,4.4641075693628816,0.039658032221282544,50,0.02,426
DR_8,0.3380724305765795,0.0380724305765795,0.0014495099700084653,1.0,1.0,4.707352301173883,0.04834903027332726,50,0.02,427
DR_20,0.3380724305765795,0.0380724305765795,0.0014495099700084653,1.0,1.0,4.707352301173883,0.04834903027332726,50,0.02,427
DR_8,0.32668910638427817,0.026689106384278183,0.0007123083995913184,1.0,1.0,3.5370030788015567,0.04348233088989915,50,0.02,428
DR_20,0.32668910638427817,0.026689106384278183,0.0007123083995913184,1.0,1.0,3.5370030788015567,0.04348233088989915,50,0.02,428
DR_8,0.28948373054178855,-0.010516269458211436,0.00011059192331771064,1.0,1.0,3.2829486008631155,0.038312978515985856,50,0.02,429
DR_20,0.28948373054178855,-0.010516269458211436,0.00011059192331771064,1.0,1.0,3.2829486008631155,0.038312978515985856,50,0.02,429
DR_8,0.2838019710279341,-0.016198028972065903,0.00026237614257988636,1.0,1.0,3.220979298668173,0.03022970006484227,50,0.02,430
DR_20,0.2838019710279341,-0.016198028972065903,0.00026237614257988636,1.0,1.0,3.220979298668173,0.03022970006484227,50,0.02,430
DR_8,0.3108108344453696,0.010810834445369621,0.00011687414140519028,1.0,1.0,0.0,0.00315785319468677,50,0.02,431
DR_20,0.3108108344453696,0.010810834445369621,0.00011687414140519028,1.0,1.0,0.0,0.00315785319468677,50,0.02,431
DR_8,0.2890185410636889,-0.010981458936311084,0.00012059244036988655,1.0,1.0,6.112228984327731,0.02074494098837139,50,0.02,432
DR_20,0.2890185410636889,-0.010981458936311084,0.00012059244036988655,1.0,1.0,6.112228984327731,0.02074494098837139,50,0.02,432
DR_8,0.32718976950654555,0.027189769506545558,0.0007392835658190747,1.0,1.0,0.7962032214636487,0.011975302703637385,50,0.02,433
DR_20,0.32718976950654555,0.027189769506545558,0.0007392835658190747,1.0,1.0,0.7962032214636487,0.011975302703637385,50,0.02,433
DR_8,0.30308291841990376,0.0030829184199037685,9.504385983781948e-06,1.0,1.0,0.0,0.0030327919955273623,50,0.02,434
DR_20,0.30308291841990376,0.0030829184199037685,9.504385983781948e-06,1.0,1.0,0.0,0.0030327919955273623,50,0.02,434
DR_8,0.2619522896176182,-0.038047710382381805,0.0014476282653416042,0.0,0.0,0.030372904789300804,0.00022753015186036457,50,0.02,435
DR_20,0.2619522896176182,-0.038047710382381805,0.0014476282653416042,0.0,0.0,0.030372904789300804,0.00022753015186036457,50,0.02,435
DR_8,0.3344655169106962,0.034465516910696214,0.0011878718559214867,1.0,1.0,2.800619242321999,0.024584452765595562,50,0.02,436
DR_20,0.3344655169106962,0.034465516910696214,0.0011878718559214867,1.0,1.0,2.800619242321999,0.024584452765595562,50,0.02,436
DR_8,0.2909703264306891,-0.009029673569310892,8.15350047683117e-05,1.0,1.0,1.0,2.0611546682418445e-09,50,0.02,437
DR_20,0.2909703264306891,-0.009029673569310892,8.15350047683117e-05,1.0,1.0,1.0,2.0611546682418445e-09,50,0.02,437
DR_8,0.299997360687011,-2.6393129889945577e-06,6.965973053875386e-12,1.0,1.0,0.0,0.00106468140628538,50,0.02,438
DR_20,0.299997360687011,-2.6393129889945577e-06,6.965973053875386e-12,1.0,1.0,0.0,0.00106468140628538,50,0.02,438
DR_8,0.29396667016408834,-0.006033329835911649,3.640106890890169e-05,1.0,1.0,0.0,0.008517681047116489,50,0.02,439
DR_20,0.29396667016408834,-0.006033329835911649,3.640106890890169e-05,1.0,1.0,0.0,0.008517681047116489,50,0.02,439
DR_8,0.3070064885590758,0.007006488559075819,4.909088192846034e-05,1.0,1.0,8.0,0.009594867333057902,50,0.02,440
DR_20,0.3064672139536421,0.006467213953642137,4.182485632218356e-05,1.0,1.0,20.0,0.0552588342650179,50,0.02,440
DR_8,0.3232099273206411,0.02320992732064109,0.0005387007262294416,1.0,1.0,1.0,2.061154950476413e-09,50,0.02,441
DR_20,0.3232099273206411,0.02320992732064109,0.0005387007262294416,1.0,1.0,1.0,2.061154950476413e-09,50,0.02,441
DR_8,0.2951385218949143,-0.0048614781050856926,2.3633969366227576e-05,1.0,1.0,0.0,0.005203040957132765,50,0.02,442
DR_20,0.2951385218949143,-0.0048614781050856926,2.3633969366227576e-05,1.0,1.0,0.0,0.005203040957132765,50,0.02,442
DR_8,0.2781337547620729,-0.021866245237927073,0.0004781326808051684,1.0,1.0,0.0,0.0015291638864465534,50,0.02,443
DR_20,0.2781337547620729,-0.021866245237927073,0.0004781326808051684,1.0,1.0,0.0,0.0015291638864465534,50,0.02,443
DR_8,0.28858439845925127,-0.011415601540748721,0.00013031595853714458,1.0,1.0,4.0717747302378475,0.01546633587967315,50,0.02,444
DR_20,0.28858439845925127,-0.011415601540748721,0.00013031595853714458,1.0,1.0,4.0717747302378475,0.01546633587967315,50,0.02,444
DR_8,0.28001368318068676,-0.019986316819313232,0.000399452860001963,1.0,1.0,8.0,0.06494802768593567,50,0.02,445
DR_20,0.2799280948806112,-0.020071905119388778,0.0004028813751217454,1.0,1.0,9.283098299909605,0.0816925244080279,50,0.02,445
DR_8,0.30208469599920523,0.002084695999205244,4.34595740910235e-06,1.0,1.0,1.07985496298324,0.004556218907349167,50,0.02,446
DR_20,0.30208469599920523,0.002084695999205244,4.34595740910235e-06,1.0,1.0,1.07985496298324,0.004556218907349167,50,0.02,446
DR_8,0.2828648492335982,-0.017135150766401763,0.0002936133917873189,1.0,1.0,1.0,2.0611546743650288e-09,50,0.02,447
DR_20,0.2828648492335982,-0.017135150766401763,0.0002936133917873189,1.0,1.0,1.0,2.0611546743650288e-09,50,0.02,447
DR_8,0.2824140048122467,-0.01758599518775328,0.00030926722674368145,1.0,1.0,3.4499201542996394,0.024670445411712868,50,0.02,448
DR_20,0.2824140048122467,-0.01758599518775328,0.00030926722674368145,1.0,1.0,3.4499201542996394,0.024670445411712868,50,0.02,448
DR_8,0.311147393167868,0.011147393167868003,0.00012426437443903023,1.0,1.0,1.330814405320598,0.0048382883739825095,50,0.02,449
DR_20,0.311147393167868,0.011147393167868003,0.00012426437443903023,1.0,1.0,1.330814405320598,0.0048382883739825095,50,0.02,449
DR_8,0.28931602895417613,-0.010683971045823859,0.00011414723730800257,1.0,1.0,7.024051869493744,0.06927502309082181,50,0.02,450
DR_20,0.28931602895417613,-0.010683971045823859,0.00011414723730800257,1.0,1.0,7.024051869493744,0.06927502309082181,50,0.02,450
DR_8,0.3324426761627616,0.032442676162761586,0.0010525272366018188,0.0,0.0,1.0,2.061154673272586e-09,50,0.02,451
DR_20,0.3324426761627616,0.032442676162761586,0.0010525272366018188,0.0,0.0,1.0,2.061154673272586e-09,50,0.02,451
DR_8,0.3040515437068958,0.0040515437068958104,1.6415006408887043e-05,1.0,1.0,8.0,0.10426307183628969,50,0.02,452
DR_20,0.3041910263483937,0.004191026348393689,1.756470185293014e-05,1.0,1.0,8.395268718626594,0.11459905040800611,50,0.02,452
DR_8,0.30326314392265796,0.003263143922657974,1.064810825997967e-05,1.0,1.0,8.0,0.1495283880713762,50,0.02,453
DR_20,0.30318938880949703,0.00318938880949704,1.0172200978144947e-05,1.0,1.0,8.189149440086977,0.1572323434256536,50,0.02,453
DR_8,0.29912857686437144,-0.0008714231356285462,7.593782813086877e-07,1.0,1.0,1.8750348423334902,0.006294632861715552,50,0.02,454
DR_20,0.29912857686437144,-0.0008714231356285462,7.593782813086877e-07,1.0,1.0,1.8750348423334902,0.006294632861715552,50,0.02,454
DR_8,0.2735028359333086,-0.026497164066691392,0.0007020997035771616,1.0,1.0,0.9853160274609388,0.0035676139975508456,50,0.02,455
DR_20,0.2735028359333086,-0.026497164066691392,0.0007020997035771616,1.0,1.0,0.9853160274609388,0.0035676139975508456,50,0.02,455
DR_8,0.28742675349670194,-0.012573246503298052,0.0001580865276326967,1.0,1.0,0.0,0.006144878165996268,50,0.02,456
DR_20,0.28742675349670194,-0.012573246503298052,0.0001580865276326967,1.0,1.0,0.0,0.006144878165996268,50,0.02,456
DR_8,0.2801998085690154,-0.019800191430984604,0.00039204758070363613,1.0,1.0,1.0,2.0611546773109994e-09,50,0.02,457
DR_20,0.2801998085690154,-0.019800191430984604,0.00039204758070363613,1.0,1.0,1.0,2.0611546773109994e-09,50,0.02,457
DR_8,0.300893268182333,0.0008932681823329847,7.979280455684743e-07,1.0,1.0,1.5423671713699796,0.004790261903562722,50,0.02,458
DR_20,0.300893268182333,0.0008932681823329847,7.979280455684743e-07,1.0,1.0,1.5423671713699796,0.004790261903562722,50,0.02,458
DR_8,0.2972898792181359,-0.0027101207818641115,7.344754652291743e-06,1.0,1.0,8.0,0.08375874986462598,50,0.02,459
DR_20,0.29486397620104365,-0.005136023798956335,2.6378740463445866e-05,1.0,1.0,13.540835560259449,0.2224038912838479,50,0.02,459
DR_8,0.3390248120551766,0.039024812055176605,0.0015229359559418574,0.0,0.0,1.0,2.0611546689912785e-09,50,0.02,460
DR_20,0.3390248120551766,0.039024812055176605,0.0015229359559418574,0.0,0.0,1.0,2.0611546689912785e-09,50,0.02,460
DR_8,0.28580609580753386,-0.014193904192466134,0.00020146691622490768,1.0,1.0,0.0,0.0018609439871035908,50,0.02,461
DR_20,0.28580609580753386,-0.014193904192466134,0.00020146691622490768,1.0,1.0,0.0,0.0018609439871035908,50,0.02,461
DR_8,0.2978929945581888,-0.002107005441811194,4.439471931821984e-06,1.0,1.0,0.06373225817082605,0.0056977711877245815,50,0.02,462
DR_20,0.2978929945581888,-0.002107005441811194,4.439471931821984e-06,1.0,1.0,0.06373225817082605,0.0056977711877245815,50,0.02,462
DR_8,0.31334182435975383,0.01334182435975384,0.00017800427724652096,1.0,1.0,5.598421937687123,0.06094532129390539,50,0.02,463
DR_20,0.31334182435975383,0.01334182435975384,0.00017800427724652096,1.0,1.0,5.598421937687123,0.06094532129390539,50,0.02,463
DR_8,0.31997062672234605,0.019970626722346063,0.00039882593168328267,1.0,1.0,2.53862418412848,0.011641035347592124,50,0.02,464
DR_20,0.31997062672234605,0.019970626722346063,0.00039882593168328267,1.0,1.0,2.53862418412848,0.011641035347592124,50,0.02,464
DR_8,0.30140345916533534,0.0014034591653353523,1.9696976287638037e-06,1.0,1.0,3.3116564781761184,0.027402101990698053,50,0.02,465
DR_20,0.30140345916533534,0.0014034591653353523,1.9696976287638037e-06,1.0,1.0,3.3116564781761184,0.027402101990698053,50,0.02,465
DR_8,0.33162419579883917,0.03162419579883918,0.0010000897599233179,1.0,1.0,8.0,0.03131529127145737,50,0.02,466
DR_20,0.3318276217604371,0.03182762176043713,0.0010129975069254511,1.0,1.0,16.38580129438161,0.08222361687119444,50,0.02,466
DR_8,0.3125533370896081,0.012553337089608096,0.00015758627208533026,1.0,1.0,2.8907486274020537,0.0370090306322778,50,0.02,467
DR_20,0.3125533370896081,0.012553337089608096,0.00015758627208533026,1.0,1.0,2.8907486274020537,0.0370090306322778,50,0.02,467
DR_8,0.28504185808009247,-0.01495814191990752,0.0002237460096960946,1.0,1.0,0.0,0.005227309712916368,50,0.02,468
DR_20,0.28504185808009247,-0.01495814191990752,0.0002237460096960946,1.0,1.0,0.0,0.005227309712916368,50,0.02,468
DR_8,0.3129953674632657,0.012995367463265683,0.00016887957550530436,1.0,1.0,0.0,2.061154687422722e-09,50,0.02,469
DR_20,0.3129953674632657,0.012995367463265683,0.00016887957550530436,1.0,1.0,0.0,2.061154687422722e-09,50,0.02,469
DR_8,0.299384517316206,-0.0006154826837939664,3.7881893405022365e-07,1.0,1.0,1.0,2.0611546788589943e-09,50,0.02,470
DR_20,0.299384517316206,-0.0006154826837939664,3.7881893405022365e-07,1.0,1.0,1.0,2.0611546788589943e-09,50,0.02,470
DR_8,0.27017247588153315,-0.02982752411846684,0.0008896811950377211,1.0,1.0,1.3042290615685548,0.010320740609297979,50,0.02,471
DR_20,0.27017247588153315,-0.02982752411846684,0.0008896811950377211,1.0,1.0,1.3042290615685548,0.010320740609297979,50,0.02,471
DR_8,0.3231439028212663,0.023143902821266327,0.0005356402378002194,1.0,1.0,0.6423196322079434,0.00232262926179352,50,0.02,472
DR_20,0.3231439028212663,0.023143902821266327,0.0005356402378002194,1.0,1.0,0.6423196322079434,0.00232262926179352,50,0.02,472
DR_8,0.29519004358695544,-0.004809956413044547,2.3135680695388366e-05,1.0,1.0,2.5307573428284034,0.02954644695929217,50,0.02,473
DR_20,0.29519004358695544,-0.004809956413044547,2.3135680695388366e-05,1.0,1.0,2.5307573428284034,0.02954644695929217,50,0.02,473
DR_8,0.28966382555419345,-0.010336174445806534,0.00010683650217414402,1.0,1.0,7.113349429800872,0.11387933093813161,50,0.02,474
DR_20,0.28966382555419345,-0.010336174445806534,0.00010683650217414402,1.0,1.0,7.113349429800872,0.11387933093813161,50,0.02,474
DR_8,0.30436512207387645,0.0043651220738764596,1.9054290719843524e-05,1.0,1.0,1.0,2.0611546680141163e-09,50,0.02,475
DR_20,0.30436512207387645,0.0043651220738764596,1.9054290719843524e-05,1.0,1.0,1.0,2.0611546680141163e-09,50,0.02,475
DR_8,0.2895668962778892,-0.010433103722110815,0.00010884965327632254,1.0,1.0,0.0,0.002875823012845726,50,0.02,476
DR_20,0.2895668962778892,-0.010433103722110815,0.00010884965327632254,1.0,1.0,0.0,0.002875823012845726,50,0.02,476
DR_8,0.29546236896782796,-0.004537631032172029,2.0590095384130594e-05,1.0,1.0,1.0,2.0611546706958913e-09,50,0.02,477
DR_20,0.29546236896782796,-0.004537631032172029,2.0590095384130594e-05,1.0,1.0,1.0,2.0611546706958913e-09,50,0.02,477
DR_8,0.34512585941896073,0.045125859418960745,0.0020363431882998084,0.0,0.0,2.798013490079204,0.017332532313272694,50,0.02,478
DR_20,0.34512585941896073,0.045125859418960745,0.0020363431882998084,0.0,0.0,2.798013490079204,0.017332532313272694,50,0.02,478
DR_8,0.32465933400993763,0.02465933400993764,0.0006080827538136671,1.0,1.0,3.9187584441367416,0.016386325355800282,50,0.02,479
DR_20,0.32465933400993763,0.02465933400993764,0.0006080827538136671,1.0,1.0,3.9187584441367416,0.016386325355800282,50,0.02,479
DR_8,0.2892508762900481,-0.010749123709951902,0.00011554366053185014,1.0,1.0,3.043471891428734,0.02430586640418568,50,0.02,480
DR_20,0.2892508762900481,-0.010749123709951902,0.00011554366053185014,1.0,1.0,3.043471891428734,0.02430586640418568,50,0.02,480
DR_8,0.3006075030105224,0.0006075030105224255,3.6905990779381024e-07,1.0,1.0,8.0,0.08812993357519068,50,0.02,481
DR_20,0.29913323476438264,-0.0008667652356173505,7.512819736748011e-07,1.0,1.0,10.350583429283699,0.14855183878018377,50,0.02,481
DR_8,0.3182669609217001,0.018266960921700104,0.0003336818613149187,1.0,1.0,4.790296505591419,0.030753159640540872,50,0.02,482
DR_20,0.3182669609217001,0.018266960921700104,0.0003336818613149187,1.0,1.0,4.790296505591419,0.030753159640540872,50,0.02,482
DR_8,0.3250242399685883,0.025024239968588324,0.0006262125860054934,1.0,1.0,4.900968929525997,0.015700034889679713,50,0.02,483
DR_20,0.3250242399685883,0.025024239968588324,0.0006262125860054934,1.0,1.0,4.900968929525997,0.015700034889679713,50,0.02,483
DR_8,0.2814966429687326,-0.018503357031267376,0.00034237422142655184,1.0,1.0,2.70572178252192,0.026394442701081045,50,0.02,484
DR_20,0.2814966429687326,-0.018503357031267376,0.00034237422142655184,1.0,1.0,2.70572178252192,0.026394442701081045,50,0.02,484
DR_8,0.28623295793671455,-0.01376704206328544,0.00018953144717227062,1.0,1.0,2.924433234363252,0.023223467186714922,50,0.02,485
DR_20,0.28623295793671455,-0.01376704206328544,0.00018953144717227062,1.0,1.0,2.924433234363252,0.023223467186714922,50,0.02,485
DR_8,0.26238588777496824,-0.03761411222503175,0.0014148214384772828,1.0,1.0,8.0,0.06853571965225555,50,0.02,486
DR_20,0.2602431578385224,-0.03975684216147757,0.0015806064986526403,0.0,0.0,20.0,0.28379738582389996,50,0.02,486
DR_8,0.3104974295250328,0.010497429525032798,0.00011019602663303031,1.0,1.0,0.0,0.006255759016064951,50,0.02,487
DR_20,0.3104974295250328,0.010497429525032798,0.00011019602663303031,1.0,1.0,0.0,0.006255759016064951,50,0.02,487
DR_8,0.29858438619461203,-0.0014156138053879608,2.0039624460049832e-06,1.0,1.0,4.864379974677014,0.07478064434915022,50,0.02,488
DR_20,0.29858438619461203,-0.0014156138053879608,2.0039624460049832e-06,1.0,1.0,4.864379974677014,0.07478064434915022,50,0.02,488
DR_8,0.30068519053230175,0.0006851905323017604,4.694860655559698e-07,1.0,1.0,6.591890316068903,0.053984948653422016,50,0.02,489
DR_20,0.30068519053230175,0.0006851905323017604,4.694860655559698e-07,1.0,1.0,6.591890316068903,0.053984948653422016,50,0.02,489
DR_8,0.31329535862017804,0.013295358620178055,0.00017676656083914292,1.0,1.0,0.0,2.0611546783428837e-09,50,0.02,490
DR_20,0.31329535862017804,0.013295358620178055,0.00017676656083914292,1.0,1.0,0.0,2.0611546783428837e-09,50,0.02,490
DR_8,0.3089469689184727,0.008946968918472686,8.004825282811632e-05,1.0,1.0,0.7036828506404559,0.018182023873075923,50,0.02,491
DR_20,0.3089469689184727,0.008946968918472686,8.004825282811632e-05,1.0,1.0,0.7036828506404559,0.018182023873075923,50,0.02,491
DR_8,0.2820172800629022,-0.01798271993709777,0.00032337821633609355,1.0,1.0,1.0,2.0611547475623413e-09,50,0.02,492
DR_20,0.2820172800629022,-0.01798271993709777,0.00032337821633609355,1.0,1.0,1.0,2.0611547475623413e-09,50,0.02,492
DR_8,0.2973780283425488,-0.0026219716574512053,6.87473537247742e-06,1.0,1.0,0.0,0.007215623273846213,50,0.02,493
DR_20,0.2973780283425488,-0.0026219716574512053,6.87473537247742e-06,1.0,1.0,0.0,0.007215623273846213,50,0.02,493
DR_8,0.2842533114541125,-0.01574668854588751,0.00024795820016118494,1.0,1.0,0.0,0.002393323513544337,50,0.02,494
DR_20,0.2842533114541125,-0.01574668854588751,0.00024795820016118494,1.0,1.0,0.0,0.002393323513544337,50,0.02,494
DR_8,0.29412190917418596,-0.005878090825814031,3.455195175651907e-05,1.0,1.0,4.862599075178351,0.04168918712750155,50,0.02,495
DR_20,0.29412190917418596,-0.005878090825814031,3.455195175651907e-05,1.0,1.0,4.862599075178351,0.04168918712750155,50,0.02,495
DR_8,0.31986954736891876,0.019869547368918772,0.00039479891264570686,1.0,1.0,1.0,2.0611546745292258e-09,50,0.02,496
DR_20,0.31986954736891876,0.019869547368918772,0.00039479891264570686,1.0,1.0,1.0,2.0611546745292258e-09,50,0.02,496
DR_8,0.2941795151671704,-0.005820484832829598,3.387804368919939e-05,1.0,1.0,5.840435082166921,0.06233942045383304,50,0.02,497
DR_20,0.2941795151671704,-0.005820484832829598,3.387804368919939e-05,1.0,1.0,5.840435082166921,0.06233942045383304,50,0.02,497
DR_8,0.30550367559287994,0.005503675592879953,3.0290445031662502e-05,1.0,1.0,3.9525886250525226,0.07458112050597136,50,0.02,498
DR_20,0.30550367559287994,0.005503675592879953,3.0290445031662502e-05,1.0,1.0,3.9525886250525226,0.07458112050597136,50,0.02,498
DR_8,0.32482567889822767,0.024825678898227677,0.0006163143327579069,1.0,1.0,0.0,0.003447076913272841,50,0.02,499
DR_20,0.32482567889822767,0.024825678898227677,0.0006163143327579069,1.0,1.0,0.0,0.003447076913272841,50,0.02,499
DR_8,0.30941575463303944,0.009415754633039453,8.865643530960391e-05,1.0,1.0,8.0,0.040721602951929524,50,0.02,500
DR_20,0.3091382846288446,0.009138284628844584,8.35082459577772e-05,1.0,1.0,20.0,0.28466979308637175,50,0.02,500
DR_8,0.296410381537214,-0.003589618462785993,1.2885360708374075e-05,1.0,1.0,2.1731956124488816,0.019799551279079577,50,0.02,501
DR_20,0.296410381537214,-0.003589618462785993,1.2885360708374075e-05,1.0,1.0,2.1731956124488816,0.019799551279079577,50,0.02,501
DR_8,0.2996908067996949,-0.00030919320030509123,9.560043511490427e-08,1.0,1.0,2.6559726162225927,0.01812270793499582,50,0.02,502
DR_20,0.2996908067996949,-0.00030919320030509123,9.560043511490427e-08,1.0,1.0,2.6559726162225927,0.01812270793499582,50,0.02,502
DR_8,0.3063148676181269,0.006314867618126885,3.9877553034467516e-05,1.0,1.0,1.5953717879021254,0.010369945447242882,50,0.02,503
DR_20,0.3063148676181269,0.006314867618126885,3.9877553034467516e-05,1.0,1.0,1.5953717879021254,0.010369945447242882,50,0.02,503
DR_8,0.31970565016197156,0.019705650161971566,0.00038831264830601004,1.0,1.0,5.247124537208417,0.05044610674340219,50,0.02,504
DR_20,0.3197056488005198,0.019705648800519837,0.0003883125946494289,1.0,1.0,5.2471464706694455,0.05044647082101784,50,0.02,504
DR_8,0.2954117865740395,-0.004588213425960497,2.1051702442164157e-05,1.0,1.0,0.0,0.002911639655382529,50,0.02,505
DR_20,0.2954117865740395,-0.004588213425960497,2.1051702442164157e-05,1.0,1.0,0.0,0.002911639655382529,50,0.02,505
DR_8,0.29008101082547266,-0.009918989174527326,9.838634624439029e-05,1.0,1.0,7.645764444853584,0.049427751462657966,50,0.02,506
DR_20,0.29008099964860995,-0.00991900035139004,9.838656797087572e-05,1.0,1.0,7.6457999123233,0.04942803631623928,50,0.02,506
DR_8,0.3079782765395616,0.007978276539561624,6.36528965417194e-05,1.0,1.0,1.8619099102663148,0.024645746683006085,50,0.02,507
DR_20,0.3079782765395616,0.007978276539561624,6.36528965417194e-05,1.0,1.0,1.8619099102663148,0.024645746683006085,50,0.02,507
DR_8,0.31816022633686214,0.01816022633686215,0.0003297938206060617,1.0,1.0,2.3148893224597757,0.0031450068588133725,50,0.02,508
DR_20,0.31816022633686214,0.01816022633686215,0.0003297938206060617,1.0,1.0,2.3148893224597757,0.0031450068588133725,50,0.02,508
DR_8,0.2741857938910827,-0.02581420610891727,0.0006663732370336617,1.0,1.0,8.0,0.07392277360661755,50,0.02,509
DR_20,0.27699274486596925,-0.023007255134030735,0.0005293337888023836,1.0,1.0,16.076159113096477,0.32210659760414473,50,0.02,509
DR_8,0.2992887241564365,-0.000711275843563508,5.059133256369799e-07,1.0,1.0,0.0,2.061154675517862e-09,50,0.02,510
DR_20,0.2992887241564365,-0.000711275843563508,5.059133256369799e-07,1.0,1.0,0.0,2.061154675517862e-09,50,0.02,510
DR_8,0.3349829928362532,0.034982992836253224,0.0012238097877813445,1.0,1.0,3.727554286325503,0.029581324067607304,50,0.02,511
DR_20,0.3349829928362532,0.034982992836253224,0.0012238097877813445,1.0,1.0,3.727554286325503,0.029581324067607304,50,0.02,511
DR_8,0.31658954017012614,0.01658954017012615,0.00027521284305622915,1.0,1.0,6.152687334568903,0.07972472811409814,50,0.02,512
DR_20,0.31658954017012614,0.01658954017012615,0.00027521284305622915,1.0,1.0,6.152687334568903,0.07972472811409814,50,0.02,512
DR_8,0.26549676482265167,-0.034503235177348324,0.0011904732377034067,0.0,0.0,1.0,2.061154744088976e-09,50,0.02,513
DR_20,0.26549676482265167,-0.034503235177348324,0.0011904732377034067,0.0,0.0,1.0,2.061154744088976e-09,50,0.02,513
DR_8,0.31630890788453153,0.016308907884531543,0.0002659804763861351,1.0,1.0,8.0,0.054803291330172456,50,0.02,514
DR_20,0.31738294994980987,0.01738294994980988,0.00030216694895759526,1.0,1.0,9.752725002000977,0.08008154081714301,50,0.02,514
DR_8,0.3097804142639625,0.009780414263962534,9.565650317472179e-05,1.0,1.0,3.8999820338672757,0.004352776366341935,50,0.02,515
DR_20,0.3097804142639625,0.009780414263962534,9.565650317472179e-05,1.0,1.0,3.8999820338672757,0.004352776366341935,50,0.02,515
DR_8,0.3058311044608644,0.005831104460864434,3.40017792335131e-05,1.0,1.0,0.584050432270256,0.008636308455132604,50,0.02,516
DR_20,0.3058311044608644,0.005831104460864434,3.40017792335131e-05,1.0,1.0,0.584050432270256,0.008636308455132604,50,0.02,516
DR_8,0.3001532883097578,0.00015328830975780416,2.349730590840452e-08,1.0,1.0,1.0174633652749292,0.025473488035411895,50,0.02,517
DR_20,0.3001532883097578,0.00015328830975780416,2.349730590840452e-08,1.0,1.0,1.0174633652749292,0.025473488035411895,50,0.02,517
DR_8,0.2976057688078677,-0.002394231192132279,5.732343001379154e-06,1.0,1.0,1.3462440798954451,0.01494771719018978,50,0.02,518
DR_20,0.2976057688078677,-0.002394231192132279,5.732343001379154e-06,1.0,1.0,1.3462440798954451,0.01494771719018978,50,0.02,518
DR_8,0.2993865214484433,-0.0006134785515566898,3.7635593322009413e-07,1.0,1.0,2.517455106322246,0.015349535939252893,50,0.02,519
DR_20,0.2993865214484433,-0.0006134785515566898,3.7635593322009413e-07,1.0,1.0,2.517455106322246,0.015349535939252893,50,0.02,519
DR_8,0.29097550487316287,-0.009024495126837118,8.144151229430688e-05,1.0,1.0,0.7020889719032408,0.006242587169245533,50,0.02,520
DR_20,0.29097550487316287,-0.009024495126837118,8.144151229430688e-05,1.0,1.0,0.7020889719032408,0.006242587169245533,50,0.02,520
DR_8,0.34271525705744466,0.04271525705744467,0.0018245931854835764,0.0,0.0,1.0,2.061154666050097e-09,50,0.02,521
DR_20,0.34271525705744466,0.04271525705744467,0.0018245931854835764,0.0,0.0,1.0,2.061154666050097e-09,50,0.02,521
DR_8,0.2728260384457648,-0.027173961554235182,0.0007384241865510517,1.0,1.0,3.819969487137224,0.02811106879382673,50,0.02,522
DR_20,0.2728260384457648,-0.027173961554235182,0.0007384241865510517,1.0,1.0,3.819969487137224,0.02811106879382673,50,0.02,522
DR_8,0.29829519071590516,-0.0017048092840948326,2.9063746951359357e-06,1.0,1.0,3.6606386848916426,0.031157501965500323,50,0.02,523
DR_20,0.29829519071590516,-0.0017048092840948326,2.9063746951359357e-06,1.0,1.0,3.6606386848916426,0.031157501965500323,50,0.02,523
DR_8,0.30978791598874433,0.009787915988744345,9.580329940271718e-05,1.0,1.0,0.0,0.005953693658278645,50,0.02,524
DR_20,0.30978791598874433,0.009787915988744345,9.580329940271718e-05,1.0,1.0,0.0,0.005953693658278645,50,0.02,524
DR_8,0.28255154321693565,-0.017448456783064337,0.0003044486441104639,1.0,1.0,0.6891814452441128,0.006127588322205731,50,0.02,525
DR_20,0.28255154321693565,-0.017448456783064337,0.0003044486441104639,1.0,1.0,0.6891814452441128,0.006127588322205731,50,0.02,525
DR_8,0.32917456282292246,0.029174562822922467,0.0008511551159086498,1.0,1.0,0.20851282272656463,0.009908302347667635,50,0.02,526
DR_20,0.32917456282292246,0.029174562822922467,0.0008511551159086498,1.0,1.0,0.20851282272656463,0.009908302347667635,50,0.02,526
DR_8,0.2743382013688363,-0.02566179863116369,0.0006585279089863946,1.0,1.0,0.0,0.0005458535301273332,50,0.02,527
DR_20,0.2743382013688363,-0.02566179863116369,0.0006585279089863946,1.0,1.0,0.0,0.0005458535301273332,50,0.02,527
DR_8,0.3059887691073852,0.005988769107385217,3.5865355421571524e-05,1.0,1.0,8.0,0.03717186029225646,50,0.02,528
DR_20,0.3080191483427883,0.00801914834278833,6.430674014364481e-05,1.0,1.0,16.972975582775934,0.12941293884294622,50,0.02,528
DR_8,0.29723175456136697,-0.0027682454386330213,7.663182808512529e-06,1.0,1.0,5.458396099105175,0.02347638734618005,50,0.02,529
DR_20,0.29723177000347717,-0.0027682299965228196,7.66309731364873e-06,1.0,1.0,5.458463705066774,0.023476752197852002,50,0.02,529
DR_8,0.27460518074314066,-0.025394819256859325,0.0006448968450885532,1.0,1.0,5.111317825538972,0.03654205438266433,50,0.02,530
DR_20,0.27460518074314066,-0.025394819256859325,0.0006448968450885532,1.0,1.0,5.111317825538972,0.03654205438266433,50,0.02,530
DR_8,0.32256192876411954,0.022561928764119554,0.0005090406295572053,1.0,1.0,1.5301905281488621,0.016018940603444772,50,0.02,531
DR_20,0.32256192876411954,0.022561928764119554,0.0005090406295572053,1.0,1.0,1.5301905281488621,0.016018940603444772,50,0.02,531
DR_8,0.3038504538202724,0.003850453820272437,1.4825994622050605e-05,1.0,1.0,0.0,0.0007640996690207491,50,0.02,532
DR_20,0.3038504538202724,0.003850453820272437,1.4825994622050605e-05,1.0,1.0,0.0,0.0007640996690207491,50,0.02,532
DR_8,0.28541683921378463,-0.014583160786215354,0.00021266857851660924,1.0,1.0,8.0,0.05260433680709464,50,0.02,533
DR_20,0.2859987904119252,-0.01400120958807477,0.00019603386992919687,1.0,1.0,9.876979961142684,0.0741342332598679,50,0.02,533
DR_8,0.2989256221752215,-0.001074377824778483,1.1542877103757447e-06,1.0,1.0,7.556266871733338,0.0597978954578991,50,0.02,534
DR_20,0.2989256221752215,-0.001074377824778483,1.1542877103757447e-06,1.0,1.0,7.556266871733338,0.0597978954578991,50,0.02,534
DR_8,0.33483310488364254,0.03483310488364255,0.0012133451958348425,0.0,0.0,1.0,2.0611546917784868e-09,50,0.02,535
DR_20,0.33483310488364254,0.03483310488364255,0.0012133451958348425,0.0,0.0,1.0,2.0611546917784868e-09,50,0.02,535
DR_8,0.2999641916617754,-3.580833822458551e-05,1.282237086406312e-09,1.0,1.0,0.0,0.003135129217167392,50,0.02,536
DR_20,0.2999641916617754,-3.580833822458551e-05,1.282237086406312e-09,1.0,1.0,0.0,0.003135129217167392,50,0.02,536
DR_8,0.3100027710216493,0.010002771021649315,0.00010005542811154727,1.0,1.0,4.404064120093263,0.038535090025748606,50,0.02,537
DR_20,0.3100027710216493,0.010002771021649315,0.00010005542811154727,1.0,1.0,4.404064120093263,0.038535090025748606,50,0.02,537
DR_8,0.2518747804484869,-0.04812521955151311,0.0023160367568813398,0.0,0.0,0.0,2.061154676520639e-09,50,0.02,538
DR_20,0.2518747804484869,-0.04812521955151311,0.0023160367568813398,0.0,0.0,0.0,2.061154676520639e-09,50,0.02,538
DR_8,0.3283532114884502,0.028353211488450214,0.0008039046017087852,1.0,1.0,1.0,2.061154686201817e-09,50,0.02,539
DR_20,0.3283532114884502,0.028353211488450214,0.0008039046017087852,1.0,1.0,1.0,2.061154686201817e-09,50,0.02,539
DR_8,0.2933810690240296,-0.006618930975970383,4.381024726466025e-05,1.0,1.0,0.0,2.0611546982912015e-09,50,0.02,540
DR_20,0.2933810690240296,-0.006618930975970383,4.381024726466025e-05,1.0,1.0,0.0,2.0611546982912015e-09,50,0.02,540
DR_8,0.2959046219879044,-0.004095378012095585,1.6772121061955987e-05,1.0,1.0,1.0,2.061154694258529e-09,50,0.02,541
DR_20,0.2959046219879044,-0.004095378012095585,1.6772121061955987e-05,1.0,1.0,1.0,2.061154694258529e-09,50,0.02,541
DR_8,0.26459967878820695,-0.03540032121179304,0.0012531827418981241,1.0,1.0,8.0,0.09253872727926035,50,0.02,542
DR_20,0.2657485844012861,-0.034251415598713864,0.0011731594705158195,1.0,1.0,15.381360247819307,0.43455488040343104,50,0.02,542
DR_8,0.27588107925415484,-0.02411892074584515,0.0005817223379443597,1.0,1.0,8.0,0.03470932592426702,50,0.02,543
DR_20,0.27426037319948277,-0.025739626800517224,0.0006625283878299045,1.0,1.0,15.34703493248153,0.13704145907012347,50,0.02,543
DR_8,0.26389647411798894,-0.036103525882011045,0.0013034645811130414,0.0,0.0,0.0,0.0016128393333730332,50,0.02,544
DR_20,0.26389647411798894,-0.036103525882011045,0.0013034645811130414,0.0,0.0,0.0,0.0016128393333730332,50,0.02,544
DR_8,0.2862895885440581,-0.013710411455941873,0.00018797538229122215,1.0,1.0,1.9239702177767963,0.01253419215723417,50,0.02,545
DR_20,0.2862895885440581,-0.013710411455941873,0.00018797538229122215,1.0,1.0,1.9239702177767963,0.01253419215723417,50,0.02,545
DR_8,0.2743399121738199,-0.025660087826180067,0.0006584401072472745,1.0,1.0,0.0,0.007659737108409626,50,0.02,546
DR_20,0.2743399121738199,-0.025660087826180067,0.0006584401072472745,1.0,1.0,0.0,0.007659737108409626,50,0.02,546
DR_8,0.29857515156087305,-0.0014248484391269356,2.0301930744824646e-06,1.0,1.0,7.927603447211249,0.05402279570257565,50,0.02,547
DR_20,0.29857515156087305,-0.0014248484391269356,2.0301930744824646e-06,1.0,1.0,7.927603447211249,0.05402279570257565,50,0.02,547
DR_8,0.2813309183642265,-0.018669081635773466,0.00034853460912317405,1.0,1.0,1.0,2.0611546711328437e-09,50,0.02,548
DR_20,0.2813309183642265,-0.018669081635773466,0.00034853460912317405,1.0,1.0,1.0,2.0611546711328437e-09,50,0.02,548
DR_8,0.30052233880309304,0.0005223388030930476,2.7283782521667754e-07,1.0,1.0,7.440808684807351,0.08926416598411052,50,0.02,549
DR_20,0.30052233880309304,0.0005223388030930476,2.7283782521667754e-07,1.0,1.0,7.440808684807351,0.08926416598411052,50,0.02,549
DR_8,0.28881690282404227,-0.011183097175957724,0.0001250616624469136,1.0,1.0,0.9522098377410592,0.015593124798358884,50,0.02,550
DR_20,0.28881690282404227,-0.011183097175957724,0.0001250616624469136,1.0,1.0,0.9522098377410592,0.015593124798358884,50,0.02,550
DR_8,0.3053300294782843,0.005330029478284315,2.8409214239379765e-05,1.0,1.0,8.0,0.04457495250932444,50,0.02,551
DR_20,0.3064651304724066,0.0064651304724065994,4.179791202524038e-05,1.0,1.0,10.380845927321012,0.07004421994681766,50,0.02,551
DR_8,0.2859386848564691,-0.014061315143530873,0.00019772058356569064,1.0,1.0,8.0,0.19312274479386143,50,0.02,552
DR_20,0.28591072429293846,-0.014089275707061533,0.00019850768994959426,1.0,1.0,8.332849737738583,0.2153286542480769,50,0.02,552
DR_8,0.28071870655162984,-0.01928129344837015,0.00037176827704216175,1.0,1.0,0.0,0.007920863774466243,50,0.02,553
DR_20,0.28071870655162984,-0.01928129344837015,0.00037176827704216175,1.0,1.0,0.0,0.007920863774466243,50,0.02,553
DR_8,0.3263932184934185,0.026393218493418524,0.0006966019824413296,1.0,1.0,2.2063013557780873,0.028082964640121742,50,0.02,554
DR_20,0.3263932184934185,0.026393218493418524,0.0006966019824413296,1.0,1.0,2.2063013557780873,0.028082964640121742,50,0.02,554
DR_8,0.3307348395794326,0.030734839579432627,0.0009446303639734584,1.0,1.0,2.487299362123914,0.051488349142061594,50,0.02,555
DR_20,0.3307348395794326,0.030734839579432627,0.0009446303639734584,1.0,1.0,2.487299362123914,0.051488349142061594,50,0.02,555
DR_8,0.2955938339230894,-0.004406166076910578,1.9414299497317555e-05,1.0,1.0,8.0,0.07796942005942861,50,0.02,556
DR_20,0.29569131898687884,-0.004308681013121152,1.8564732072830715e-05,1.0,1.0,10.000913730315846,0.12249492950518627,50,0.02,556
DR_8,0.27938731835017716,-0.020612681649822828,0.00042488264479694274,1.0,1.0,1.0,2.061154667751737e-09,50,0.02,557
DR_20,0.27938731835017716,-0.020612681649822828,0.00042488264479694274,1.0,1.0,1.0,2.061154667751737e-09,50,0.02,557
DR_8,0.29535006078543774,-0.004649939214562249,2.1621934699123783e-05,1.0,1.0,0.6636615797500617,0.013933595432594311,50,0.02,558
DR_20,0.29535006078543774,-0.004649939214562249,2.1621934699123783e-05,1.0,1.0,0.6636615797500617,0.013933595432594311,50,0.02,558
DR_8,0.29219688731833016,-0.007803112681669833,6.0888567522836563e-05,1.0,1.0,0.10988157470321008,0.0011316820055150127,50,0.02,559
DR_20,0.29219688731833016,-0.007803112681669833,6.0888567522836563e-05,1.0,1.0,0.10988157470321008,0.0011316820055150127,50,0.02,559
DR_8,0.308899603716215,0.00889960371621501,7.920294630566801e-05,1.0,1.0,2.2634878449029494,0.012112165381161742,50,0.02,560
DR_20,0.308899603716215,0.00889960371621501,7.920294630566801e-05,1.0,1.0,2.2634878449029494,0.012112165381161742,50,0.02,560
DR_8,0.2715517014024365,-0.02844829859756348,0.0008093056930961323,1.0,1.0,8.0,0.04589071338499502,50,0.02,561
DR_20,0.2706370052570116,-0.02936299474298837,0.0008621854602767626,1.0,1.0,20.0,0.16461689781941577,50,0.02,561
DR_8,0.2976401086909306,-0.002359891309069384,5.569086990621211e-06,1.0,1.0,6.884935607859754,0.08454579809512477,50,0.02,562
DR_20,0.29764013952916396,-0.0023598604708360282,5.568941441814441e-06,1.0,1.0,6.885082680729003,0.08454809458066233,50,0.02,562
DR_8,0.29929279040668527,-0.0007072095933147171,5.001454088763676e-07,1.0,1.0,1.0,2.0611546738498776e-09,50,0.02,563
DR_20,0.29929279040668527,-0.0007072095933147171,5.001454088763676e-07,1.0,1.0,1.0,2.0611546738498776e-09,50,0.02,563
DR_8,0.29268255003245813,-0.007317449967541856,5.354507402747831e-05,1.0,1.0,6.330898589001267,0.026260126167705348,50,0.02,564
DR_20,0.29268255003245813,-0.007317449967541856,5.354507402747831e-05,1.0,1.0,6.330898589001267,0.026260126167705348,50,0.02,564
DR_8,0.2905513619400593,-0.009448638059940673,8.927676118775943e-05,1.0,1.0,6.813093106167995,0.06012027844178272,50,0.02,565
DR_20,0.2905513619400593,-0.009448638059940673,8.927676118775943e-05,1.0,1.0,6.813093106167995,0.06012027844178272,50,0.02,565
DR_8,0.3112126898353269,0.011212689835326917,0.00012572441334324355,1.0,1.0,8.0,0.05911587227201343,50,0.02,566
DR_20,0.3092884126176998,0.009288412617699804,8.627460895664492e-05,1.0,1.0,20.0,0.7825196290091121,50,0.02,566
DR_8,0.2920056665582829,-0.007994333441717072,6.390936717735593e-05,1.0,1.0,1.0,2.0611546685727792e-09,50,0.02,567
DR_20,0.2920056665582829,-0.007994333441717072,6.390936717735593e-05,1.0,1.0,1.0,2.0611546685727792e-09,50,0.02,567
DR_8,0.3088334377742091,0.008833437774209085,7.802962291082396e-05,1.0,1.0,8.0,0.09058806293362617,50,0.02,568
DR_20,0.30920502790201204,0.009205027902012053,8.473253867682042e-05,1.0,1.0,10.258557056851785,0.1602612716723862,50,0.02,568
DR_8,0.2853420747177985,-0.0146579252822015,0.00021485477357860195,1.0,1.0,0.0,2.1217201239566864e-05,50,0.02,569
DR_20,0.2853420747177985,-0.0146579252822015,0.00021485477357860195,1.0,1.0,0.0,2.1217201239566864e-05,50,0.02,569
DR_8,0.31594598039823385,0.01594598039823386,0.00025427429086085854,1.0,1.0,4.708870250817606,0.045252868690430194,50,0.02,570
DR_20,0.31594598039823385,0.01594598039823386,0.00025427429086085854,1.0,1.0,4.708870250817606,0.045252868690430194,50,0.02,570
DR_8,0.3052920863941198,0.0052920863941198215,2.8006178402828134e-05,1.0,1.0,0.3545300965218425,0.007671121953284408,50,0.02,571
DR_20,0.3052920863941198,0.0052920863941198215,2.8006178402828134e-05,1.0,1.0,0.3545300965218425,0.007671121953284408,50,0.02,571
DR_8,0.28979757341626367,-0.010202426583736324,0.00010408950819652963,1.0,1.0,1.0,2.0611546780258406e-09,50,0.02,572
DR_20,0.28979757341626367,-0.010202426583736324,0.00010408950819652963,1.0,1.0,1.0,2.0611546780258406e-09,50,0.02,572
DR_8,0.271569858812885,-0.02843014118711501,0.0008082729279192932,1.0,1.0,3.998349847099833,0.03163752453956359,50,0.02,573
DR_20,0.271569858812885,-0.02843014118711501,0.0008082729279192932,1.0,1.0,3.998349847099833,0.03163752453956359,50,0.02,573
DR_8,0.304670272180286,0.004670272180285984,2.1811442237953196e-05,1.0,1.0,1.0,2.0611583706806587e-09,50,0.02,574
DR_20,0.304670272180286,0.004670272180285984,2.1811442237953196e-05,1.0,1.0,1.0,2.0611583706806587e-09,50,0.02,574
DR_8,0.2758657506007224,-0.024134249399277607,0.0005824619940665316,1.0,1.0,1.5219292409468688,0.019767013550332658,50,0.02,575
DR_20,0.2758657506007224,-0.024134249399277607,0.0005824619940665316,1.0,1.0,1.5219292409468688,0.019767013550332658,50,0.02,575
DR_8,0.28684039077189755,-0.013159609228102442,0.00017317531503635895,1.0,1.0,1.4753840160438894,0.010454271017646913,50,0.02,576
DR_20,0.28684039077189755,-0.013159609228102442,0.00017317531503635895,1.0,1.0,1.4753840160438894,0.010454271017646913,50,0.02,576
DR_8,0.2991147475089144,-0.0008852524910855641,7.836719729731968e-07,1.0,1.0,0.0,0.0020608013150530432,50,0.02,577
DR_20,0.2991147475089144,-0.0008852524910855641,7.836719729731968e-07,1.0,1.0,0.0,0.0020608013150530432,50,0.02,577
DR_8,0.2799902376763265,-0.020009762323673463,0.00040039058824990206,1.0,1.0,2.915133922253607,0.025624890533323615,50,0.02,578
DR_20,0.2799902376763265,-0.020009762323673463,0.00040039058824990206,1.0,1.0,2.915133922253607,0.025624890533323615,50,0.02,578
DR_8,0.2961078856838397,-0.0038921143161602667,1.51485538500597e-05,1.0,1.0,0.0,0.0066951501466721184,50,0.02,579
DR_20,0.2961078856838397,-0.0038921143161602667,1.51485538500597e-05,1.0,1.0,0.0,0.0066951501466721184,50,0.02,579
DR_8,0.2959382540663249,-0.004061745933675087,1.6497780029726105e-05,1.0,1.0,3.2389476519221105,0.020730723843399735,50,0.02,580
DR_20,0.2959382540663249,-0.004061745933675087,1.6497780029726105e-05,1.0,1.0,3.2389476519221105,0.020730723843399735,50,0.02,580
DR_8,0.2831929181983132,-0.016807081801686774,0.00028247799868859075,1.0,1.0,3.1239519667421995,0.015849550866711977,50,0.02,581
DR_20,0.2831929181983132,-0.016807081801686774,0.00028247799868859075,1.0,1.0,3.1239519667421995,0.015849550866711977,50,0.02,581
DR_8,0.31370275420436416,0.013702754204364176,0.0001877654727852201,1.0,1.0,2.7195238354146642,0.02683313956767259,50,0.02,582
DR_20,0.31370275420436416,0.013702754204364176,0.0001877654727852201,1.0,1.0,2.7195238354146642,0.02683313956767259,50,0.02,582
DR_8,0.3094461592987729,0.009446159298772905,8.922992549779382e-05,1.0,1.0,8.0,0.16248419333697806,50,0.02,583
DR_20,0.3140993146565874,0.014099314656587425,0.00019879067378546098,1.0,1.0,20.0,2.2885847759630433,50,0.02,583
DR_8,0.2776232102230488,-0.022376789776951178,0.0005007207207218668,1.0,1.0,0.0,2.0611547066002167e-09,50,0.02,584
DR_20,0.2776232102230488,-0.022376789776951178,0.0005007207207218668,1.0,1.0,0.0,2.0611547066002167e-09,50,0.02,584
DR_8,0.28970268745134914,-0.01029731254865085,0.00010603464572460226,1.0,1.0,2.9045231553804434,0.023545171312646863,50,0.02,585
DR_20,0.28970268745134914,-0.01029731254865085,0.00010603464572460226,1.0,1.0,2.9045231553804434,0.023545171312646863,50,0.02,585
DR_8,0.28573828422852154,-0.014261715771478445,0.000203396536746437,1.0,1.0,0.0,0.006352727597594622,50,0.02,586
DR_20,0.28573828422852154,-0.014261715771478445,0.000203396536746437,1.0,1.0,0.0,0.006352727597594622,50,0.02,586
DR_8,0.27446388372852615,-0.02553611627147384,0.0006520932342302311,1.0,1.0,1.0,2.061154667739318e-09,50,0.02,587
DR_20,0.27446388372852615,-0.02553611627147384,0.0006520932342302311,1.0,1.0,1.0,2.061154667739318e-09,50,0.02,587
DR_8,0.30819325300392036,0.008193253003920375,6.712939478625025e-05,1.0,1.0,0.20867167696431718,0.0026149216114718862,50,0.02,588
DR_20,0.30819325300392036,0.008193253003920375,6.712939478625025e-05,1.0,1.0,0.20867167696431718,0.0026149216114718862,50,0.02,588
DR_8,0.2847667425089131,-0.015233257491086893,0.00023205213378975494,1.0,1.0,1.0,2.0611546753275676e-09,50,0.02,589
DR_20,0.2847667425089131,-0.015233257491086893,0.00023205213378975494,1.0,1.0,1.0,2.0611546753275676e-09,50,0.02,589
DR_8,0.3159127073148587,0.01591270731485872,0.00025321425408835824,1.0,1.0,0.0,0.0011159933670067178,50,0.02,590
DR_20,0.3159127073148587,0.01591270731485872,0.00025321425408835824,1.0,1.0,0.0,0.0011159933670067178,50,0.02,590
DR_8,0.30283680023738296,0.002836800237382975,8.047435586816102e-06,1.0,1.0,8.0,0.02366123818768362,50,0.02,591
DR_20,0.3022447519451043,0.0022447519451043174,5.038911295049617e-06,1.0,1.0,20.0,0.16478582262954516,50,0.02,591
DR_8,0.29618219551425534,-0.003817804485744647,1.4575631091371947e-05,1.0,1.0,8.0,0.07057212392548182,50,0.02,592
DR_20,0.29620173265447375,-0.0037982673455262406,1.4426834828090953e-05,1.0,1.0,8.248828161636874,0.07456570204407796,50,0.02,592
DR_8,0.29196305022870006,-0.008036949771299928,6.459256162639797e-05,1.0,1.0,0.0,0.0037907563735224406,50,0.02,593
DR_20,0.29196305022870006,-0.008036949771299928,6.459256162639797e-05,1.0,1.0,0.0,0.0037907563735224406,50,0.02,593
DR_8,0.2920257051043921,-0.007974294895607914,6.358937908211843e-05,1.0,1.0,0.0,0.00347994409582902,50,0.02,594
DR_20,0.2920257051043921,-0.007974294895607914,6.358937908211843e-05,1.0,1.0,0.0,0.00347994409582902,50,0.02,594
DR_8,0.3006032387601188,0.0006032387601188072,3.638970017096758e-07,1.0,1.0,3.1915201433928364,0.02212945740367973,50,0.02,595
DR_20,0.3006032387601188,0.0006032387601188072,3.638970017096758e-07,1.0,1.0,3.1915201433928364,0.02212945740367973,50,0.02,595
DR_8,0.29625035455054577,-0.0037496454494542197,1.4059840996612738e-05,1.0,1.0,0.0,0.005564470986664968,50,0.02,596
DR_20,0.29625035455054577,-0.0037496454494542197,1.4059840996612738e-05,1.0,1.0,0.0,0.005564470986664968,50,0.02,596
DR_8,0.2857506148781762,-0.014249385121823777,0.0002030449763500528,1.0,1.0,1.0,2.0611546731831535e-09,50,0.02,597
DR_20,0.2857506148781762,-0.014249385121823777,0.0002030449763500528,1.0,1.0,1.0,2.0611546731831535e-09,50,0.02,597
DR_8,0.2992399173913137,-0.0007600826086862633,5.777255720273153e-07,1.0,1.0,1.5366042059486889,0.014008163275836906,50,0.02,598
DR_20,0.2992399173913137,-0.0007600826086862633,5.777255720273153e-07,1.0,1.0,1.5366042059486889,0.014008163275836906,50,0.02,598
DR_8,0.3347967749758242,0.03479677497582423,0.0012108155487181474,1.0,1.0,6.9531591295162105,0.032769772402216055,50,0.02,599
DR_20,0.33479681940978423,0.03479681940978424,0.0012108186410371372,1.0,1.0,6.953239968064941,0.03277023090007015,50,0.02,599
DR_8,0.2952071868730395,-0.0047928131269605045,2.2971057669964928e-05,1.0,1.0,3.264604438119916,0.023683891679463526,50,0.02,600
DR_20,0.2952071868730395,-0.0047928131269605045,2.2971057669964928e-05,1.0,1.0,3.264604438119916,0.023683891679463526,50,0.02,600
DR_8,0.27036348465429977,-0.02963651534570022,0.0008783230418359247,1.0,1.0,8.0,0.0581870326068073,50,0.02,601
DR_20,0.26869493600786043,-0.03130506399213956,0.0009800070315519529,1.0,1.0,20.0,0.5687472789267435,50,0.02,601
DR_8,0.31542227514371085,0.015422275143710862,0.00023784657060832188,1.0,1.0,1.1649150350476218,0.005328698044328771,50,0.02,602
DR_20,0.31542227514371085,0.015422275143710862,0.00023784657060832188,1.0,1.0,1.1649150350476218,0.005328698044328771,50,0.02,602
DR_8,0.3129528690041737,0.012952869004173695,0.00016777681543928366,1.0,1.0,2.026101158768879,0.002351553640974448,50,0.02,603
DR_20,0.3129528690041737,0.012952869004173695,0.00016777681543928366,1.0,1.0,2.026101158768879,0.002351553640974448,50,0.02,603
DR_8,0.3048070229774062,0.004807022977406206,2.3107469905311223e-05,1.0,1.0,0.4076642877288841,0.0016193218756762125,50,0.02,604
DR_20,0.3048070229774062,0.004807022977406206,2.3107469905311223e-05,1.0,1.0,0.4076642877288841,0.0016193218756762125,50,0.02,604
DR_8,0.2856598392926355,-0.014340160707364491,0.00020564020911304046,1.0,1.0,4.337704008361851,0.032176416092035844,50,0.02,605
DR_20,0.2856598392926355,-0.014340160707364491,0.00020564020911304046,1.0,1.0,4.337704008361851,0.032176416092035844,50,0.02,605
DR_8,0.3155425190643799,0.015542519064379923,0.00024156989886661335,1.0,1.0,6.377172003913005,0.030055504236364942,50,0.02,606
DR_20,0.3155425190643799,0.015542519064379923,0.00024156989886661335,1.0,1.0,6.377172003913005,0.030055504236364942,50,0.02,606
DR_8,0.3049847055090226,0.0049847055090226355,2.4847289011680613e-05,1.0,1.0,3.111630640882829,0.008182127780853954,50,0.02,607
DR_20,0.3049847055090226,0.0049847055090226355,2.4847289011680613e-05,1.0,1.0,3.111630640882829,0.008182127780853954,50,0.02,607
DR_8,0.3076864388222797,0.007686438822279706,5.908134176864864e-05,1.0,1.0,7.242089572861707,0.15100943347398724,50,0.02,608
DR_20,0.3076864388222797,0.007686438822279706,5.908134176864864e-05,1.0,1.0,7.242089572861707,0.15100943347398724,50,0.02,608
DR_8,0.33277900276991784,0.03277900276991785,0.0010744630225902822,1.0,1.0,8.0,0.018849108377135028,50,0.02,609
DR_20,0.3334007166637587,0.03340071666375871,0.0011156078736526888,1.0,1.0,10.867116332249033,0.02752118733812509,50,0.02,609
DR_8,0.3423064398273333,0.042306439827333286,0.0017898348508637721,0.0,0.0,3.216060258580392,0.010359781198240495,50,0.02,610
DR_20,0.3423064398273333,0.042306439827333286,0.0017898348508637721,0.0,0.0,3.216060258580392,0.010359781198240495,50,0.02,610
DR_8,0.329275695307444,0.029275695307444005,0.000857066335734299,1.0,1.0,0.0,0.0034641298683312557,50,0.02,611
DR_20,0.329275695307444,0.029275695307444005,0.000857066335734299,1.0,1.0,0.0,0.0034641298683312557,50,0.02,611
DR_8,0.3177109345960835,0.017710934596083527,0.00031367720426674837,1.0,1.0,8.0,0.0672868159165818,50,0.02,612
DR_20,0.31697115531348985,0.01697115531348986,0.00028802011267459513,1.0,1.0,9.544957799338295,0.09951509154457214,50,0.02,612
DR_8,0.2959075796930281,-0.004092420306971878,1.67479039689158e-05,1.0,1.0,1.0,2.061154669498697e-09,50,0.02,613
DR_20,0.2959075796930281,-0.004092420306971878,1.67479039689158e-05,1.0,1.0,1.0,2.061154669498697e-09,50,0.02,613
DR_8,0.31451291312433477,0.014512913124334781,0.00021062464735448872,1.0,1.0,3.486777060164868,0.013628433542131925,50,0.02,614
DR_20,0.31451291312433477,0.014512913124334781,0.00021062464735448872,1.0,1.0,3.486777060164868,0.013628433542131925,50,0.02,614
DR_8,0.2500886135007561,-0.04991138649924387,0.0024911465022769033,0.0,0.0,6.728105993523338,0.030767580055154505,50,0.02,615
DR_20,0.2500886135007561,-0.04991138649924387,0.0024911465022769033,0.0,0.0,6.728105993523338,0.030767580055154505,50,0.02,615
DR_8,0.3146402636001512,0.014640263600151193,0.00021433731828191197,1.0,1.0,8.0,0.1860555402192656,50,0.02,616
DR_20,0.31553855153967536,0.015538551539675372,0.00024144658395114786,1.0,1.0,11.8445173554686,0.6466796814535669,50,0.02,616
DR_8,0.2802190895129792,-0.019780910487020797,0.00039128441969552935,1.0,1.0,4.3488111625670145,0.06352203852424124,50,0.02,617
DR_20,0.2802190895129792,-0.019780910487020797,0.00039128441969552935,1.0,1.0,4.3488111625670145,0.06352203852424124,50,0.02,617
DR_8,0.27484751814591524,-0.02515248185408475,0.0006326473434200627,1.0,1.0,1.0,2.061154673294129e-09,50,0.02,618
DR_20,0.27484751814591524,-0.02515248185408475,0.0006326473434200627,1.0,1.0,1.0,2.061154673294129e-09,50,0.02,618
DR_8,0.29075329882610984,-0.009246701173890148,8.550148259922144e-05,1.0,1.0,1.0,2.0611546865363322e-09,50,0.02,619
DR_20,0.29075329882610984,-0.009246701173890148,8.550148259922144e-05,1.0,1.0,1.0,2.0611546865363322e-09,50,0.02,619
DR_8,0.329294027140575,0.029294027140574996,0.0008581400261127445,1.0,1.0,1.9592860326202013,0.023920637926122555,50,0.02,620
DR_20,0.329294027140575,0.029294027140574996,0.0008581400261127445,1.0,1.0,1.9592860326202013,0.023920637926122555,50,0.02,620
DR_8,0.2949186899972977,-0.005081310002702288,2.581971134356233e-05,1.0,1.0,0.0,0.0013705212348699913,50,0.02,621
DR_20,0.2949186899972977,-0.005081310002702288,2.581971134356233e-05,1.0,1.0,0.0,0.0013705212348699913,50,0.02,621
DR_8,0.3010803117280314,0.0010803117280314134,1.1670734297222185e-06,1.0,1.0,0.0,0.009704570093257566,50,0.02,622
DR_20,0.3010803117280314,0.0010803117280314134,1.1670734297222185e-06,1.0,1.0,0.0,0.009704570093257566,50,0.02,622
DR_8,0.2890405260629264,-0.010959473937073583,0.00012011006897739514,1.0,1.0,8.0,0.036350939576955885,50,0.02,623
DR_20,0.28924160206774224,-0.010758397932257746,0.00011574312606880774,1.0,1.0,9.525436947909844,0.0529063771769499,50,0.02,623
DR_8,0.29970943920687015,-0.00029056079312983485,8.442557450423868e-08,1.0,1.0,3.8551133961506054,0.022863328888581308,50,0.02,624
DR_20,0.29970943920687015,-0.00029056079312983485,8.442557450423868e-08,1.0,1.0,3.8551133961506054,0.022863328888581308,50,0.02,624
DR_8,0.3373005193842914,0.03730051938429141,0.001391328746337899,0.0,0.0,2.4910279644136293,0.003499281352020437,50,0.02,625
DR_20,0.3373005193842914,0.03730051938429141,0.001391328746337899,0.0,0.0,2.4910279644136293,0.003499281352020437,50,0.02,625
DR_8,0.3240485828452644,0.0240485828452644,0.0005783343368655451,1.0,1.0,0.0,0.006955641990142502,50,0.02,626
DR_20,0.3240485828452644,0.0240485828452644,0.0005783343368655451,1.0,1.0,0.0,0.006955641990142502,50,0.02,626
DR_8,0.29319680659194497,-0.006803193408055019,4.628344054740327e-05,1.0,1.0,0.0,0.0025155558425332307,50,0.02,627
DR_20,0.29319680659194497,-0.006803193408055019,4.628344054740327e-05,1.0,1.0,0.0,0.0025155558425332307,50,0.02,627
DR_8,0.30833682801389206,0.008336828013892073,6.950270133321564e-05,1.0,1.0,1.0,2.0611546733542848e-09,50,0.02,628
DR_20,0.30833682801389206,0.008336828013892073,6.950270133321564e-05,1.0,1.0,1.0,2.0611546733542848e-09,50,0.02,628
DR_8,0.26355805716903935,-0.03644194283096064,0.0013280151972950036,0.0,0.0,8.0,0.04114147214574614,50,0.02,629
DR_20,0.2636863602242686,-0.03631363977573138,0.0013186804337615798,0.0,0.0,12.918857180404176,0.10631177660227771,50,0.02,629
DR_8,0.2838724034088361,-0.016127596591163862,0.0002600993718073202,1.0,1.0,0.70603525646687,0.005829831616201597,50,0.02,630
DR_20,0.2838724034088361,-0.016127596591163862,0.0002600993718073202,1.0,1.0,0.70603525646687,0.005829831616201597,50,0.02,630
DR_8,0.3018084244237514,0.001808424423751398,3.270398896420576e-06,1.0,1.0,0.0,0.0032972739498756416,50,0.02,631
DR_20,0.3018084244237514,0.001808424423751398,3.270398896420576e-06,1.0,1.0,0.0,0.0032972739498756416,50,0.02,631
DR_8,0.3055184991442986,0.005518499144298639,3.0453832805624807e-05,1.0,1.0,0.0,0.0062905088373739525,50,0.02,632
DR_20,0.3055184991442986,0.005518499144298639,3.0453832805624807e-05,1.0,1.0,0.0,0.0062905088373739525,50,0.02,632
DR_8,0.3235671028040958,0.023567102804095796,0.0005554083345788199,1.0,1.0,5.744556162192093,0.07936942658114014,50,0.02,633
DR_20,0.3235671028040958,0.023567102804095796,0.0005554083345788199,1.0,1.0,5.744556162192093,0.07936942658114014,50,0.02,633
DR_8,0.31769830288869905,0.017698302888699058,0.00031322992514013344,1.0,1.0,0.0,0.00627630039300553,50,0.02,634
DR_20,0.31769830288869905,0.017698302888699058,0.00031322992514013344,1.0,1.0,0.0,0.00627630039300553,50,0.02,634
DR_8,0.3248150555866717,0.024815055586671686,0.0006157869837696056,1.0,1.0,4.552853512971389,0.04945514523540404,50,0.02,635
DR_20,0.3248150555866717,0.024815055586671686,0.0006157869837696056,1.0,1.0,4.552853512971389,0.04945514523540404,50,0.02,635
DR_8,0.32400031165123766,0.02400031165123767,0.0005760149593565348,1.0,1.0,3.6734667796966005,0.016925071460586447,50,0.02,636
DR_20,0.32400031165123766,0.02400031165123767,0.0005760149593565348,1.0,1.0,3.6734667796966005,0.016925071460586447,50,0.02,636
DR_8,0.26581850065151524,-0.034181499348484745,0.001168374897710463,1.0,1.0,0.0,0.0018915410742665918,50,0.02,637
DR_20,0.26581850065151524,-0.034181499348484745,0.001168374897710463,1.0,1.0,0.0,0.0018915410742665918,50,0.02,637
DR_8,0.32427370027270014,0.02427370027270015,0.0005892125249288833,1.0,1.0,0.0,0.004019231432247754,50,0.02,638
DR_20,0.32427370027270014,0.02427370027270015,0.0005892125249288833,1.0,1.0,0.0,0.004019231432247754,50,0.02,638
DR_8,0.34945826123341545,0.04945826123341546,0.0024461196042327663,0.0,0.0,1.100382528168109,0.0046354682257777665,50,0.02,639
DR_20,0.34945826123341545,0.04945826123341546,0.0024461196042327663,0.0,0.0,1.100382528168109,0.0046354682257777665,50,0.02,639
DR_8,0.3322400752819066,0.03224007528190659,0.0010394224541830043,0.0,0.0,1.0,2.061154667197563e-09,50,0.02,640
DR_20,0.3322400752819066,0.03224007528190659,0.0010394224541830043,0.0,0.0,1.0,2.061154667197563e-09,50,0.02,640
DR_8,0.3159093595527859,0.015909359552785884,0.00025310772137981946,1.0,1.0,8.0,0.08370784903332457,50,0.02,641
DR_20,0.31589221208660817,0.015892212086608182,0.0002525624050057352,1.0,1.0,12.188373757103168,0.15235486935233375,50,0.02,641
DR_8,0.3064994882213482,0.006499488221348215,4.2243347139444186e-05,1.0,1.0,8.0,0.036494970291693546,50,0.02,642
DR_20,0.30594586535976587,0.005945865359765878,3.5353314876463816e-05,1.0,1.0,11.639807783907283,0.06741115562043329,50,0.02,642
DR_8,0.30258239493755035,0.0025823949375503585,6.6687636134857205e-06,1.0,1.0,7.124020150747152,0.05236583243785083,50,0.02,643
DR_20,0.30258239493755035,0.0025823949375503585,6.6687636134857205e-06,1.0,1.0,7.124020150747152,0.05236583243785083,50,0.02,643
DR_8,0.27431921667444764,-0.025680783325552348,0.0006595026322139674,1.0,1.0,3.4367116139783804,0.017182372124061707,50,0.02,644
DR_20,0.27431921667444764,-0.025680783325552348,0.0006595026322139674,1.0,1.0,3.4367116139783804,0.017182372124061707,50,0.02,644
DR_8,0.3078957829672573,0.007895782967257292,6.234338866603037e-05,1.0,1.0,8.0,0.03620755219959293,50,0.02,645
DR_20,0.30780901647225983,0.007809016472259844,6.0980738264025585e-05,1.0,1.0,9.2238357634763,0.04527490972019052,50,0.02,645
DR_8,0.3032498310257201,0.003249831025720129,1.0561401695733145e-05,1.0,1.0,3.0769253929488487,0.028706835167001395,50,0.02,646
DR_20,0.3032498310257201,0.003249831025720129,1.0561401695733145e-05,1.0,1.0,3.0769253929488487,0.028706835167001395,50,0.02,646
DR_8,0.27576505822374925,-0.02423494177625074,0.0005873324028982633,1.0,1.0,8.0,0.10327279333552235,50,0.02,647
DR_20,0.27663219802330224,-0.023367801976697744,0.000546054169222159,1.0,1.0,9.773289911980715,0.14833714833994843,50,0.02,647
DR_8,0.31841413479667213,0.018414134796672144,0.0003390803603100118,1.0,1.0,6.637503514731846,0.082570057438814,50,0.02,648
DR_20,0.3184141385559475,0.018414138555947535,0.00033908049875763357,1.0,1.0,6.637508470927383,0.08257008043234398,50,0.02,648
DR_8,0.29171375571892283,-0.00828624428107716,6.866184428568394e-05,1.0,1.0,8.0,0.04046659043000504,50,0.02,649
DR_20,0.2935161032055862,-0.0064838967944138015,4.2040917640609574e-05,1.0,1.0,19.14909489792358,0.35114435300654695,50,0.02,649
DR_8,0.33928750506605143,0.03928750506605144,0.0015435080543150178,1.0,1.0,1.4462223457858394,0.01353944992299316,50,0.02,650
DR_20,0.33928750506605143,0.03928750506605144,0.0015435080543150178,1.0,1.0,1.4462223457858394,0.01353944992299316,50,0.02,650
DR_8,0.295250220214457,-0.0047497797855429735,2.2560408011152656e-05,1.0,1.0,8.0,0.0516415302632987,50,0.02,651
DR_20,0.2959334610005412,-0.004066538999458802,1.6536739434119395e-05,1.0,1.0,9.411967988250986,0.0645503733770862,50,0.02,651
DR_8,0.2974114995957113,-0.002588500404288707,6.700334343002801e-06,1.0,1.0,0.6801886619478961,0.010293911688900167,50,0.02,652
DR_20,0.2974114995957113,-0.002588500404288707,6.700334343002801e-06,1.0,1.0,0.6801886619478961,0.010293911688900167,50,0.02,652
DR_8,0.301481652505542,0.0014816525055419971,2.1952941471788777e-06,1.0,1.0,3.0078777964062207,0.012544805583858579,50,0.02,653
DR_20,0.301481652505542,0.0014816525055419971,2.1952941471788777e-06,1.0,1.0,3.0078777964062207,0.012544805583858579,50,0.02,653
DR_8,0.28140324019448326,-0.018596759805516727,0.00034583947526408256,1.0,1.0,8.0,0.042619550858583044,50,0.02,654
DR_20,0.2814140223819224,-0.018585977618077565,0.0003454385640196802,1.0,1.0,20.0,0.11024456697955304,50,0.02,654
DR_8,0.29497428007430215,-0.005025719925697836,2.525786077155626e-05,1.0,1.0,8.0,0.04776148047528531,50,0.02,655
DR_20,0.29529946561443576,-0.004700534385564226,2.2095023509871653e-05,1.0,1.0,17.682913424947916,0.27858281733888407,50,0.02,655
DR_8,0.29565526904393863,-0.00434473095606136,1.887668708055786e-05,1.0,1.0,0.0,0.005489527715511115,50,0.02,656
DR_20,0.29565526904393863,-0.00434473095606136,1.887668708055786e-05,1.0,1.0,0.0,0.005489527715511115,50,0.02,656
DR_8,0.29323469740463204,-0.00676530259536795,4.5769319206892325e-05,1.0,1.0,8.0,0.05318375057446415,50,0.02,657
DR_20,0.2937179551281975,-0.006282044871802506,3.9464087771340164e-05,1.0,1.0,19.96553344203636,0.6128026706025427,50,0.02,657
DR_8,0.3244229296593327,0.024422929659332737,0.0005964794931447146,1.0,1.0,1.0,2.061154664585317e-09,50,0.02,658
DR_20,0.3244229296593327,0.024422929659332737,0.0005964794931447146,1.0,1.0,1.0,2.061154664585317e-09,50,0.02,658
DR_8,0.33640542560619174,0.036405425606191755,0.0013253550135679624,1.0,1.0,0.7947891361669632,0.012939476514832229,50,0.02,659
DR_20,0.33640542560619174,0.036405425606191755,0.0013253550135679624,1.0,1.0,0.7947891361669632,0.012939476514832229,50,0.02,659
DR_8,0.31935475726786167,0.019354757267861677,0.00037460662889784443,1.0,1.0,1.0385106304697413,0.018062261707847804,50,0.02,660
DR_20,0.31935475726786167,0.019354757267861677,0.00037460662889784443,1.0,1.0,1.0385106304697413,0.018062261707847804,50,0.02,660
DR_8,0.2803510413495364,-0.019648958650463566,0.000386081576047627,1.0,1.0,0.0,0.004131620475534891,50,0.02,661
DR_20,0.2803510413495364,-0.019648958650463566,0.000386081576047627,1.0,1.0,0.0,0.004131620475534891,50,0.02,661
DR_8,0.27466900013257317,-0.025330999867426818,0.0006416595542835774,1.0,1.0,7.449526274052166,0.04383045107809398,50,0.02,662
DR_20,0.27466900013257317,-0.025330999867426818,0.0006416595542835774,1.0,1.0,7.449526274052166,0.04383045107809398,50,0.02,662
DR_8,0.31284788765132493,0.01284788765132494,0.0001650682171010679,1.0,1.0,5.664803408883375,0.017494875828259152,50,0.02,663
DR_20,0.31284788765132493,0.01284788765132494,0.0001650682171010679,1.0,1.0,5.664803408883375,0.017494875828259152,50,0.02,663
DR_8,0.3084140516672485,0.008414051667248512,7.079626545912746e-05,1.0,1.0,1.1973665284826833,0.0042802083602275914,50,0.02,664
DR_20,0.3084140516672485,0.008414051667248512,7.079626545912746e-05,1.0,1.0,1.1973665284826833,0.0042802083602275914,50,0.02,664
DR_8,0.3214528788597926,0.021452878859792635,0.00046022601137293774,1.0,1.0,0.792035918891691,0.019118932796510144,50,0.02,665
DR_20,0.3214528788597926,0.021452878859792635,0.00046022601137293774,1.0,1.0,0.792035918891691,0.019118932796510144,50,0.02,665
DR_8,0.32567584763622565,0.025675847636225657,0.0006592491518386747,1.0,1.0,5.587527098618737,0.06088740549298938,50,0.02,666
DR_20,0.32567584763622565,0.025675847636225657,0.0006592491518386747,1.0,1.0,5.587527098618737,0.06088740549298938,50,0.02,666
DR_8,0.2942520655694479,-0.005747934430552104,3.303875021792634e-05,1.0,1.0,5.184608980563747,0.05299124364452455,50,0.02,667
DR_20,0.2942520655694479,-0.005747934430552104,3.303875021792634e-05,1.0,1.0,5.184608980563747,0.05299124364452455,50,0.02,667
DR_8,0.33549050442179296,0.03549050442179297,0.0012595759041133061,0.0,0.0,1.0,2.061154669899629e-09,50,0.02,668
DR_20,0.33549050442179296,0.03549050442179297,0.0012595759041133061,0.0,0.0,1.0,2.061154669899629e-09,50,0.02,668
DR_8,0.2788671390227976,-0.021132860977202406,0.0004465978130817642,1.0,1.0,0.5219506763125847,0.007689702175531525,50,0.02,669
DR_20,0.2788671390227976,-0.021132860977202406,0.0004465978130817642,1.0,1.0,0.5219506763125847,0.007689702175531525,50,0.02,669
DR_8,0.269687922069092,-0.03031207793090801,0.0009188220684894405,1.0,1.0,7.380000595878976,0.09859411621624327,50,0.02,670
DR_20,0.269687922069092,-0.03031207793090801,0.0009188220684894405,1.0,1.0,7.380000595878976,0.09859411621624327,50,0.02,670
DR_8,0.31427225055705105,0.014272250557051058,0.00020369713596324424,1.0,1.0,0.0,0.012314344521504443,50,0.02,671
DR_20,0.31427225055705105,0.014272250557051058,0.00020369713596324424,1.0,1.0,0.0,0.012314344521504443,50,0.02,671
DR_8,0.32467292772299516,0.024672927722995175,0.0006087533624241438,1.0,1.0,2.219847567715878,0.009781987295905126,50,0.02,672
DR_20,0.32467292772299516,0.024672927722995175,0.0006087533624241438,1.0,1.0,2.219847567715878,0.009781987295905126,50,0.02,672
DR_8,0.2898464715294852,-0.010153528470514817,0.00010309414040155495,1.0,1.0,1.0,2.0611546638066804e-09,50,0.02,673
DR_20,0.2898464715294852,-0.010153528470514817,0.00010309414040155495,1.0,1.0,1.0,2.0611546638066804e-09,50,0.02,673
DR_8,0.3117349429475231,0.011734942947523086,0.0001377088859816218,1.0,1.0,1.2435101097757912,0.022337654125722563,50,0.02,674
DR_20,0.3117349429475231,0.011734942947523086,0.0001377088859816218,1.0,1.0,1.2435101097757912,0.022337654125722563,50,0.02,674
DR_8,0.28154449732297554,-0.01845550267702445,0.0003406055790616566,1.0,1.0,1.1369480697867778,0.008042879661192664,50,0.02,675
DR_20,0.28154449732297554,-0.01845550267702445,0.0003406055790616566,1.0,1.0,1.1369480697867778,0.008042879661192664,50,0.02,675
DR_8,0.32205556579895794,0.022055565798957955,0.00048644798271216385,1.0,1.0,8.0,0.0882790000401173,50,0.02,676
DR_20,0.32331578985641807,0.02331578985641808,0.0005436260566286481,1.0,1.0,10.083677211007618,0.1377871336139916,50,0.02,676
DR_8,0.2802057012171066,-0.019794298782893405,0.00039181426430645534,1.0,1.0,8.0,0.04638135196964865,50,0.02,677
DR_20,0.28230246879513077,-0.01769753120486922,0.00031320261074731985,1.0,1.0,11.554022849062102,0.09076589185951435,50,0.02,677
DR_8,0.3113359432939813,0.011335943293981299,0.00012850361036435959,1.0,1.0,1.0,2.061154664828767e-09,50,0.02,678
DR_20,0.3113359432939813,0.011335943293981299,0.00012850361036435959,1.0,1.0,1.0,2.061154664828767e-09,50,0.02,678
DR_8,0.3084822061596991,0.008482206159699135,7.194782133563795e-05,1.0,1.0,4.0981570437168084,0.03826217072489643,50,0.02,679
DR_20,0.3084822061596991,0.008482206159699135,7.194782133563795e-05,1.0,1.0,4.0981570437168084,0.03826217072489643,50,0.02,679
DR_8,0.2888128632749738,-0.011187136725026192,0.00012515202810442976,1.0,1.0,3.291439000756517,0.04949957471855109,50,0.02,680
DR_20,0.2888128632749738,-0.011187136725026192,0.00012515202810442976,1.0,1.0,3.291439000756517,0.04949957471855109,50,0.02,680
DR_8,0.26331264227259765,-0.03668735772740234,0.0013459622170183879,1.0,1.0,0.0,0.006463729506086207,50,0.02,681
DR_20,0.26331264227259765,-0.03668735772740234,0.0013459622170183879,1.0,1.0,0.0,0.006463729506086207,50,0.02,681
DR_8,0.2958585848643401,-0.004141415135659909,1.7151319325872987e-05,1.0,1.0,5.373572235627668,0.052369032542799294,50,0.02,682
DR_20,0.2958585848643401,-0.004141415135659909,1.7151319325872987e-05,1.0,1.0,5.373572235627668,0.052369032542799294,50,0.02,682
DR_8,0.2780369925531721,-0.021963007446827887,0.0004823736961094172,1.0,1.0,1.0,2.061154668463466e-09,50,0.02,683
DR_20,0.2780369925531721,-0.021963007446827887,0.0004823736961094172,1.0,1.0,1.0,2.061154668463466e-09,50,0.02,683
DR_8,0.2807877117545993,-0.019212288245400666,0.0003691120196243606,1.0,1.0,7.416470744729128,0.13342639928872918,50,0.02,684
DR_20,0.28078769733462844,-0.01921230266537155,0.00036911257370584276,1.0,1.0,7.416462831627706,0.13342694265064833,50,0.02,684
DR_8,0.2909760145685246,-0.009023985431475368,8.143231306747967e-05,1.0,1.0,1.0,2.0611546716618716e-09,50,0.02,685
DR_20,0.2909760145685246,-0.009023985431475368,8.143231306747967e-05,1.0,1.0,1.0,2.0611546716618716e-09,50,0.02,685
DR_8,0.3381820606216247,0.038182060621624714,0.0014578697533134245,1.0,1.0,1.649079886487464,0.01036299877125119,50,0.02,686
DR_20,0.3381820606216247,0.038182060621624714,0.0014578697533134245,1.0,1.0,1.649079886487464,0.01036299877125119,50,0.02,686
DR_8,0.2843310086867115,-0.01566899131328847,0.0002455172887759096,1.0,1.0,8.0,0.03352502932508259,50,0.02,687
DR_20,0.2840196477507018,-0.01598035224929817,0.000255371658011649,1.0,1.0,11.034946499744157,0.059875978555246824,50,0.02,687
DR_8,0.30846154981925494,0.008461549819254954,7.159782534373356e-05,1.0,1.0,4.697138548859775,0.01750488543885205,50,0.02,688
DR_20,0.30846154981925494,0.008461549819254954,7.159782534373356e-05,1.0,1.0,4.697138548859775,0.01750488543885205,50,0.02,688
DR_8,0.2885838660699236,-0.0114161339300764,0.00013032811390944162,1.0,1.0,8.0,0.087903825954706,50,0.02,689
DR_20,0.28701323362485853,-0.012986766375141456,0.00016865610088250476,1.0,1.0,14.567733045451407,0.3790765937455843,50,0.02,689
DR_8,0.28878258265788204,-0.011217417342117952,0.00012583045182724858,1.0,1.0,1.0,2.0611546723541e-09,50,0.02,690
DR_20,0.28878258265788204,-0.011217417342117952,0.00012583045182724858,1.0,1.0,1.0,2.0611546723541e-09,50,0.02,690
DR_8,0.3149642808939457,0.014964280893945692,0.00022392970267290808,1.0,1.0,0.0,0.004359717929399654,50,0.02,691
DR_20,0.3149642808939457,0.014964280893945692,0.00022392970267290808,1.0,1.0,0.0,0.004359717929399654,50,0.02,691
DR_8,0.30411305977580777,0.004113059775807781,1.6917260719367957e-05,1.0,1.0,1.0,2.061154667758122e-09,50,0.02,692
DR_20,0.30411305977580777,0.004113059775807781,1.6917260719367957e-05,1.0,1.0,1.0,2.061154667758122e-09,50,0.02,692
DR_8,0.28246836346804943,-0.017531636531950556,0.0003073582794884233,1.0,1.0,2.308063565214414,0.0015375844023645807,50,0.02,693
DR_20,0.28246836346804943,-0.017531636531950556,0.0003073582794884233,1.0,1.0,2.308063565214414,0.0015375844023645807,50,0.02,693
DR_8,0.2837664314315685,-0.0162335685684315,0.0002635287484659671,1.0,1.0,7.710947965697923,0.057322156515175,50,0.02,694
DR_20,0.28376633454503697,-0.01623366545496302,0.0002635318941036597,1.0,1.0,7.71054666223969,0.057316969190857034,50,0.02,694
DR_8,0.29972331565610477,-0.0002766843438952171,7.655422615672677e-08,1.0,1.0,0.0,0.004390796332190339,50,0.02,695
DR_20,0.29972331565610477,-0.0002766843438952171,7.655422615672677e-08,1.0,1.0,0.0,0.004390796332190339,50,0.02,695
DR_8,0.31159899236030525,0.01159899236030526,0.0001345366237744198,1.0,1.0,1.0,2.0611546852341303e-09,50,0.02,696
DR_20,0.31159899236030525,0.01159899236030526,0.0001345366237744198,1.0,1.0,1.0,2.0611546852341303e-09,50,0.02,696
DR_8,0.31596081422510336,0.01596081422510337,0.0002547475907282621,1.0,1.0,4.948105263837553,0.04334603191791882,50,0.02,697
DR_20,0.31596081288426553,0.01596081288426554,0.00025474754792653687,1.0,1.0,4.948101885288542,0.0433460074132359,50,0.02,697
DR_8,0.2868888078414216,-0.013111192158578366,0.00017190335981916684,1.0,1.0,0.0,0.004994461362960968,50,0.02,698
DR_20,0.2868888078414216,-0.013111192158578366,0.00017190335981916684,1.0,1.0,0.0,0.004994461362960968,50,0.02,698
DR_8,0.30850536686745145,0.008505366867451458,7.234126554994104e-05,1.0,1.0,6.029234269676283,0.037146202440402544,50,0.02,699
DR_20,0.30850536686745145,0.008505366867451458,7.234126554994104e-05,1.0,1.0,6.029234269676283,0.037146202440402544,50,0.02,699
DR_8,0.3070372393811342,0.007037239381134208,4.9522738107386176e-05,1.0,1.0,4.952990249259684,0.062170475339692687,50,0.02,700
DR_20,0.3070372393811342,0.007037239381134208,4.9522738107386176e-05,1.0,1.0,4.952990249259684,0.062170475339692687,50,0.02,700
DR_8,0.28643520741879,-0.013564792581209961,0.0001840035977712488,1.0,1.0,0.4353852080738787,0.010338773916417373,50,0.02,701
DR_20,0.28643520741879,-0.013564792581209961,0.0001840035977712488,1.0,1.0,0.4353852080738787,0.010338773916417373,50,0.02,701
DR_8,0.30999030527203797,0.00999030527203798,9.980619942850987e-05,1.0,1.0,6.75626004718206,0.026500143992497296,50,0.02,702
DR_20,0.3099903159797596,0.009990315979759634,9.98064133754407e-05,1.0,1.0,6.7562113117562745,0.026499882020292687,50,0.02,702
DR_8,0.3033547122394349,0.0033547122394348983,1.125409420941431e-05,1.0,1.0,1.1483848451061698,0.014328985067354492,50,0.02,703
DR_20,0.3033547122394349,0.0033547122394348983,1.125409420941431e-05,1.0,1.0,1.1483848451061698,0.014328985067354492,50,0.02,703
DR_8,0.3001139323875584,0.00011393238755841306,1.2980588934760436e-08,1.0,1.0,1.6439700220653943,0.0013053687896545454,50,0.02,704
DR_20,0.3001139323875584,0.00011393238755841306,1.2980588934760436e-08,1.0,1.0,1.6439700220653943,0.0013053687896545454,50,0.02,704
DR_8,0.27723570337123127,-0.02276429662876872,0.0005182132010025709,1.0,1.0,4.512395683844791,0.031709637347458,50,0.02,705
DR_20,0.277235705016996,-0.022764294983003974,0.0005182131260732199,1.0,1.0,4.51238890368944,0.031709565366743325,50,0.02,705
DR_8,0.3048656680669101,0.004865668066910134,2.3674725737348998e-05,1.0,1.0,0.2981823654217907,0.006247464487629471,50,0.02,706
DR_20,0.3048656680669101,0.004865668066910134,2.3674725737348998e-05,1.0,1.0,0.2981823654217907,0.006247464487629471,50,0.02,706
DR_8,0.29554583526292894,-0.0044541647370710535,1.983958350496725e-05,1.0,1.0,2.7809652559536553,0.027278415391523942,50,0.02,707
DR_20,0.29554583526292894,-0.0044541647370710535,1.983958350496725e-05,1.0,1.0,2.7809652559536553,0.027278415391523942,50,0.02,707
DR_8,0.32834537915239764,0.028345379152397654,0.0008034605192931795,1.0,1.0,0.0,0.0047130430879154216,50,0.02,708
DR_20,0.32834537915239764,0.028345379152397654,0.0008034605192931795,1.0,1.0,0.0,0.0047130430879154216,50,0.02,708
DR_8,0.2757514317117632,-0.024248568288236794,0.000587993064029283,1.0,1.0,0.0,0.002645321712327945,50,0.02,709
DR_20,0.2757514317117632,-0.024248568288236794,0.000587993064029283,1.0,1.0,0.0,0.002645321712327945,50,0.02,709
DR_8,0.30042155660867814,0.00042155660867815303,1.7770997432022544e-07,1.0,1.0,6.589527831700631,0.04740513112018874,50,0.02,710
DR_20,0.30042155660867814,0.00042155660867815303,1.7770997432022544e-07,1.0,1.0,6.589527831700631,0.04740513112018874,50,0.02,710
DR_8,0.25133879953713417,-0.04866120046286582,0.0023679124304872125,0.0,0.0,8.0,0.03008187259662586,50,0.02,711
DR_20,0.25134286119243526,-0.048657138807564726,0.0023675171569386214,0.0,0.0,10.717731035842704,0.04521252341459854,50,0.02,711
DR_8,0.29858084857267403,-0.0014191514273259598,2.013990773681309e-06,1.0,1.0,1.8103552811503156,0.005031058834032997,50,0.02,712
DR_20,0.29858084857267403,-0.0014191514273259598,2.013990773681309e-06,1.0,1.0,1.8103552811503156,0.005031058834032997,50,0.02,712
DR_8,0.31486711177489,0.01486711177489003,0.00022103101252707376,1.0,1.0,8.0,0.03221847218397974,50,0.02,713
DR_20,0.3144975738766003,0.014497573876600334,0.00021017964830748442,1.0,1.0,15.279606411083275,0.19108772450085057,50,0.02,713
DR_8,0.30419060573677853,0.004190605736778541,1.7561176441121218e-05,1.0,1.0,0.0,0.004960173531304042,50,0.02,714
DR_20,0.30419060573677853,0.004190605736778541,1.7561176441121218e-05,1.0,1.0,0.0,0.004960173531304042,50,0.02,714
DR_8,0.2774951213091045,-0.022504878690895513,0.0005064695648919229,1.0,1.0,8.0,0.052399530318574375,50,0.02,715
DR_20,0.2776886829105772,-0.0223113170894228,0.0004977948702647698,1.0,1.0,8.609655411143184,0.059530951102180645,50,0.02,715
DR_8,0.29358657720324,-0.006413422796759993,4.113199197000077e-05,1.0,1.0,8.0,0.08888212660140479,50,0.02,716
DR_20,0.2921613008597912,-0.007838699140208794,6.144520421071007e-05,1.0,1.0,13.349072242125448,0.298508420512041,50,0.02,716
DR_8,0.3193617935232823,0.019361793523282322,0.0003748790484382173,1.0,1.0,8.0,0.052654664059284643,50,0.02,717
DR_20,0.31943904799974204,0.019439047999742054,0.00037787658713627555,1.0,1.0,11.142588907210147,0.13362335993955868,50,0.02,717
DR_8,0.26144073973725085,-0.03855926026274914,0.001486816552010425,1.0,1.0,4.238918563050614,0.027677052544547838,50,0.02,718
DR_20,0.26144073973725085,-0.03855926026274914,0.001486816552010425,1.0,1.0,4.238918563050614,0.027677052544547838,50,0.02,718
DR_8,0.3269498313153489,0.026949831315348893,0.0007262934079257598,1.0,1.0,1.0,2.061154669987472e-09,50,0.02,719
DR_20,0.3269498313153489,0.026949831315348893,0.0007262934079257598,1.0,1.0,1.0,2.061154669987472e-09,50,0.02,719
DR_8,0.30917489141150356,0.009174891411503572,8.417863241288201e-05,1.0,1.0,3.2238518716513447,0.02617117227209909,50,0.02,720
DR_20,0.30917489141150356,0.009174891411503572,8.417863241288201e-05,1.0,1.0,3.2238518716513447,0.02617117227209909,50,0.02,720
DR_8,0.2813880193291194,-0.0186119806708806,0.0003464058244932331,1.0,1.0,1.698251231903454,0.012208432218831684,50,0.02,721
DR_20,0.2813880193291194,-0.0186119806708806,0.0003464058244932331,1.0,1.0,1.698251231903454,0.012208432218831684,50,0.02,721
DR_8,0.2994322159464457,-0.0005677840535542877,3.223787314705383e-07,1.0,1.0,4.617802303764788,0.012623147740534357,50,0.02,722
DR_20,0.2994322159464457,-0.0005677840535542877,3.223787314705383e-07,1.0,1.0,4.617802303764788,0.012623147740534357,50,0.02,722
DR_8,0.28167357267926857,-0.01832642732073142,0.000335857938342051,1.0,1.0,6.633340599655921,0.02012520275696816,50,0.02,723
DR_20,0.28167357267926857,-0.01832642732073142,0.000335857938342051,1.0,1.0,6.633340599655921,0.02012520275696816,50,0.02,723
DR_8,0.31321050499941777,0.013210504999417783,0.00017451744233964222,1.0,1.0,1.0,2.061154668786419e-09,50,0.02,724
DR_20,0.31321050499941777,0.013210504999417783,0.00017451744233964222,1.0,1.0,1.0,2.061154668786419e-09,50,0.02,724
DR_8,0.32249652781981397,0.022496527819813983,0.0005060937639476645,1.0,1.0,0.17100882894986938,0.001072529428782778,50,0.02,725
DR_20,0.32249652781981397,0.022496527819813983,0.0005060937639476645,1.0,1.0,0.17100882894986938,0.001072529428782778,50,0.02,725
DR_8,0.3226526478242399,0.022652647824239924,0.0005131424534490417,1.0,1.0,8.0,0.051136678980445334,50,0.02,726
DR_20,0.32327593444171765,0.02327593444171766,0.0005417691241351385,1.0,1.0,16.086613859741792,0.16648964573967384,50,0.02,726
DR_8,0.3195856455717278,0.019585645571727817,0.00038359751246134144,1.0,1.0,0.0,0.00720064451160131,50,0.02,727
DR_20,0.3195856455717278,0.019585645571727817,0.00038359751246134144,1.0,1.0,0.0,0.00720064451160131,50,0.02,727
DR_8,0.29368864601491057,-0.0063113539850894185,3.983318912510408e-05,1.0,1.0,1.0,2.061154671638959e-09,50,0.02,728
DR_20,0.29368864601491057,-0.0063113539850894185,3.983318912510408e-05,1.0,1.0,1.0,2.061154671638959e-09,50,0.02,728
DR_8,0.30125445233868425,0.0012544523386842643,1.5736506700304202e-06,1.0,1.0,8.0,0.05320770045010746,50,0.02,729
DR_20,0.2983716908546734,-0.0016283091453265786,2.651390672754173e-06,1.0,1.0,20.0,0.36073215335458386,50,0.02,729
DR_8,0.3371718996207508,0.03717189962075079,0.001381750121415173,0.0,0.0,1.1364194444084528,0.003901788817297582,50,0.02,730
DR_20,0.3371718996207508,0.03717189962075079,0.001381750121415173,0.0,0.0,1.1364194444084528,0.003901788817297582,50,0.02,730
DR_8,0.27566941412845863,-0.024330585871541355,0.0005919774088524478,1.0,1.0,8.0,0.016337264223670114,50,0.02,731
DR_20,0.2763744060336572,-0.023625593966342784,0.0005581686902624925,1.0,1.0,20.0,0.06917492168174391,50,0.02,731
DR_8,0.27100636015951973,-0.028993639840480256,0.000840631151199484,1.0,1.0,8.0,0.0630671647469463,50,0.02,732
DR_20,0.2711321369906483,-0.02886786300935168,0.000833353514726695,1.0,1.0,17.289758555528685,0.1304294692894215,50,0.02,732
DR_8,0.2834200714572417,-0.016579928542758304,0.0002748940304829715,1.0,1.0,0.0,0.00107521536738111,50,0.02,733
DR_20,0.2834200714572417,-0.016579928542758304,0.0002748940304829715,1.0,1.0,0.0,0.00107521536738111,50,0.02,733
DR_8,0.2936126110598356,-0.006387388940164385,4.07987374729343e-05,1.0,1.0,4.963727617198492,0.06677028591796863,50,0.02,734
DR_20,0.2936126110598356,-0.006387388940164385,4.07987374729343e-05,1.0,1.0,4.963727617198492,0.06677028591796863,50,0.02,734
DR_8,0.3353550012150934,0.035355001215093385,0.0012499761109192548,1.0,1.0,0.0,0.005123784667344502,50,0.02,735
DR_20,0.3353550012150934,0.035355001215093385,0.0012499761109192548,1.0,1.0,0.0,0.005123784667344502,50,0.02,735
DR_8,0.2813836879658542,-0.018616312034145766,0.00034656707375268044,1.0,1.0,0.9700513911390375,0.0016697050788301534,50,0.02,736
DR_20,0.2813836879658542,-0.018616312034145766,0.00034656707375268044,1.0,1.0,0.9700513911390375,0.0016697050788301534,50,0.02,736
DR_8,0.3192862467034857,0.01928624670348572,0.00037195931190771384,1.0,1.0,3.5356365322243817,0.030441239765877884,50,0.02,737
DR_20,0.3192862467034857,0.01928624670348572,0.00037195931190771384,1.0,1.0,3.5356365322243817,0.030441239765877884,50,0.02,737
DR_8,0.30998327257996633,0.00998327257996634,9.966573140590779e-05,1.0,1.0,0.0,0.015491529272570793,50,0.02,738
DR_20,0.30998327257996633,0.00998327257996634,9.966573140590779e-05,1.0,1.0,0.0,0.015491529272570793,50,0.02,738
DR_8,0.3226642806165002,0.02266428061650022,0.0005136696158634677,1.0,1.0,0.0,0.002524768903829692,50,0.02,739
DR_20,0.3226642806165002,0.02266428061650022,0.0005136696158634677,1.0,1.0,0.0,0.002524768903829692,50,0.02,739
DR_8,0.3028253363964304,0.0028253363964304,7.98252575299432e-06,1.0,1.0,3.4454253971828597,0.02026481873399144,50,0.02,740
DR_20,0.3028253363964304,0.0028253363964304,7.98252575299432e-06,1.0,1.0,3.4454253971828597,0.02026481873399144,50,0.02,740
DR_8,0.32397990004766364,0.02397990004766365,0.0005750356062959391,1.0,1.0,1.0,2.0611546672865337e-09,50,0.02,741
DR_20,0.32397990004766364,0.02397990004766365,0.0005750356062959391,1.0,1.0,1.0,2.0611546672865337e-09,50,0.02,741
DR_8,0.30867805656441566,0.00867805656441567,7.53086657351979e-05,1.0,1.0,8.0,0.1243895755200829,50,0.02,742
DR_20,0.3085759646305118,0.008575964630511801,7.35471693437894e-05,1.0,1.0,8.747961787221035,0.14643386144578227,50,0.02,742
DR_8,0.34254953382092623,0.042549533820926244,0.0018104628283781463,0.0,0.0,7.613110163391395,0.0785462369722897,50,0.02,743
DR_20,0.34254953580963154,0.042549535809631556,0.001810462997615118,0.0,0.0,7.613104423498138,0.07854618967055449,50,0.02,743
DR_8,0.3127302259345575,0.012730225934557526,0.00016205865234488105,1.0,1.0,4.037177820190816,0.037581593075549924,50,0.02,744
DR_20,0.3127302259345575,0.012730225934557526,0.00016205865234488105,1.0,1.0,4.037177820190816,0.037581593075549924,50,0.02,744
DR_8,0.28136002619491474,-0.018639973805085253,0.0003474486234542644,1.0,1.0,1.0,2.0611546743249444e-09,50,0.02,745
DR_20,0.28136002619491474,-0.018639973805085253,0.0003474486234542644,1.0,1.0,1.0,2.0611546743249444e-09,50,0.02,745
DR_8,0.2810058462479896,-0.018994153752010412,0.0003607778767550112,1.0,1.0,1.0,2.061154696439234e-09,50,0.02,746
DR_20,0.2810058462479896,-0.018994153752010412,0.0003607778767550112,1.0,1.0,1.0,2.061154696439234e-09,50,0.02,746
DR_8,0.2962250801537883,-0.0037749198462116995,1.4250019845322962e-05,1.0,1.0,1.0,2.0611546892972874e-09,50,0.02,747
DR_20,0.2962250801537883,-0.0037749198462116995,1.4250019845322962e-05,1.0,1.0,1.0,2.0611546892972874e-09,50,0.02,747
DR_8,0.3363520417549536,0.0363520417549536,0.00132147093975389,1.0,1.0,1.1114512475258576,0.012825920686039188,50,0.02,748
DR_20,0.3363520417549536,0.0363520417549536,0.00132147093975389,1.0,1.0,1.1114512475258576,0.012825920686039188,50,0.02,748
DR_8,0.305512775500404,0.005512775500404021,3.0390693717854806e-05,1.0,1.0,0.0,2.064612339334811e-05,50,0.02,749
DR_20,0.305512775500404,0.005512775500404021,3.0390693717854806e-05,1.0,1.0,0.0,2.064612339334811e-05,50,0.02,749
DR_8,0.3283590574832373,0.028359057483237304,0.0008042361413375577,1.0,1.0,5.898336228701704,0.016399429054163285,50,0.02,750
DR_20,0.3283590271934282,0.0283590271934282,0.0008042344233576001,1.0,1.0,5.898380648887971,0.016399784289294467,50,0.02,750
DR_8,0.33351584526179334,0.03351584526179335,0.001123311883612476,1.0,1.0,1.5295098066110893,0.0020374608456853968,50,0.02,751
DR_20,0.33351584526179334,0.03351584526179335,0.001123311883612476,1.0,1.0,1.5295098066110893,0.0020374608456853968,50,0.02,751
DR_8,0.32017325083429216,0.020173250834292167,0.0004069600492232696,1.0,1.0,8.0,0.0209377363512894,50,0.02,752
DR_20,0.3201602746462886,0.020160274646288612,0.0004064366738137874,1.0,1.0,8.403176071514787,0.023097475057498436,50,0.02,752
DR_8,0.3139020768559526,0.013902076855952628,0.0001932677409088137,1.0,1.0,8.0,0.08173547099211535,50,0.02,753
DR_20,0.3104867071404797,0.010486707140479723,0.00010997102665018841,1.0,1.0,17.97059925735686,0.42410449533777034,50,0.02,753
DR_8,0.29143643921686946,-0.00856356078313053,7.333457328637119e-05,1.0,1.0,8.0,0.09904139664130292,50,0.02,754
DR_20,0.29072101169355735,-0.009278988306442637,8.609962399109919e-05,1.0,1.0,20.0,0.6708615576408152,50,0.02,754
DR_8,0.3177442794372263,0.017744279437226285,0.00031485945274637155,1.0,1.0,1.0,2.061154678394648e-09,50,0.02,755
DR_20,0.3177442794372263,0.017744279437226285,0.00031485945274637155,1.0,1.0,1.0,2.061154678394648e-09,50,0.02,755
DR_8,0.2928545889056902,-0.007145411094309773,5.1056899706685185e-05,1.0,1.0,2.885396463567365,0.008226247012699233,50,0.02,756
DR_20,0.2928545889056902,-0.007145411094309773,5.1056899706685185e-05,1.0,1.0,2.885396463567365,0.008226247012699233,50,0.02,756
DR_8,0.29416777342411166,-0.005832226575888333,3.4014866832498145e-05,1.0,1.0,7.121004095266838,0.06295523746150139,50,0.02,757
DR_20,0.2941677712714688,-0.005832228728531175,3.4014891941904365e-05,1.0,1.0,7.121007131027105,0.06295530904908204,50,0.02,757
DR_8,0.3030465156974878,0.003046515697487817,9.28125789503968e-06,1.0,1.0,0.0,0.005791801424800614,50,0.02,758
DR_20,0.3030465156974878,0.003046515697487817,9.28125789503968e-06,1.0,1.0,0.0,0.005791801424800614,50,0.02,758
DR_8,0.2956496992570044,-0.004350300742995583,1.8925116554507923e-05,1.0,1.0,8.0,0.03675089466509517,50,0.02,759
DR_20,0.2932651976210622,-0.00673480237893781,4.535756308334638e-05,1.0,1.0,20.0,0.12637645985281576,50,0.02,759
DR_8,0.2888446541189344,-0.011155345881065593,0.00012444174172620708,1.0,1.0,8.0,0.04137069569567467,50,0.02,760
DR_20,0.29120176144685234,-0.008798238553147653,7.74090016380937e-05,1.0,1.0,18.83979956319697,0.48099974171519816,50,0.02,760
DR_8,0.27013719558606186,-0.029862804413938127,0.0008917870874651225,1.0,1.0,0.0,0.0019668359951985,50,0.02,761
DR_20,0.27013719558606186,-0.029862804413938127,0.0008917870874651225,1.0,1.0,0.0,0.0019668359951985,50,0.02,761
DR_8,0.2801478325697479,-0.019852167430252088,0.0003941085516787618,1.0,1.0,0.0,0.010013469853300561,50,0.02,762
DR_20,0.2801478325697479,-0.019852167430252088,0.0003941085516787618,1.0,1.0,0.0,0.010013469853300561,50,0.02,762
DR_8,0.30570770873937386,0.0057077087393738735,3.257793905352489e-05,1.0,1.0,7.123555566133006,0.17188939190948474,50,0.02,763
DR_20,0.30570770873937386,0.0057077087393738735,3.257793905352489e-05,1.0,1.0,7.123555566133006,0.17188939190948474,50,0.02,763
DR_8,0.30462295998223904,0.00462295998223905,2.1371758997383677e-05,1.0,1.0,2.713500110075281,0.023660499765175296,50,0.02,764
DR_20,0.30462295998223904,0.00462295998223905,2.1371758997383677e-05,1.0,1.0,2.713500110075281,0.023660499765175296,50,0.02,764
DR_8,0.3175142254799444,0.017514225479944412,0.00030674809416233404,1.0,1.0,8.0,0.028541979628508247,50,0.02,765
DR_20,0.3174088531399424,0.017408853139942393,0.00030306816764808214,1.0,1.0,8.594271731215795,0.0307520877294309,50,0.02,765
DR_8,0.31599882478809477,0.01599882478809478,0.0002559623946001559,1.0,1.0,1.0,2.061154691023334e-09,50,0.02,766
DR_20,0.31599882478809477,0.01599882478809478,0.0002559623946001559,1.0,1.0,1.0,2.061154691023334e-09,50,0.02,766
DR_8,0.3204448864503134,0.020444886450313393,0.0004179933819662082,1.0,1.0,4.012323557946797,0.05258720212315653,50,0.02,767
DR_20,0.3204448864503134,0.020444886450313393,0.0004179933819662082,1.0,1.0,4.012323557946797,0.05258720212315653,50,0.02,767
DR_8,0.29804337687481103,-0.001956623125188961,3.828374054024216e-06,1.0,1.0,2.2139720938196366,0.02086679683144583,50,0.02,768
DR_20,0.29804337687481103,-0.001956623125188961,3.828374054024216e-06,1.0,1.0,2.2139720938196366,0.02086679683144583,50,0.02,768
DR_8,0.2825938413972107,-0.017406158602789268,0.0003029743573054548,1.0,1.0,8.0,0.14872725613215418,50,0.02,769
DR_20,0.28285646194938674,-0.01714353805061325,0.0002939008968928243,1.0,1.0,11.94151726620953,0.3316894642749297,50,0.02,769
DR_8,0.3073644699530941,0.007364469953094088,5.4235417690025645e-05,1.0,1.0,1.0,2.061154670650542e-09,50,0.02,770
DR_20,0.3073644699530941,0.007364469953094088,5.4235417690025645e-05,1.0,1.0,1.0,2.061154670650542e-09,50,0.02,770
DR_8,0.28544320545883817,-0.014556794541161822,0.0002119002673135986,1.0,1.0,1.3734836595455544,0.004657033548928674,50,0.02,771
DR_20,0.28544320545883817,-0.014556794541161822,0.0002119002673135986,1.0,1.0,1.3734836595455544,0.004657033548928674,50,0.02,771
DR_8,0.2957108365518384,-0.004289163448161604,1.8396923085045536e-05,1.0,1.0,1.2626987311076758,0.0006526609906416415,50,0.02,772
DR_20,0.2957108365518384,-0.004289163448161604,1.8396923085045536e-05,1.0,1.0,1.2626987311076758,0.0006526609906416415,50,0.02,772
DR_8,0.28493829239005286,-0.015061707609947128,0.00022685503612753923,1.0,1.0,4.576320513980631,0.010265692882319242,50,0.02,773
DR_20,0.28493829239005286,-0.015061707609947128,0.00022685503612753923,1.0,1.0,4.576320513980631,0.010265692882319242,50,0.02,773
DR_8,0.3113735033751884,0.011373503375188387,0.00012935657902542164,1.0,1.0,7.7358776882178315,0.022568006140325135,50,0.02,774
DR_20,0.3113735033751884,0.011373503375188387,0.00012935657902542164,1.0,1.0,7.7358776882178315,0.022568006140325135,50,0.02,774
DR_8,0.2856340881774316,-0.014365911822568411,0.00020637942249381085,1.0,1.0,6.079342022404729,0.0414644446519872,50,0.02,775
DR_20,0.2856340881774316,-0.014365911822568411,0.00020637942249381085,1.0,1.0,6.079342022404729,0.0414644446519872,50,0.02,775
DR_8,0.3174989445665222,0.017498944566522234,0.000306213060942218,1.0,1.0,1.0,2.061154669759524e-09,50,0.02,776
DR_20,0.3174989445665222,0.017498944566522234,0.000306213060942218,1.0,1.0,1.0,2.061154669759524e-09,50,0.02,776
DR_8,0.2860408982988784,-0.013959101701121579,0.00019485652030225536,1.0,1.0,0.6980916291034432,0.008574394917421648,50,0.02,777
DR_20,0.2860408982988784,-0.013959101701121579,0.00019485652030225536,1.0,1.0,0.6980916291034432,0.008574394917421648,50,0.02,777
DR_8,0.3050711269131499,0.005071126913149926,2.5716328169273497e-05,1.0,1.0,1.0,2.06115467642335e-09,50,0.02,778
DR_20,0.3050711269131499,0.005071126913149926,2.5716328169273497e-05,1.0,1.0,1.0,2.06115467642335e-09,50,0.02,778
DR_8,0.3056094224121504,0.0056094224121504,3.146561979793521e-05,1.0,1.0,6.852124248828526,0.08604881519977578,50,0.02,779
DR_20,0.30560941681546816,0.005609416815468171,3.146555700965708e-05,1.0,1.0,6.852098377006877,0.08604811572726917,50,0.02,779
DR_8,0.3095157385293892,0.009515738529389195,9.054927975970203e-05,1.0,1.0,8.0,0.030532048723568874,50,0.02,780
DR_20,0.3081623900395029,0.00816239003950292,6.662461115697649e-05,1.0,1.0,20.0,0.12662467746746747,50,0.02,780
DR_8,0.29420066713504667,-0.0057993328649533216,3.36322616785277e-05,1.0,1.0,4.090632019599724,0.04035730479340394,50,0.02,781
DR_20,0.29420066713504667,-0.0057993328649533216,3.36322616785277e-05,1.0,1.0,4.090632019599724,0.04035730479340394,50,0.02,781
DR_8,0.30600852860514455,0.0060085286051445586,3.610241599884042e-05,1.0,1.0,6.189365214830722,0.05737745568570556,50,0.02,782
DR_20,0.3060085145021148,0.0060085145021148145,3.610224652212404e-05,1.0,1.0,6.189408745599589,0.057378465621648805,50,0.02,782
DR_8,0.26614881222582387,-0.03385118777417612,0.0011459029137225307,1.0,1.0,0.0,0.009001889130009603,50,0.02,783
DR_20,0.26614881222582387,-0.03385118777417612,0.0011459029137225307,1.0,1.0,0.0,0.009001889130009603,50,0.02,783
DR_8,0.3068594532629348,0.0068594532629348,4.705209906638688e-05,1.0,1.0,8.0,0.08099353697085228,50,0.02,784
DR_20,0.30600665111850456,0.006006651118504569,3.607985765943219e-05,1.0,1.0,20.0,0.70104510181655,50,0.02,784
DR_8,0.294250651935233,-0.0057493480647670125,3.305500316984019e-05,1.0,1.0,0.0,0.0075529638046075145,50,0.02,785
DR_20,0.294250651935233,-0.0057493480647670125,3.305500316984019e-05,1.0,1.0,0.0,0.0075529638046075145,50,0.02,785
DR_8,0.2955457075059123,-0.004454292494087686,1.9840721622885897e-05,1.0,1.0,0.0,0.006395370503264623,50,0.02,786
DR_20,0.2955457075059123,-0.004454292494087686,1.9840721622885897e-05,1.0,1.0,0.0,0.006395370503264623,50,0.02,786
DR_8,0.34143225682721867,0.04143225682721868,0.001716631905796609,0.0,0.0,1.1019543242579168,0.00986985204888031,50,0.02,787
DR_20,0.34143225682721867,0.04143225682721868,0.001716631905796609,0.0,0.0,1.1019543242579168,0.00986985204888031,50,0.02,787
DR_8,0.28728478594351964,-0.01271521405648035,0.00016167666850211548,1.0,1.0,6.586991333136264,0.03233645221169832,50,0.02,788
DR_20,0.28728478594351964,-0.01271521405648035,0.00016167666850211548,1.0,1.0,6.586991333136264,0.03233645221169832,50,0.02,788
DR_8,0.2981527426279719,-0.001847257372028066,3.4123597985120367e-06,1.0,1.0,1.0,2.0611546830509943e-09,50,0.02,789
DR_20,0.2981527426279719,-0.001847257372028066,3.4123597985120367e-06,1.0,1.0,1.0,2.0611546830509943e-09,50,0.02,789
DR_8,0.29019534153382603,-0.009804658466173954,9.61313276383166e-05,1.0,1.0,8.0,0.046598481366182914,50,0.02,790
DR_20,0.28859123527333963,-0.011408764726660359,0.0001301599125882896,1.0,1.0,11.374117596305819,0.08400659528337749,50,0.02,790
DR_8,0.31960502239105415,0.01960502239105416,0.00038435690295373503,1.0,1.0,8.0,0.07738678610822182,50,0.02,791
DR_20,0.32015193413536785,0.020151934135367866,0.0004061004493962046,1.0,1.0,20.0,0.8046007993080333,50,0.02,791
DR_8,0.3331475896764817,0.03314758967648174,0.0010987627013603987,1.0,1.0,0.0,0.01164286666441237,50,0.02,792
DR_20,0.3331475896764817,0.03314758967648174,0.0010987627013603987,1.0,1.0,0.0,0.01164286666441237,50,0.02,792
DR_8,0.29042267069986316,-0.009577329300136828,9.172523652325937e-05,1.0,1.0,8.0,0.009044243786796365,50,0.02,793
DR_20,0.2891492083907339,-0.010850791609266108,0.00011773967854771978,1.0,1.0,20.0,0.08992771845097841,50,0.02,793
DR_8,0.2962236615505497,-0.0037763384494503005,1.42607320847967e-05,1.0,1.0,7.613096747295547,0.04240102147379123,50,0.02,794
DR_20,0.2962236632792512,-0.0037763367207487852,1.4260719028475688e-05,1.0,1.0,7.6130839360557845,0.0424011716452149,50,0.02,794
DR_8,0.2979644058185529,-0.002035594181447109,4.143643671541326e-06,1.0,1.0,0.0,0.004738336384320622,50,0.02,795
DR_20,0.2979644058185529,-0.002035594181447109,4.143643671541326e-06,1.0,1.0,0.0,0.004738336384320622,50,0.02,795
DR_8,0.2759748801130253,-0.0240251198869747,0.0005772063855835072,1.0,1.0,1.0,2.0611546835879015e-09,50,0.02,796
DR_20,0.2759748801130253,-0.0240251198869747,0.0005772063855835072,1.0,1.0,1.0,2.0611546835879015e-09,50,0.02,796
DR_8,0.27500404572848036,-0.024995954271519627,0.0006247977299439003,1.0,1.0,8.0,0.0556100252903365,50,0.02,797
DR_20,0.27250896609549,-0.027491033904509965,0.0007557569451389165,1.0,1.0,15.92043475263051,0.2349114011226,50,0.02,797
DR_8,0.2610126331357024,-0.0389873668642976,0.0015200147750113306,1.0,1.0,0.0,0.005995059467359804,50,0.02,798
DR_20,0.2610126331357024,-0.0389873668642976,0.0015200147750113306,1.0,1.0,0.0,0.005995059467359804,50,0.02,798
DR_8,0.2844840956622361,-0.015515904337763897,0.00024074328741864053,1.0,1.0,1.0,2.061154671965807e-09,50,0.02,799
DR_20,0.2844840956622361,-0.015515904337763897,0.00024074328741864053,1.0,1.0,1.0,2.061154671965807e-09,50,0.02,799
DR_8,0.30684312048394197,0.006843120483941978,4.682829795774629e-05,1.0,1.0,0.5699904644110615,0.008608503357489356,50,0.02,800
DR_20,0.30684312048394197,0.006843120483941978,4.682829795774629e-05,1.0,1.0,0.5699904644110615,0.008608503357489356,50,0.02,800
DR_8,0.3207906384279119,0.0207906384279119,0.00043225064624016703,1.0,1.0,2.128133775082391,0.01895363367961748,50,0.02,801
DR_20,0.3207906384279119,0.0207906384279119,0.00043225064624016703,1.0,1.0,2.128133775082391,0.01895363367961748,50,0.02,801
DR_8,0.34136844019547763,0.04136844019547764,0.0017113478442068101,0.0,0.0,8.0,0.12622645044233438,50,0.02,802
DR_20,0.3412269793974333,0.041226979397433305,0.0016996638302363902,0.0,0.0,8.342188719959662,0.13587611544243727,50,0.02,802
DR_8,0.2780841755216996,-0.021915824478300372,0.00048030336256366975,1.0,1.0,8.0,0.05948428472970954,50,0.02,803
DR_20,0.2767259972728106,-0.02327400272718938,0.0005416792029452187,1.0,1.0,17.14633138603659,0.41724079885201837,50,0.02,803
DR_8,0.30447916205544967,0.004479162055449681,2.0062892718980216e-05,1.0,1.0,1.0,2.0611547019983587e-09,50,0.02,804
DR_20,0.30447916205544967,0.004479162055449681,2.0062892718980216e-05,1.0,1.0,1.0,2.0611547019983587e-09,50,0.02,804
DR_8,0.2888020380396376,-0.01119796196036238,0.00012539435206572285,1.0,1.0,1.0,2.061154679097231e-09,50,0.02,805
DR_20,0.2888020380396376,-0.01119796196036238,0.00012539435206572285,1.0,1.0,1.0,2.061154679097231e-09,50,0.02,805
DR_8,0.35031766116132124,0.05031766116132125,0.002531867024745537,0.0,0.0,2.9914606745696,0.013884763597224153,50,0.02,806
DR_20,0.35031766116132124,0.05031766116132125,0.002531867024745537,0.0,0.0,2.9914606745696,0.013884763597224153,50,0.02,806
DR_8,0.2995855112794759,-0.0004144887205240755,1.7180089944168514e-07,1.0,1.0,3.4050407140228396,0.02773227165053415,50,0.02,807
DR_20,0.2995855112794759,-0.0004144887205240755,1.7180089944168514e-07,1.0,1.0,3.4050407140228396,0.02773227165053415,50,0.02,807
DR_8,0.32473161716675325,0.02473161716675326,0.0006116528876828446,1.0,1.0,0.10602459857550854,0.004047244045344389,50,0.02,808
DR_20,0.32473161716675325,0.02473161716675326,0.0006116528876828446,1.0,1.0,0.10602459857550854,0.004047244045344389,50,0.02,808
DR_8,0.31339427877567966,0.013394278775679669,0.00017940670392062284,1.0,1.0,4.046467257502352,0.03386524261748026,50,0.02,809
DR_20,0.31339427877567966,0.013394278775679669,0.00017940670392062284,1.0,1.0,4.046467257502352,0.03386524261748026,50,0.02,809
DR_8,0.2561361688527491,-0.0438638311472509,0.001924035682914538,0.0,0.0,5.318570812888694,0.042075845518667075,50,0.02,810
DR_20,0.2561361688527491,-0.0438638311472509,0.001924035682914538,0.0,0.0,5.318570812888694,0.042075845518667075,50,0.02,810
DR_8,0.3022325648418661,0.002232564841866125,4.984345773136715e-06,1.0,1.0,7.428015779472354,0.043492688007916135,50,0.02,811
DR_20,0.3022325648418661,0.002232564841866125,4.984345773136715e-06,1.0,1.0,7.428015779472354,0.043492688007916135,50,0.02,811
DR_8,0.3103770828089021,0.010377082808902094,0.00010768384762281137,1.0,1.0,4.29866755669648,0.009061080312024445,50,0.02,812
DR_20,0.3103770828089021,0.010377082808902094,0.00010768384762281137,1.0,1.0,4.29866755669648,0.009061080312024445,50,0.02,812
DR_8,0.2469724518780532,-0.053027548121946794,0.002811920859825383,0.0,0.0,1.0,2.0611546652995064e-09,50,0.02,813
DR_20,0.2469724518780532,-0.053027548121946794,0.002811920859825383,0.0,0.0,1.0,2.0611546652995064e-09,50,0.02,813
DR_8,0.3023804589949945,0.0023804589949945054,5.666585026850251e-06,1.0,1.0,6.016939064350309,0.10997447538869111,50,0.02,814
DR_20,0.3023804589949945,0.0023804589949945054,5.666585026850251e-06,1.0,1.0,6.016939064350309,0.10997447538869111,50,0.02,814
DR_8,0.26252721300694015,-0.03747278699305984,0.0014042097650272345,0.0,0.0,1.0,2.0611546766703807e-09,50,0.02,815
DR_20,0.26252721300694015,-0.03747278699305984,0.0014042097650272345,0.0,0.0,1.0,2.0611546766703807e-09,50,0.02,815
DR_8,0.30418606866496384,0.004186068664963849,1.752317086779222e-05,1.0,1.0,5.180327804214702,0.018915458026442112,50,0.02,816
DR_20,0.30418606866496384,0.004186068664963849,1.752317086779222e-05,1.0,1.0,5.180327804214702,0.018915458026442112,50,0.02,816
DR_8,0.26975870451538,-0.030241295484620012,0.0009145359525880987,1.0,1.0,1.0869182498024605,0.00422448813977164,50,0.02,817
DR_20,0.26975870451538,-0.030241295484620012,0.0009145359525880987,1.0,1.0,1.0869182498024605,0.00422448813977164,50,0.02,817
DR_8,0.2957820440036547,-0.0042179559963452795,1.77911527871051e-05,1.0,1.0,1.8612521278186227,0.004316241135390676,50,0.02,818
DR_20,0.2957820440036547,-0.0042179559963452795,1.77911527871051e-05,1.0,1.0,1.8612521278186227,0.004316241135390676,50,0.02,818
DR_8,0.2920983465826265,-0.007901653417373478,6.243612672828995e-05,1.0,1.0,7.741754264602073,0.09801997140501462,50,0.02,819
DR_20,0.2920983718164106,-0.007901628183589415,6.243572795169456e-05,1.0,1.0,7.741726499470161,0.0980195534268548,50,0.02,819
DR_8,0.2789665885912132,-0.021033411408786784,0.00044240439549128206,1.0,1.0,7.256014791098169,0.035276061393078983,50,0.02,820
DR_20,0.2789665885912132,-0.021033411408786784,0.00044240439549128206,1.0,1.0,7.256014791098169,0.035276061393078983,50,0.02,820
DR_8,0.2689508506528256,-0.0310491493471744,0.0009640496751831403,1.0,1.0,2.0981766961888133,0.010317185752148773,50,0.02,821
DR_20,0.2689508506528256,-0.0310491493471744,0.0009640496751831403,1.0,1.0,2.0981766961888133,0.010317185752148773,50,0.02,821
DR_8,0.278192965501873,-0.021807034498126987,0.00047554675360250053,1.0,1.0,6.389366336346292,0.1251666993366244,50,0.02,822
DR_20,0.278192965501873,-0.021807034498126987,0.00047554675360250053,1.0,1.0,6.389366336346292,0.1251666993366244,50,0.02,822
DR_8,0.29798370735770663,-0.0020162926422933602,4.0654360193663405e-06,1.0,1.0,0.777726395636223,0.006533684483894357,50,0.02,823
DR_20,0.29798370735770663,-0.0020162926422933602,4.0654360193663405e-06,1.0,1.0,0.777726395636223,0.006533684483894357,50,0.02,823
DR_8,0.2858967550698933,-0.014103244930106673,0.00019890151755857957,1.0,1.0,6.8141831039785945,0.07293647249312585,50,0.02,824
DR_20,0.2858967550698933,-0.014103244930106673,0.00019890151755857957,1.0,1.0,6.8141831039785945,0.07293647249312585,50,0.02,824
DR_8,0.34093168338255553,0.04093168338255554,0.0016754027045297734,0.0,0.0,2.7667218864995125,0.006777403756690127,50,0.02,825
DR_20,0.34093168338255553,0.04093168338255554,0.0016754027045297734,0.0,0.0,2.7667218864995125,0.006777403756690127,50,0.02,825
DR_8,0.31688555789201245,0.01688555789201246,0.00028512206532450423,1.0,1.0,0.0,0.002485176386333943,50,0.02,826
DR_20,0.31688555789201245,0.01688555789201246,0.00028512206532450423,1.0,1.0,0.0,0.002485176386333943,50,0.02,826
DR_8,0.3287755997447292,0.028775599744729208,0.0008280351406688597,1.0,1.0,4.570655043034852,0.032753740318923134,50,0.02,827
DR_20,0.3287755997447292,0.028775599744729208,0.0008280351406688597,1.0,1.0,4.570655043034852,0.032753740318923134,50,0.02,827
DR_8,0.28133106936387087,-0.018668930636129122,0.0003485289710966005,1.0,1.0,0.0,0.0005712802297758837,50,0.02,828
DR_20,0.28133106936387087,-0.018668930636129122,0.0003485289710966005,1.0,1.0,0.0,0.0005712802297758837,50,0.02,828
DR_8,0.31379362658013343,0.013793626580133445,0.00019026413423216387,1.0,1.0,5.105034481580036,0.014113465300287247,50,0.02,829
DR_20,0.3137935839804475,0.013793583980447499,0.00019026295902565787,1.0,1.0,5.104985710557633,0.01411314724901091,50,0.02,829
DR_8,0.3205444308977546,0.020544430897754595,0.0004220736409126137,1.0,1.0,3.7899202398245717,0.03531298592202723,50,0.02,830
DR_20,0.3205444308977546,0.020544430897754595,0.0004220736409126137,1.0,1.0,3.7899202398245717,0.03531298592202723,50,0.02,830
DR_8,0.30777626306200123,0.007776263062001243,6.047026720944495e-05,1.0,1.0,7.488031446977384,0.06884101795712401,50,0.02,831
DR_20,0.30777626306200123,0.007776263062001243,6.047026720944495e-05,1.0,1.0,7.488031446977384,0.06884101795712401,50,0.02,831
DR_8,0.28510542498828545,-0.01489457501171454,0.00022184836477959116,1.0,1.0,1.0042706449711143,0.017029682734846754,50,0.02,832
DR_20,0.28510542498828545,-0.01489457501171454,0.00022184836477959116,1.0,1.0,1.0042706449711143,0.017029682734846754,50,0.02,832
DR_8,0.31829693046064267,0.01829693046064268,0.00033477766428159395,1.0,1.0,5.40630088926285,0.035301944522326205,50,0.02,833
DR_20,0.31829693046064267,0.01829693046064268,0.00033477766428159395,1.0,1.0,5.40630088926285,0.035301944522326205,50,0.02,833
DR_8,0.30760348692322304,0.007603486923223046,5.7813013391623866e-05,1.0,1.0,7.395410005172528,0.01736526431514794,50,0.02,834
DR_20,0.3076035024365136,0.007603502436513587,5.781324930206806e-05,1.0,1.0,7.395587433428602,0.017366039232405584,50,0.02,834
DR_8,0.3010952459233079,0.001095245923307897,1.199563632522568e-06,1.0,1.0,4.945398549152603,0.020125521167066503,50,0.02,835
DR_20,0.3010952459233079,0.001095245923307897,1.199563632522568e-06,1.0,1.0,4.945398549152603,0.020125521167066503,50,0.02,835
DR_8,0.3388223732387369,0.038822373238736885,0.0015071766638877937,1.0,1.0,6.245686926816807,0.056250088407756776,50,0.02,836
DR_20,0.3388223732387369,0.038822373238736885,0.0015071766638877937,1.0,1.0,6.245686926816807,0.056250088407756776,50,0.02,836
DR_8,0.26633977038978446,-0.03366022961021553,0.0011330110574124305,1.0,1.0,4.794433958047988,0.013903772113092983,50,0.02,837
DR_20,0.26633977038978446,-0.03366022961021553,0.0011330110574124305,1.0,1.0,4.794433958047988,0.013903772113092983,50,0.02,837
DR_8,0.32522344906417605,0.025223449064176062,0.0006362223826930842,1.0,1.0,1.807639325429168,0.013588139735590135,50,0.02,838
DR_20,0.32522344906417605,0.025223449064176062,0.0006362223826930842,1.0,1.0,1.807639325429168,0.013588139735590135,50,0.02,838
DR_8,0.3137051388368979,0.01370513883689789,0.00018783083053864686,1.0,1.0,1.0101631694501827,0.003008378554246147,50,0.02,839
DR_20,0.3137051388368979,0.01370513883689789,0.00018783083053864686,1.0,1.0,1.0101631694501827,0.003008378554246147,50,0.02,839
DR_8,0.26921225344410765,-0.030787746555892337,0.0009478853379898605,1.0,1.0,1.1241856237247074,0.014543379033735144,50,0.02,840
DR_20,0.26921225344410765,-0.030787746555892337,0.0009478853379898605,1.0,1.0,1.1241856237247074,0.014543379033735144,50,0.02,840
DR_8,0.277089611969839,-0.02291038803016099,0.0005248858796925439,1.0,1.0,1.2444656700021677,0.010592185796791097,50,0.02,841
DR_20,0.277089611969839,-0.02291038803016099,0.0005248858796925439,1.0,1.0,1.2444656700021677,0.010592185796791097,50,0.02,841
DR_8,0.2952893354818182,-0.004710664518181806,2.219036020285703e-05,1.0,1.0,0.0,0.005183526281119457,50,0.02,842
DR_20,0.2952893354818182,-0.004710664518181806,2.219036020285703e-05,1.0,1.0,0.0,0.005183526281119457,50,0.02,842
DR_8,0.3203032538500241,0.020303253850024128,0.0004122221168985196,1.0,1.0,1.0,2.0611546760520016e-09,50,0.02,843
DR_20,0.3203032538500241,0.020303253850024128,0.0004122221168985196,1.0,1.0,1.0,2.0611546760520016e-09,50,0.02,843
DR_8,0.28847077967059526,-0.011529220329404732,0.00013292292140395937,1.0,1.0,0.0,0.0057920379272650485,50,0.02,844
DR_20,0.28847077967059526,-0.011529220329404732,0.00013292292140395937,1.0,1.0,0.0,0.0057920379272650485,50,0.02,844
DR_8,0.31659129461837887,0.016591294618378882,0.00027527105711384805,1.0,1.0,2.1743845902905368,0.00871562359070547,50,0.02,845
DR_20,0.31659129461837887,0.016591294618378882,0.00027527105711384805,1.0,1.0,2.1743845902905368,0.00871562359070547,50,0.02,845
DR_8,0.28653256092731294,-0.013467439072687049,0.0001813719151765378,1.0,1.0,2.2701945797496474,0.010208968544305582,50,0.02,846
DR_20,0.28653256092731294,-0.013467439072687049,0.0001813719151765378,1.0,1.0,2.2701945797496474,0.010208968544305582,50,0.02,846
DR_8,0.3072206512540133,0.007220651254013333,5.213780453208432e-05,1.0,1.0,8.0,0.1122828366141441,50,0.02,847
DR_20,0.30912778056200424,0.00912778056200425,8.331637798810264e-05,1.0,1.0,20.0,0.7688238413087337,50,0.02,847
DR_8,0.2813666382784821,-0.018633361721517916,0.0003472021690449291,1.0,1.0,4.701572732700436,0.09224865353681418,50,0.02,848
DR_20,0.2813666382784821,-0.018633361721517916,0.0003472021690449291,1.0,1.0,4.701572732700436,0.09224865353681418,50,0.02,848
DR_8,0.30126003848449096,0.0012600384844909662,1.587696982398291e-06,1.0,1.0,2.6929816297474494,0.029255472791701844,50,0.02,849
DR_20,0.30126003848449096,0.0012600384844909662,1.587696982398291e-06,1.0,1.0,2.6929816297474494,0.029255472791701844,50,0.02,849
DR_8,0.3130118950704652,0.013011895070465185,0.00016930941332479618,1.0,1.0,7.472300745987121,0.03965195938678512,50,0.02,850
DR_20,0.3130119367279471,0.013011936727947093,0.0001693104974120985,1.0,1.0,7.472502604847383,0.039653596026008146,50,0.02,850
DR_8,0.3098685927561274,0.009868592756127392,9.738912298629004e-05,1.0,1.0,6.227296381035229,0.008624779783036088,50,0.02,851
DR_20,0.30986858367798115,0.009868583677981158,9.738894380931611e-05,1.0,1.0,6.227326871121358,0.00862473015685658,50,0.02,851
DR_8,0.31158967943427623,0.011589679434276245,0.00013432066938928576,1.0,1.0,0.0,0.00487248557419397,50,0.02,852
DR_20,0.31158967943427623,0.011589679434276245,0.00013432066938928576,1.0,1.0,0.0,0.00487248557419397,50,0.02,852
DR_8,0.2886195923174035,-0.011380407682596516,0.0001295136790221018,1.0,1.0,8.0,0.0408059278478673,50,0.02,853
DR_20,0.2877183344779948,-0.012281665522005214,0.0001508393079944116,1.0,1.0,9.962898142521317,0.05320613789773098,50,0.02,853
DR_8,0.31300735625112597,0.013007356251125979,0.0001691913166437061,1.0,1.0,8.0,0.0703824790317713,50,0.02,854
DR_20,0.31311227722460894,0.013112277224608948,0.00017193181401499853,1.0,1.0,9.07919092058498,0.09032692096863044,50,0.02,854
DR_8,0.30922716754614765,0.009227167546147663,8.514062092468069e-05,1.0,1.0,0.0,0.0026893425681908272,50,0.02,855
DR_20,0.30922716754614765,0.009227167546147663,8.514062092468069e-05,1.0,1.0,0.0,0.0026893425681908272,50,0.02,855
DR_8,0.26742349985289493,-0.03257650014710506,0.001061228361834336,1.0,1.0,0.0,2.0611546847076803e-09,50,0.02,856
DR_20,0.26742349985289493,-0.03257650014710506,0.001061228361834336,1.0,1.0,0.0,2.0611546847076803e-09,50,0.02,856
DR_8,0.2994640158345934,-0.0005359841654065667,2.8727902556657385e-07,1.0,1.0,8.0,0.06947709739496463,50,0.02,857
DR_20,0.29895285046620984,-0.0010471495337901482,1.0965221461169247e-06,1.0,1.0,8.720136620544839,0.07950480724778174,50,0.02,857
DR_8,0.2945593846411988,-0.005440615358801193,2.9600295482423432e-05,1.0,1.0,3.944620661629343,0.01572442836491493,50,0.02,858
DR_20,0.2945593846411988,-0.005440615358801193,2.9600295482423432e-05,1.0,1.0,3.944620661629343,0.01572442836491493,50,0.02,858
DR_8,0.29448314518657387,-0.00551685481342612,3.0435687032422946e-05,1.0,1.0,2.7051236313601623,0.01653365734670627,50,0.02,859
DR_20,0.29448314518657387,-0.00551685481342612,3.0435687032422946e-05,1.0,1.0,2.7051236313601623,0.01653365734670627,50,0.02,859
DR_8,0.294874239723801,-0.005125760276198987,2.627341840905952e-05,1.0,1.0,0.48329656480150174,0.0043012675440255175,50,0.02,860
DR_20,0.294874239723801,-0.005125760276198987,2.627341840905952e-05,1.0,1.0,0.48329656480150174,0.0043012675440255175,50,0.02,860
DR_8,0.3152733738909968,0.01527337389099681,0.00023327595001418306,1.0,1.0,8.0,0.11828292603303106,50,0.02,861
DR_20,0.31539928183828203,0.015399281838282042,0.00023713788113484315,1.0,1.0,8.40319243726187,0.12737934493186498,50,0.02,861
DR_8,0.2948143881273016,-0.005185611872698392,2.689057049427053e-05,1.0,1.0,0.8464083198526865,0.012783221500685027,50,0.02,862
DR_20,0.2948143881273016,-0.005185611872698392,2.689057049427053e-05,1.0,1.0,0.8464083198526865,0.012783221500685027,50,0.02,862
DR_8,0.2947747263191446,-0.005225273680855402,2.7303485039840164e-05,1.0,1.0,6.118444140713469,0.09939645029075914,50,0.02,863
DR_20,0.2947747263191446,-0.005225273680855402,2.7303485039840164e-05,1.0,1.0,6.118444140713469,0.09939645029075914,50,0.02,863
DR_8,0.27593651856305673,-0.024063481436943257,0.0005790511388661128,1.0,1.0,0.21710495272472913,0.005908006645936015,50,0.02,864
DR_20,0.27593651856305673,-0.024063481436943257,0.0005790511388661128,1.0,1.0,0.21710495272472913,0.005908006645936015,50,0.02,864
DR_8,0.2865192031224885,-0.01348079687751147,0.00018173188445272297,1.0,1.0,4.811269914199076,0.0606381703751784,50,0.02,865
DR_20,0.2865192031224885,-0.01348079687751147,0.00018173188445272297,1.0,1.0,4.811269914199076,0.0606381703751784,50,0.02,865
DR_8,0.2971966182655899,-0.002803381734410082,7.85894914882408e-06,1.0,1.0,0.0,0.008783339954979826,50,0.02,866
DR_20,0.2971966182655899,-0.002803381734410082,7.85894914882408e-06,1.0,1.0,0.0,0.008783339954979826,50,0.02,866
DR_8,0.2899187944658487,-0.010081205534151316,0.00010163070502180313,1.0,1.0,8.0,0.020047438875365597,50,0.02,867
DR_20,0.2900958205799014,-0.00990417942009858,9.809276998550424e-05,1.0,1.0,8.974791127627423,0.023447377067509132,50,0.02,867
DR_8,0.30948918576807544,0.009489185768075448,9.004464654104563e-05,1.0,1.0,2.5309417978341107,0.02382696162088344,50,0.02,868
DR_20,0.30948918576807544,0.009489185768075448,9.004464654104563e-05,1.0,1.0,2.5309417978341107,0.02382696162088344,50,0.02,868
DR_8,0.2905944019437198,-0.009405598056280162,8.846527479630117e-05,1.0,1.0,0.548339884047929,0.0015576651416925106,50,0.02,869
DR_20,0.2905944019437198,-0.009405598056280162,8.846527479630117e-05,1.0,1.0,0.548339884047929,0.0015576651416925106,50,0.02,869
DR_8,0.320715485619552,0.020715485619552,0.0004291313444538657,1.0,1.0,4.225057721113162,0.005665710141338154,50,0.02,870
DR_20,0.3207154682166979,0.020715468216697897,0.0004291306234370207,1.0,1.0,4.225096334979805,0.005665659278662125,50,0.02,870
DR_8,0.34082512861743364,0.04082512861743365,0.0016666911266299998,1.0,1.0,0.0,0.007965656404809996,50,0.02,871
DR_20,0.34082512861743364,0.04082512861743365,0.0016666911266299998,1.0,1.0,0.0,0.007965656404809996,50,0.02,871
DR_8,0.32385100789635574,0.023851007896355747,0.0005688705776720242,1.0,1.0,0.027281974278857538,0.0019328061825756417,50,0.02,872
DR_20,0.32385100789635574,0.023851007896355747,0.0005688705776720242,1.0,1.0,0.027281974278857538,0.0019328061825756417,50,0.02,872
DR_8,0.31550823250253657,0.015508232502536579,0.00024050527535273195,1.0,1.0,1.0,2.061154670258646e-09,50,0.02,873
DR_20,0.31550823250253657,0.015508232502536579,0.00024050527535273195,1.0,1.0,1.0,2.061154670258646e-09,50,0.02,873
DR_8,0.31834493157499244,0.01834493157499245,0.00033653651449115505,1.0,1.0,3.024432432473398,0.007759248153257315,50,0.02,874
DR_20,0.31834493157499244,0.01834493157499245,0.00033653651449115505,1.0,1.0,3.024432432473398,0.007759248153257315,50,0.02,874
DR_8,0.314331233374188,0.014331233374188013,0.00020538425002544034,1.0,1.0,0.0,0.005977185714732968,50,0.02,875
DR_20,0.314331233374188,0.014331233374188013,0.00020538425002544034,1.0,1.0,0.0,0.005977185714732968,50,0.02,875
DR_8,0.29048507400405627,-0.009514925995943724,9.053381670828566e-05,1.0,1.0,1.2572770325102005,0.009512081369686946,50,0.02,876
DR_20,0.29048507400405627,-0.009514925995943724,9.053381670828566e-05,1.0,1.0,1.2572770325102005,0.009512081369686946,50,0.02,876
DR_8,0.28892935519227936,-0.011070644807720631,0.00012255917645871177,1.0,1.0,3.886084389589554,0.018692587735599096,50,0.02,877
DR_20,0.28892935519227936,-0.011070644807720631,0.00012255917645871177,1.0,1.0,3.886084389589554,0.018692587735599096,50,0.02,877
DR_8,0.28119836794462966,-0.018801632055370332,0.00035350136794552923,1.0,1.0,8.0,0.09347629530799847,50,0.02,878
DR_20,0.2806918123653599,-0.019308187634640095,0.0003728061097344687,1.0,1.0,9.793341507354,0.14973361623804665,50,0.02,878
DR_8,0.32028213647000114,0.020282136470001155,0.00041136505978775094,1.0,1.0,7.023091677212586,0.05699283041649863,50,0.02,879
DR_20,0.32028213647000114,0.020282136470001155,0.00041136505978775094,1.0,1.0,7.023091677212586,0.05699283041649863,50,0.02,879
DR_8,0.3432306176748193,0.04323061767481934,0.0018688863045464021,0.0,0.0,7.264207978034405,0.05990821646026781,50,0.02,880
DR_20,0.34323062599652626,0.04323062599652627,0.0018688870240515332,0.0,0.0,7.264231104931525,0.05990838673338488,50,0.02,880
DR_8,0.27637970343804497,-0.023620296561955023,0.0005579184096747043,1.0,1.0,8.0,0.04292399185026012,50,0.02,881
DR_20,0.273092211845136,-0.026907788154864,0.0007240290633870393,1.0,1.0,20.0,0.12371503944611725,50,0.02,881
DR_8,0.2784336698179906,-0.021566330182009374,0.0004651065975194485,1.0,1.0,1.6260488138851388,0.0057411991638533855,50,0.02,882
DR_20,0.2784336698179906,-0.021566330182009374,0.0004651065975194485,1.0,1.0,1.6260488138851388,0.0057411991638533855,50,0.02,882
DR_8,0.281827185213033,-0.018172814786966973,0.00033025119728140545,1.0,1.0,8.0,0.110315589621602,50,0.02,883
DR_20,0.28424022092225,-0.015759779077750002,0.0002483706365794867,1.0,1.0,18.203090983493656,1.1155192057453158,50,0.02,883
DR_8,0.32246228503220287,0.022462285032202878,0.0005045542488679254,1.0,1.0,1.4420723720172661,0.009783172652748447,50,0.02,884
DR_20,0.32246228503220287,0.022462285032202878,0.0005045542488679254,1.0,1.0,1.4420723720172661,0.009783172652748447,50,0.02,884
DR_8,0.2990860903006802,-0.0009139096993198148,8.352309385108343e-07,1.0,1.0,6.805323192026807,0.049491971040953285,50,0.02,885
DR_20,0.2990860875398415,-0.0009139124601584836,8.352359848329319e-07,1.0,1.0,6.8052887032986495,0.049491608554914336,50,0.02,885
DR_8,0.30876120621319747,0.008761206213197481,7.675873431017015e-05,1.0,1.0,0.0,0.004556119937398599,50,0.02,886
DR_20,0.30876120621319747,0.008761206213197481,7.675873431017015e-05,1.0,1.0,0.0,0.004556119937398599,50,0.02,886
DR_8,0.2973126203288885,-0.0026873796711114895,7.222009496703298e-06,1.0,1.0,0.0,3.5991552389963355e-05,50,0.02,887
DR_20,0.2973126203288885,-0.0026873796711114895,7.222009496703298e-06,1.0,1.0,0.0,3.5991552389963355e-05,50,0.02,887
DR_8,0.29951355690824927,-0.0004864430917507212,2.3662688151200056e-07,1.0,1.0,0.0,0.009674667520273633,50,0.02,888
DR_20,0.29951355690824927,-0.0004864430917507212,2.3662688151200056e-07,1.0,1.0,0.0,0.009674667520273633,50,0.02,888
DR_8,0.2865075125800654,-0.013492487419934585,0.00018204721677709303,1.0,1.0,5.553881054372618,0.12938906263582964,50,0.02,889
DR_20,0.2865075125800654,-0.013492487419934585,0.00018204721677709303,1.0,1.0,5.553881054372618,0.12938906263582964,50,0.02,889
DR_8,0.2883884127719444,-0.011611587228055609,0.00013482895795474413,1.0,1.0,3.072184001760515,0.01184079237428451,50,0.02,890
DR_20,0.2883884127719444,-0.011611587228055609,0.00013482895795474413,1.0,1.0,3.072184001760515,0.01184079237428451,50,0.02,890
DR_8,0.3046582307609507,0.004658230760950732,2.1699113822267638e-05,1.0,1.0,3.456536618360048,0.044845198442486425,50,0.02,891
DR_20,0.3046582307609507,0.004658230760950732,2.1699113822267638e-05,1.0,1.0,3.456536618360048,0.044845198442486425,50,0.02,891
DR_8,0.3138067406658905,0.013806740665890493,0.00019062608781515426,1.0,1.0,4.323716758440975,0.022562623261551062,50,0.02,892
DR_20,0.3138067406658905,0.013806740665890493,0.00019062608781515426,1.0,1.0,4.323716758440975,0.022562623261551062,50,0.02,892
DR_8,0.29345171779489904,-0.006548282205100953,4.287999983764179e-05,1.0,1.0,8.0,0.05748348980721108,50,0.02,893
DR_20,0.29375559600877693,-0.0062444039912230576,3.899258120560245e-05,1.0,1.0,13.035695852812918,0.16090801453405443,50,0.02,893
DR_8,0.2600364790358569,-0.03996352096414307,0.0015970830078515029,0.0,0.0,2.5225258388435474,0.006199317042092333,50,0.02,894
DR_20,0.2600364790358569,-0.03996352096414307,0.0015970830078515029,0.0,0.0,2.5225258388435474,0.006199317042092333,50,0.02,894
DR_8,0.3177883640348054,0.017788364034805437,0.0003164258950347596,1.0,1.0,0.0,0.00040029692904817126,50,0.02,895
DR_20,0.3177883640348054,0.017788364034805437,0.0003164258950347596,1.0,1.0,0.0,0.00040029692904817126,50,0.02,895
DR_8,0.2887072504549224,-0.011292749545077585,0.00012752619228785002,1.0,1.0,1.8871747962786567,0.011637568153310528,50,0.02,896
DR_20,0.2887072504549224,-0.011292749545077585,0.00012752619228785002,1.0,1.0,1.8871747962786567,0.011637568153310528,50,0.02,896
DR_8,0.29903506586332024,-0.0009649341366797515,9.310978881298973e-07,1.0,1.0,6.179533531902478,0.04827196366311564,50,0.02,897
DR_20,0.29903506586332024,-0.0009649341366797515,9.310978881298973e-07,1.0,1.0,6.179533531902478,0.04827196366311564,50,0.02,897
DR_8,0.2612981078012512,-0.03870189219874881,0.001497836459763574,1.0,1.0,5.137046782712995,0.06368605822016121,50,0.02,898
DR_20,0.2612981078012512,-0.03870189219874881,0.001497836459763574,1.0,1.0,5.137046782712995,0.06368605822016121,50,0.02,898
DR_8,0.3094966060377429,0.009496606037742938,9.018552623609564e-05,1.0,1.0,5.837013654986564,0.04779640592774333,50,0.02,899
DR_20,0.3094966060377429,0.009496606037742938,9.018552623609564e-05,1.0,1.0,5.837013654986564,0.04779640592774333,50,0.02,899
DR_8,0.3428521303058823,0.04285213030588231,0.0018363050717523169,0.0,0.0,8.0,0.020720031216908828,50,0.02,900
DR_20,0.34238020797203295,0.04238020797203296,0.0017960820277527659,0.0,0.0,17.502418464815772,0.08892979883832137,50,0.02,900
DR_8,0.32927486097339537,0.029274860973395378,0.0008570174850116278,1.0,1.0,0.0,0.002644001919941067,50,0.02,901
DR_20,0.32927486097339537,0.029274860973395378,0.0008570174850116278,1.0,1.0,0.0,0.002644001919941067,50,0.02,901
DR_8,0.2831852524161169,-0.016814747583883072,0.0002827357363097016,1.0,1.0,1.0,2.0611546736618673e-09,50,0.02,902
DR_20,0.2831852524161169,-0.016814747583883072,0.0002827357363097016,1.0,1.0,1.0,2.0611546736618673e-09,50,0.02,902
DR_8,0.28262709099760924,-0.017372909002390746,0.0003018179672053494,1.0,1.0,1.0,2.061154708810315e-09,50,0.02,903
DR_20,0.28262709099760924,-0.017372909002390746,0.0003018179672053494,1.0,1.0,1.0,2.061154708810315e-09,50,0.02,903
DR_8,0.3022551332671036,0.0022551332671036373,5.0856260523975245e-06,1.0,1.0,0.0,0.0026610989495819653,50,0.02,904
DR_20,0.3022551332671036,0.0022551332671036373,5.0856260523975245e-06,1.0,1.0,0.0,0.0026610989495819653,50,0.02,904
DR_8,0.29639067149100307,-0.003609328508996923,1.3027252285857951e-05,1.0,1.0,3.283536473832393,0.013633115190122225,50,0.02,905
DR_20,0.29639067149100307,-0.003609328508996923,1.3027252285857951e-05,1.0,1.0,3.283536473832393,0.013633115190122225,50,0.02,905
DR_8,0.3233663961778657,0.023366396177865734,0.0005459884703409784,1.0,1.0,2.84404429123838,0.03139764367832989,50,0.02,906
DR_20,0.3233663961778657,0.023366396177865734,0.0005459884703409784,1.0,1.0,2.84404429123838,0.03139764367832989,50,0.02,906
DR_8,0.275151407564856,-0.02484859243514398,0.0006174525460078946,1.0,1.0,8.0,0.03430116369423091,50,0.02,907
DR_20,0.2789305276876676,-0.021069472312332416,0.0004439226635201423,1.0,1.0,20.0,0.15255940847387978,50,0.02,907
DR_8,0.2926646359251381,-0.007335364074861905,5.3807566110774654e-05,1.0,1.0,0.0,0.0031106554246837386,50,0.02,908
DR_20,0.2926646359251381,-0.007335364074861905,5.3807566110774654e-05,1.0,1.0,0.0,0.0031106554246837386,50,0.02,908
DR_8,0.29201520909380885,-0.007984790906191142,6.375688581559276e-05,1.0,1.0,1.0,2.061154677373352e-09,50,0.02,909
DR_20,0.29201520909380885,-0.007984790906191142,6.375688581559276e-05,1.0,1.0,1.0,2.061154677373352e-09,50,0.02,909
DR_8,0.30962288168058605,0.00962288168058606,9.259985183855878e-05,1.0,1.0,8.0,0.04487517095265561,50,0.02,910
DR_20,0.3068416152957728,0.006841615295772818,4.6807699855352586e-05,1.0,1.0,20.0,0.5315056630107582,50,0.02,910
DR_8,0.2936916263982854,-0.006308373601714601,3.9795577498809645e-05,1.0,1.0,1.0,2.061154668209354e-09,50,0.02,911
DR_20,0.2936916263982854,-0.006308373601714601,3.9795577498809645e-05,1.0,1.0,1.0,2.061154668209354e-09,50,0.02,911
DR_8,0.3025406863272793,0.002540686327279329,6.455087013624126e-06,1.0,1.0,1.0,2.061154665723117e-09,50,0.02,912
DR_20,0.3025406863272793,0.002540686327279329,6.455087013624126e-06,1.0,1.0,1.0,2.061154665723117e-09,50,0.02,912
DR_8,0.29797437112659847,-0.0020256288734015193,4.103172332757908e-06,1.0,1.0,0.0,0.0038599093707122867,50,0.02,913
DR_20,0.29797437112659847,-0.0020256288734015193,4.103172332757908e-06,1.0,1.0,0.0,0.0038599093707122867,50,0.02,913
DR_8,0.3146685740330545,0.014668574033054493,0.00021516706416320057,1.0,1.0,0.3013293629836256,0.0027840471210961244,50,0.02,914
DR_20,0.3146685740330545,0.014668574033054493,0.00021516706416320057,1.0,1.0,0.3013293629836256,0.0027840471210961244,50,0.02,914
DR_8,0.2699983340233272,-0.03000166597667281,0.0009000999613758468,1.0,1.0,1.2247808195378231,0.0054186642270713115,50,0.02,915
DR_20,0.2699983340233272,-0.03000166597667281,0.0009000999613758468,1.0,1.0,1.2247808195378231,0.0054186642270713115,50,0.02,915
DR_8,0.299506273836469,-0.0004937261635309942,2.43765524555034e-07,1.0,1.0,1.2580321147085107,0.01395297608905323,50,0.02,916
DR_20,0.299506273836469,-0.0004937261635309942,2.43765524555034e-07,1.0,1.0,1.2580321147085107,0.01395297608905323,50,0.02,916
DR_8,0.30544175192759004,0.005441751927590055,2.961266404143008e-05,1.0,1.0,8.0,0.039228018836905826,50,0.02,917
DR_20,0.3061400689023666,0.006140068902366624,3.770044612580968e-05,1.0,1.0,20.0,0.16963868696846102,50,0.02,917
DR_8,0.2967215083299188,-0.0032784916700812072,1.0748507630791863e-05,1.0,1.0,3.179185654971921,0.011193884952775634,50,0.02,918
DR_20,0.2967215083299188,-0.0032784916700812072,1.0748507630791863e-05,1.0,1.0,3.179185654971921,0.011193884952775634,50,0.02,918
DR_8,0.29619748765122483,-0.0038025123487751555,1.4459100162587551e-05,1.0,1.0,1.487765081370015,0.014770539778643614,50,0.02,919
DR_20,0.29619748765122483,-0.0038025123487751555,1.4459100162587551e-05,1.0,1.0,1.487765081370015,0.014770539778643614,50,0.02,919
DR_8,0.2914231534377289,-0.00857684656227109,7.35622969527414e-05,1.0,1.0,1.0,2.0611546710798127e-09,50,0.02,920
DR_20,0.2914231534377289,-0.00857684656227109,7.35622969527414e-05,1.0,1.0,1.0,2.0611546710798127e-09,50,0.02,920
DR_8,0.31748410450730175,0.017484104507301756,0.0003056939104222496,1.0,1.0,1.0,2.0611546770930688e-09,50,0.02,921
DR_20,0.31748410450730175,0.017484104507301756,0.0003056939104222496,1.0,1.0,1.0,2.0611546770930688e-09,50,0.02,921
DR_8,0.3193834578192925,0.019383457819292516,0.0003757184370322922,1.0,1.0,6.096269666162755,0.030473940919028,50,0.02,922
DR_20,0.3193834578192925,0.019383457819292516,0.0003757184370322922,1.0,1.0,6.096269666162755,0.030473940919028,50,0.02,922
DR_8,0.3006484524626925,0.000648452462692517,4.2049059637199016e-07,1.0,1.0,1.0,2.0611546765305905e-09,50,0.02,923
DR_20,0.3006484524626925,0.000648452462692517,4.2049059637199016e-07,1.0,1.0,1.0,2.0611546765305905e-09,50,0.02,923
DR_8,0.2967126555793527,-0.0032873444206472646,1.08066333399607e-05,1.0,1.0,8.0,0.05772668512196878,50,0.02,924
DR_20,0.2966257874720637,-0.0033742125279362933,1.1385310183682232e-05,1.0,1.0,16.33050979369797,0.3219189619429865,50,0.02,924
DR_8,0.2583973573866434,-0.04160264261335661,0.0017307798724146754,0.0,0.0,0.0,0.0015303319778108995,50,0.02,925
DR_20,0.2583973573866434,-0.04160264261335661,0.0017307798724146754,0.0,0.0,0.0,0.0015303319778108995,50,0.02,925
DR_8,0.29289709304863204,-0.007102906951367949,5.0451287159791126e-05,1.0,1.0,4.584512187857281,0.06064963657854837,50,0.02,926
DR_20,0.29289709304863204,-0.007102906951367949,5.0451287159791126e-05,1.0,1.0,4.584512187857281,0.06064963657854837,50,0.02,926
DR_8,0.3283028364757368,0.028302836475736837,0.0008010505525722995,1.0,1.0,0.0,0.006222782114583094,50,0.02,927
DR_20,0.3283028364757368,0.028302836475736837,0.0008010505525722995,1.0,1.0,0.0,0.006222782114583094,50,0.02,927
DR_8,0.335433471332487,0.03543347133248703,0.0012555308906701803,1.0,1.0,1.0,2.061154796511518e-09,50,0.02,928
DR_20,0.335433471332487,0.03543347133248703,0.0012555308906701803,1.0,1.0,1.0,2.061154796511518e-09,50,0.02,928
DR_8,0.3021046165742793,0.0021046165742792944,4.429410924731113e-06,1.0,1.0,8.0,0.01898821092512886,50,0.02,929
DR_20,0.30193838415583424,0.0019383841558342496,3.7573331355892563e-06,1.0,1.0,10.27094587625451,0.02365305922141348,50,0.02,929
DR_8,0.29583783097073096,-0.004162169029269025,1.732365102820626e-05,1.0,1.0,8.0,0.04536557530353407,50,0.02,930
DR_20,0.29583335615777484,-0.004166643842225148,1.7360920907952746e-05,1.0,1.0,8.177349050387287,0.04689487370939046,50,0.02,930
DR_8,0.31338234932610537,0.01338234932610538,0.00017908727348591314,1.0,1.0,8.0,0.07041817314343729,50,0.02,931
DR_20,0.3129501590910012,0.012950159091001223,0.00016770662048224162,1.0,1.0,11.304712661154042,0.13256309998261726,50,0.02,931
DR_8,0.2929925302261061,-0.007007469773893882,4.910463263203637e-05,1.0,1.0,4.618797869394439,0.061753557025763316,50,0.02,932
DR_20,0.2929925302261061,-0.007007469773893882,4.910463263203637e-05,1.0,1.0,4.618797869394439,0.061753557025763316,50,0.02,932
DR_8,0.2732540397746334,-0.026745960225366572,0.0007153463883768907,1.0,1.0,7.653257301083074,0.07917997853709383,50,0.02,933
DR_20,0.27325403628553796,-0.02674596371446203,0.0007153465750153195,1.0,1.0,7.653244678591242,0.07917984326306038,50,0.02,933
DR_8,0.28714532558075306,-0.012854674419246925,0.00016524265442484126,1.0,1.0,0.0,0.001390500089756933,50,0.02,934
DR_20,0.28714532558075306,-0.012854674419246925,0.00016524265442484126,1.0,1.0,0.0,0.001390500089756933,50,0.02,934
DR_8,0.2724431735159255,-0.02755682648407448,0.0007593786858733888,1.0,1.0,0.0,0.0004785998579358302,50,0.02,935
DR_20,0.2724431735159255,-0.02755682648407448,0.0007593786858733888,1.0,1.0,0.0,0.0004785998579358302,50,0.02,935
DR_8,0.29547217004060033,-0.004527829959399654,2.0501244141237072e-05,1.0,1.0,3.3308425696546435,0.012493362145866861,50,0.02,936
DR_20,0.29547217004060033,-0.004527829959399654,2.0501244141237072e-05,1.0,1.0,3.3308425696546435,0.012493362145866861,50,0.02,936
DR_8,0.298326837058125,-0.0016731629418749727,2.7994742300637133e-06,1.0,1.0,3.9161924290436003,0.025161100857812264,50,0.02,937
DR_20,0.298326837058125,-0.0016731629418749727,2.7994742300637133e-06,1.0,1.0,3.9161924290436003,0.025161100857812264,50,0.02,937
DR_8,0.29442910128113625,-0.005570898718863737,3.1034912535837626e-05,1.0,1.0,4.436597902323633,0.049612108320272415,50,0.02,938
DR_20,0.29442910128113625,-0.005570898718863737,3.1034912535837626e-05,1.0,1.0,4.436597902323633,0.049612108320272415,50,0.02,938
DR_8,0.3319774229427558,0.031977422942755795,0.0010225555780598848,1.0,1.0,3.881607105591224,0.059023811224560324,50,0.02,939
DR_20,0.3319774229427558,0.031977422942755795,0.0010225555780598848,1.0,1.0,3.881607105591224,0.059023811224560324,50,0.02,939
DR_8,0.3076344960091684,0.007634496009168434,5.828552931400875e-05,1.0,1.0,0.2337445054475701,0.0068651362988222,50,0.02,940
DR_20,0.3076344960091684,0.007634496009168434,5.828552931400875e-05,1.0,1.0,0.2337445054475701,0.0068651362988222,50,0.02,940
DR_8,0.3214627216826623,0.021462721682662333,0.0004606484220274239,1.0,1.0,8.0,0.023625869855004995,50,0.02,941
DR_20,0.3190252413934136,0.019025241393413606,0.00036195981007765846,1.0,1.0,20.0,0.15463494968469566,50,0.02,941
DR_8,0.3257484039442081,0.02574840394420813,0.0006629803056741128,1.0,1.0,8.0,0.06271978522619542,50,0.02,942
DR_20,0.3257131629730837,0.025713162973083736,0.0006611667500803645,1.0,1.0,8.101846573366135,0.0642228838177373,50,0.02,942
DR_8,0.29428068001310537,-0.005719319986894622,3.27106211124923e-05,1.0,1.0,0.0,0.0034785379348764066,50,0.02,943
DR_20,0.29428068001310537,-0.005719319986894622,3.27106211124923e-05,1.0,1.0,0.0,0.0034785379348764066,50,0.02,943
DR_8,0.29446014809917626,-0.0055398519008237335,3.0689959083060336e-05,1.0,1.0,0.8378459713144344,0.0026067306812967202,50,0.02,944
DR_20,0.29446014809917626,-0.0055398519008237335,3.0689959083060336e-05,1.0,1.0,0.8378459713144344,0.0026067306812967202,50,0.02,944
DR_8,0.286750406479651,-0.01324959352034899,0.00017555172845447393,1.0,1.0,8.0,0.06403788776301812,50,0.02,945
DR_20,0.2872573639725393,-0.012742636027460674,0.00016237477292833875,1.0,1.0,20.0,1.0664913458535652,50,0.02,945
DR_8,0.32477332000901166,0.024773320009011668,0.0006137173842688979,1.0,1.0,8.0,0.07377576232614773,50,0.02,946
DR_20,0.32459360121444497,0.024593601214444982,0.0006048452206951497,1.0,1.0,8.359337155419285,0.08057033403228239,50,0.02,946
DR_8,0.27827204315758325,-0.02172795684241674,0.00047210410854592446,1.0,1.0,0.0,0.002038560181802709,50,0.02,947
DR_20,0.27827204315758325,-0.02172795684241674,0.00047210410854592446,1.0,1.0,0.0,0.002038560181802709,50,0.02,947
DR_8,0.30815766793517807,0.008157667935178081,6.654754614063262e-05,1.0,1.0,8.0,0.11049492311727403,50,0.02,948
DR_20,0.3066832755105411,0.006683275510541098,4.4666171549798376e-05,1.0,1.0,15.552129940374199,0.5168957450633066,50,0.02,948
DR_8,0.3216497546949961,0.021649754694996137,0.0004687118783535073,1.0,1.0,1.0,2.0611546738151605e-09,50,0.02,949
DR_20,0.3216497546949961,0.021649754694996137,0.0004687118783535073,1.0,1.0,1.0,2.0611546738151605e-09,50,0.02,949
DR_8,0.3123298009627679,0.012329800962767923,0.0001520239917814728,1.0,1.0,6.831591978071214,0.020756435591017964,50,0.02,950
DR_20,0.3123298414893348,0.012329841489334803,0.00015202499115212186,1.0,1.0,6.831592676921322,0.020756918914694746,50,0.02,950
DR_8,0.3259067662831816,0.025906766283181615,0.0006711605392513958,1.0,1.0,0.0,2.0611546852242083e-09,50,0.02,951
DR_20,0.3259067662831816,0.025906766283181615,0.0006711605392513958,1.0,1.0,0.0,2.0611546852242083e-09,50,0.02,951
DR_8,0.32302804976275895,0.023028049762758962,0.000530291075876103,1.0,1.0,5.1967174443059765,0.034846272980831525,50,0.02,952
DR_20,0.32302804976275895,0.023028049762758962,0.000530291075876103,1.0,1.0,5.1967174443059765,0.034846272980831525,50,0.02,952
DR_8,0.32216322765147054,0.022163227651470552,0.0004912086599309089,1.0,1.0,2.511056120042037,0.03218661770717591,50,0.02,953
DR_20,0.32216322765147054,0.022163227651470552,0.0004912086599309089,1.0,1.0,2.511056120042037,0.03218661770717591,50,0.02,953
DR_8,0.28990890714850814,-0.010091092851491845,0.00010183015493742982,1.0,1.0,2.9966699799942993,0.01493059343094755,50,0.02,954
DR_20,0.28990890714850814,-0.010091092851491845,0.00010183015493742982,1.0,1.0,2.9966699799942993,0.01493059343094755,50,0.02,954
DR_8,0.26819743377636346,-0.03180256622363653,0.001011403218408787,1.0,1.0,1.0,2.0611546657289604e-09,50,0.02,955
DR_20,0.26819743377636346,-0.03180256622363653,0.001011403218408787,1.0,1.0,1.0,2.0611546657289604e-09,50,0.02,955
DR_8,0.31383446827585293,0.01383446827585294,0.00019139251247558142,1.0,1.0,0.0,0.005385756018203595,50,0.02,956
DR_20,0.31383446827585293,0.01383446827585294,0.00019139251247558142,1.0,1.0,0.0,0.005385756018203595,50,0.02,956
DR_8,0.2952011041503812,-0.0047988958496187895,2.3029401375488445e-05,1.0,1.0,1.809409326775969,0.0220172457785815,50,0.02,957
DR_20,0.2952011041503812,-0.0047988958496187895,2.3029401375488445e-05,1.0,1.0,1.809409326775969,0.0220172457785815,50,0.02,957
DR_8,0.3258824920807993,0.02588249208079929,0.000669903396312638,1.0,1.0,1.0,2.061154665301425e-09,50,0.02,958
DR_20,0.3258824920807993,0.02588249208079929,0.000669903396312638,1.0,1.0,1.0,2.061154665301425e-09,50,0.02,958
DR_8,0.3034521157935476,0.0034521157935475943,1.1917103452060737e-05,1.0,1.0,0.10588775208230373,0.004814875918406983,50,0.02,959
DR_20,0.3034521157935476,0.0034521157935475943,1.1917103452060737e-05,1.0,1.0,0.10588775208230373,0.004814875918406983,50,0.02,959
DR_8,0.30800859765244415,0.00800859765244416,6.413763635873411e-05,1.0,1.0,1.0,2.0611546832954258e-09,50,0.02,960
DR_20,0.30800859765244415,0.00800859765244416,6.413763635873411e-05,1.0,1.0,1.0,2.0611546832954258e-09,50,0.02,960
DR_8,0.2945687277114857,-0.0054312722885143105,2.9498718671983477e-05,1.0,1.0,0.0,0.004685298330033514,50,0.02,961
DR_20,0.2945687277114857,-0.0054312722885143105,2.9498718671983477e-05,1.0,1.0,0.0,0.004685298330033514,50,0.02,961
DR_8,0.2761565722992643,-0.023843427700735664,0.0005685090445202088,1.0,1.0,1.0,2.06115467828677e-09,50,0.02,962
DR_20,0.2761565722992643,-0.023843427700735664,0.0005685090445202088,1.0,1.0,1.0,2.06115467828677e-09,50,0.02,962
DR_8,0.25901426940303757,-0.04098573059696242,0.0016798301125667816,0.0,0.0,2.0004875820238404,0.009755197163880474,50,0.02,963
DR_20,0.25901426940303757,-0.04098573059696242,0.0016798301125667816,0.0,0.0,2.0004875820238404,0.009755197163880474,50,0.02,963
DR_8,0.3012448397692069,0.001244839769206918,1.5496260509991328e-06,1.0,1.0,8.0,0.021565216122764044,50,0.02,964
DR_20,0.30066187805539174,0.0006618780553917514,4.380825602091663e-07,1.0,1.0,9.924237850405344,0.026836470450482437,50,0.02,964
DR_8,0.3008509529851769,0.0008509529851769004,7.241209829814781e-07,1.0,1.0,1.6079588442208343,0.003436479575747276,50,0.02,965
DR_20,0.3008509529851769,0.0008509529851769004,7.241209829814781e-07,1.0,1.0,1.6079588442208343,0.003436479575747276,50,0.02,965
DR_8,0.2935711824833731,-0.0064288175166268835,4.132969466208865e-05,1.0,1.0,0.5233767366932578,0.010032264705608095,50,0.02,966
DR_20,0.2935711824833731,-0.0064288175166268835,4.132969466208865e-05,1.0,1.0,0.5233767366932578,0.010032264705608095,50,0.02,966
DR_8,0.3059275619389854,0.005927561938985415,3.513599054050853e-05,1.0,1.0,8.0,0.04253413853237853,50,0.02,967
DR_20,0.3088465907301731,0.008846590730173132,7.826216754718518e-05,1.0,1.0,20.0,0.5293385772316996,50,0.02,967
DR_8,0.3192544868277892,0.019254486827789186,0.00037073526300150726,1.0,1.0,8.0,0.04124683214073704,50,0.02,968
DR_20,0.32319151676414604,0.023191516764146047,0.0005378464498216671,1.0,1.0,20.0,0.1654958422243891,50,0.02,968
DR_8,0.27019606853724504,-0.02980393146275495,0.0008882743306365945,1.0,1.0,0.0,0.005642648898624428,50,0.02,969
DR_20,0.27019606853724504,-0.02980393146275495,0.0008882743306365945,1.0,1.0,0.0,0.005642648898624428,50,0.02,969
DR_8,0.32689948502359306,0.026899485023593073,0.000723582294534508,1.0,1.0,8.0,0.13212587664595937,50,0.02,970
DR_20,0.326202259861821,0.02620225986182101,0.0006865584218663963,1.0,1.0,20.0,4.273450332083994,50,0.02,970
DR_8,0.33069821850128267,0.03069821850128268,0.0009423806191524943,1.0,1.0,4.867697787895171,0.02214767688704987,50,0.02,971
DR_20,0.33069821850128267,0.03069821850128268,0.0009423806191524943,1.0,1.0,4.867697787895171,0.02214767688704987,50,0.02,971
DR_8,0.28541993535314336,-0.014580064646856628,0.00021257828510651847,1.0,1.0,7.110655696914944,0.030212173525605467,50,0.02,972
DR_20,0.28541989455929895,-0.014580105440701041,0.0002125794746619601,1.0,1.0,7.11072267758558,0.03021255747509834,50,0.02,972
DR_8,0.3221275987249912,0.022127598724991204,0.0004896306253342323,1.0,1.0,2.718601786678347,0.005732720932342498,50,0.02,973
DR_20,0.3221275987249912,0.022127598724991204,0.0004896306253342323,1.0,1.0,2.718601786678347,0.005732720932342498,50,0.02,973
DR_8,0.2984102743973386,-0.001589725602661407,2.5272274917571738e-06,1.0,1.0,4.298023206526654,0.03526366477039123,50,0.02,974
DR_20,0.2984102786233749,-0.0015897213766251084,2.52721405529883e-06,1.0,1.0,4.298012454609584,0.03526355364505978,50,0.02,974
DR_8,0.3140508354202828,0.014050835420282792,0.00019742597600787352,1.0,1.0,1.0,2.061154689853578e-09,50,0.02,975
DR_20,0.3140508354202828,0.014050835420282792,0.00019742597600787352,1.0,1.0,1.0,2.061154689853578e-09,50,0.02,975
DR_8,0.3083063193098839,0.008306319309883903,6.89949404777502e-05,1.0,1.0,0.39992626197142617,0.003010704287330348,50,0.02,976
DR_20,0.3083063193098839,0.008306319309883903,6.89949404777502e-05,1.0,1.0,0.39992626197142617,0.003010704287330348,50,0.02,976
DR_8,0.3389568333004299,0.03895683330042993,0.0015176348607974862,1.0,1.0,0.0,0.005074883088551761,50,0.02,977
DR_20,0.3389568333004299,0.03895683330042993,0.0015176348607974862,1.0,1.0,0.0,0.005074883088551761,50,0.02,977
DR_8,0.27518552011796277,-0.02481447988203722,0.00061575841181603,1.0,1.0,2.8223264455571506,0.009173020844576517,50,0.02,978
DR_20,0.27518552011796277,-0.02481447988203722,0.00061575841181603,1.0,1.0,2.8223264455571506,0.009173020844576517,50,0.02,978
DR_8,0.32796110362275377,0.02796110362275378,0.0007818233158023746,1.0,1.0,1.0,2.0611546938877006e-09,50,0.02,979
DR_20,0.32796110362275377,0.02796110362275378,0.0007818233158023746,1.0,1.0,1.0,2.0611546938877006e-09,50,0.02,979
DR_8,0.29213463813765966,-0.007865361862340325,6.186391722555767e-05,1.0,1.0,0.0,0.0003487802277390592,50,0.02,980
DR_20,0.29213463813765966,-0.007865361862340325,6.186391722555767e-05,1.0,1.0,0.0,0.0003487802277390592,50,0.02,980
DR_8,0.2958200362846265,-0.004179963715373491,1.7472096661838962e-05,1.0,1.0,0.0,0.0038064562969522546,50,0.02,981
DR_20,0.2958200362846265,-0.004179963715373491,1.7472096661838962e-05,1.0,1.0,0.0,0.0038064562969522546,50,0.02,981
DR_8,0.3022288172288223,0.0022288172288222885,4.967626239495066e-06,1.0,1.0,8.0,0.01860458368864968,50,0.02,982
DR_20,0.3021719665922965,0.002171966592296515,4.717438878052135e-06,1.0,1.0,9.048542633579201,0.023218406266058464,50,0.02,982
DR_8,0.28827278392838723,-0.011727216071612756,0.00013752759679029253,1.0,1.0,5.192509822209157,0.046552823898794705,50,0.02,983
DR_20,0.28827278392838723,-0.011727216071612756,0.00013752759679029253,1.0,1.0,5.192509822209157,0.046552823898794705,50,0.02,983
DR_8,0.28891778825148084,-0.011082211748519144,0.00012281541723901574,1.0,1.0,1.0,2.0611546643375463e-09,50,0.02,984
DR_20,0.28891778825148084,-0.011082211748519144,0.00012281541723901574,1.0,1.0,1.0,2.0611546643375463e-09,50,0.02,984
DR_8,0.277188382919994,-0.022811617080006008,0.0005203698738048218,1.0,1.0,5.723717906780637,0.016504221274311073,50,0.02,985
DR_20,0.277188382919994,-0.022811617080006008,0.0005203698738048218,1.0,1.0,5.723717906780637,0.016504221274311073,50,0.02,985
DR_8,0.2940586089875852,-0.0059413910124148095,3.5300127162403475e-05,1.0,1.0,2.7540313642984984,0.031651973442004516,50,0.02,986
DR_20,0.2940586089875852,-0.0059413910124148095,3.5300127162403475e-05,1.0,1.0,2.7540313642984984,0.031651973442004516,50,0.02,986
DR_8,0.3019647204441459,0.0019647204441459176,3.860126423644932e-06,1.0,1.0,1.9963620870569805,0.012263150254240648,50,0.02,987
DR_20,0.3019647204441459,0.0019647204441459176,3.860126423644932e-06,1.0,1.0,1.9963620870569805,0.012263150254240648,50,0.02,987
DR_8,0.29903220177893436,-0.00096779822106563,9.36633396697798e-07,1.0,1.0,3.1205368998683873,0.02325585921893856,50,0.02,988
DR_20,0.29903220177893436,-0.00096779822106563,9.36633396697798e-07,1.0,1.0,3.1205368998683873,0.02325585921893856,50,0.02,988
DR_8,0.3176730063906667,0.017673006390666712,0.00031233515488454644,1.0,1.0,2.3358240258965326,0.007724872735566547,50,0.02,989
DR_20,0.3176730063906667,0.017673006390666712,0.00031233515488454644,1.0,1.0,2.3358240258965326,0.007724872735566547,50,0.02,989
DR_8,0.299297474426239,-0.0007025255737609926,4.935421817882118e-07,1.0,1.0,1.1417672883661447,0.008025048388238563,50,0.02,990
DR_20,0.299297474426239,-0.0007025255737609926,4.935421817882118e-07,1.0,1.0,1.1417672883661447,0.008025048388238563,50,0.02,990
DR_8,0.28028140825734355,-0.019718591742656444,0.0003888228603135589,1.0,1.0,2.0662936586256415,0.018244464514066056,50,0.02,991
DR_20,0.28028140825734355,-0.019718591742656444,0.0003888228603135589,1.0,1.0,2.0662936586256415,0.018244464514066056,50,0.02,991
DR_8,0.2866545823416449,-0.013345417658355063,0.00017810017247593514,1.0,1.0,1.0,2.0611546754111926e-09,50,0.02,992
DR_20,0.2866545823416449,-0.013345417658355063,0.00017810017247593514,1.0,1.0,1.0,2.0611546754111926e-09,50,0.02,992
DR_8,0.2858418093773522,-0.014158190622647782,0.00020045436170723158,1.0,1.0,4.3534207492826855,0.0065284733271173175,50,0.02,993
DR_20,0.2858418093773522,-0.014158190622647782,0.00020045436170723158,1.0,1.0,4.3534207492826855,0.0065284733271173175,50,0.02,993
DR_8,0.30671114348819756,0.0067111434881975685,4.503944691917663e-05,1.0,1.0,2.3804483700296033,0.018222381652609677,50,0.02,994
DR_20,0.30671114348819756,0.0067111434881975685,4.503944691917663e-05,1.0,1.0,2.3804483700296033,0.018222381652609677,50,0.02,994
DR_8,0.30124768375764444,0.0012476837576444466,1.5567147590897661e-06,1.0,1.0,8.0,0.0717642901846518,50,0.02,995
DR_20,0.29945393495422107,-0.0005460650457789207,2.9818703422153473e-07,1.0,1.0,14.195229517003009,0.15512277943510033,50,0.02,995
DR_8,0.2688597753164303,-0.031140224683569695,0.0009697135933432033,1.0,1.0,4.064504953145075,0.006576618499781274,50,0.02,996
DR_20,0.2688597753164303,-0.031140224683569695,0.0009697135933432033,1.0,1.0,4.064504953145075,0.006576618499781274,50,0.02,996
DR_8,0.3013467557150733,0.0013467557150733112,1.8137509560826256e-06,1.0,1.0,2.0560925189600394,0.021934376100046497,50,0.02,997
DR_20,0.3013467557150733,0.0013467557150733112,1.8137509560826256e-06,1.0,1.0,2.0560925189600394,0.021934376100046497,50,0.02,997
DR_8,0.3042829798605596,0.004282979860559588,1.834391648595903e-05,1.0,1.0,8.0,0.020161177802773055,50,0.02,998
DR_20,0.3040420326073923,0.004042032607392332,1.6338027599222853e-05,1.0,1.0,9.906534916544743,0.026699964140115554,50,0.02,998
DR_8,0.2672368224039837,-0.03276317759601627,0.0010734258061881024,1.0,1.0,2.0511196809176897,0.01858176683082122,50,0.02,999
DR_20,0.2672368224039837,-0.03276317759601627,0.0010734258061881024,1.0,1.0,2.0511196809176897,0.01858176683082122,50,0.02,999
DR_8,0.31016666156954104,0.010166661569541047,0.00010336100746958282,1.0,1.0,5.583395710547347,0.26512211570392963,50,0.1,0
DR_20,0.31016666156954104,0.010166661569541047,0.00010336100746958282,1.0,1.0,5.583395710547347,0.26512211570392963,50,0.1,0
DR_8,0.3182737569764078,0.018273756976407818,0.0003339301940328134,1.0,1.0,2.8541933182946497,0.05713444426781254,50,0.1,1
DR_20,0.3182737569764078,0.018273756976407818,0.0003339301940328134,1.0,1.0,2.8541933182946497,0.05713444426781254,50,0.1,1
DR_8,0.2668666668677205,-0.03313333313227951,0.001097817764454611,1.0,1.0,1.8764980011128054,0.053049683894584136,50,0.1,2
DR_20,0.2668666668677205,-0.03313333313227951,0.001097817764454611,1.0,1.0,1.8764980011128054,0.053049683894584136,50,0.1,2
DR_8,0.2686361933353106,-0.03136380666468941,0.0009836883685000158,1.0,1.0,4.069898752846359,0.09042176343479436,50,0.1,3
DR_20,0.2686361933353106,-0.03136380666468941,0.0009836883685000158,1.0,1.0,4.069898752846359,0.09042176343479436,50,0.1,3
DR_8,0.2806066155129146,-0.019393384487085386,0.0003761033618639241,1.0,1.0,3.675201102855644,0.07072048276715186,50,0.1,4
DR_20,0.2806066155129146,-0.019393384487085386,0.0003761033618639241,1.0,1.0,3.675201102855644,0.07072048276715186,50,0.1,4
DR_8,0.31788336952153184,0.017883369521531856,0.0003198149054436545,1.0,1.0,6.127129756302786,0.15517144981753725,50,0.1,5
DR_20,0.31788336952153184,0.017883369521531856,0.0003198149054436545,1.0,1.0,6.127129756302786,0.15517144981753725,50,0.1,5
DR_8,0.2934346797079325,-0.006565320292067467,4.310343053743285e-05,1.0,1.0,8.0,0.046094086447918785,50,0.1,6
DR_20,0.2916197629020179,-0.00838023709798208,7.022837381839511e-05,1.0,1.0,17.9805256140163,0.18887686968339154,50,0.1,6
DR_8,0.23945657793072145,-0.06054342206927854,0.003665505955858804,0.0,0.0,2.1431306887109516,0.03333488238240293,50,0.1,7
DR_20,0.23945657793072145,-0.06054342206927854,0.003665505955858804,0.0,0.0,2.1431306887109516,0.03333488238240293,50,0.1,7
DR_8,0.310023281174951,0.010023281174950993,0.00010046616551212696,1.0,1.0,3.8768247374429134,0.14364365569607884,50,0.1,8
DR_20,0.310023281174951,0.010023281174950993,0.00010046616551212696,1.0,1.0,3.8768247374429134,0.14364365569607884,50,0.1,8
DR_8,0.25824802862235297,-0.041751971377647024,0.0017432271139198564,1.0,1.0,7.2029143738368555,0.30906658571965734,50,0.1,9
DR_20,0.25824802862235297,-0.041751971377647024,0.0017432271139198564,1.0,1.0,7.2029143738368555,0.30906658571965734,50,0.1,9
DR_8,0.2929610037592376,-0.007038996240762374,4.9547468077466833e-05,1.0,1.0,6.527426029683074,0.09259087453939237,50,0.1,10
DR_20,0.2929610037592376,-0.007038996240762374,4.9547468077466833e-05,1.0,1.0,6.527426029683074,0.09259087453939237,50,0.1,10
DR_8,0.268628234375163,-0.03137176562483701,0.0009841876784197053,1.0,1.0,5.472492234362597,0.07872013548426209,50,0.1,11
DR_20,0.268628234375163,-0.03137176562483701,0.0009841876784197053,1.0,1.0,5.472492234362597,0.07872013548426209,50,0.1,11
DR_8,0.3088173331458221,0.008817333145822115,7.774536380441331e-05,1.0,1.0,3.970167565105062,0.15241654903518428,50,0.1,12
DR_20,0.3088173331458221,0.008817333145822115,7.774536380441331e-05,1.0,1.0,3.970167565105062,0.15241654903518428,50,0.1,12
DR_8,0.28810277067352486,-0.011897229326475134,0.00014154406564673996,1.0,1.0,1.229399338534922,0.011260208778765348,50,0.1,13
DR_20,0.28810277067352486,-0.011897229326475134,0.00014154406564673996,1.0,1.0,1.229399338534922,0.011260208778765348,50,0.1,13
DR_8,0.25983989232528726,-0.04016010767471273,0.0016128342484445204,1.0,1.0,0.9730575518596939,0.03093775045147241,50,0.1,14
DR_20,0.25983989232528726,-0.04016010767471273,0.0016128342484445204,1.0,1.0,0.9730575518596939,0.03093775045147241,50,0.1,14
DR_8,0.30717762730186055,0.007177627301860556,5.151833368441405e-05,1.0,1.0,0.4230060091901652,0.02602096505420352,50,0.1,15
DR_20,0.30717762730186055,0.007177627301860556,5.151833368441405e-05,1.0,1.0,0.4230060091901652,0.02602096505420352,50,0.1,15
DR_8,0.3007604601844232,0.0007604601844232173,5.782996920929936e-07,1.0,1.0,6.1279061445710346,0.030650003430258848,50,0.1,16
DR_20,0.30076046092132336,0.0007604609213233693,5.783008128599877e-07,1.0,1.0,6.127883314975442,0.030649933473649495,50,0.1,16
DR_8,0.27984719138790276,-0.02015280861209723,0.0004061356949558202,1.0,1.0,8.0,0.24006794920629837,50,0.1,17
DR_20,0.2804610089145032,-0.019538991085496782,0.00038177217263912273,1.0,1.0,9.998808209784185,0.3925281072525279,50,0.1,17
DR_8,0.29987494214547505,-0.00012505785452493479,1.563946697837975e-08,1.0,1.0,8.0,0.16305481939671507,50,0.1,18
DR_20,0.30300327936486227,0.003003279364862277,9.019686943407561e-06,1.0,1.0,16.805181737162155,0.9148150804615213,50,0.1,18
DR_8,0.28240522634230425,-0.01759477365769574,0.0003095760600655439,1.0,1.0,2.1875755553881064,0.09918455254289556,50,0.1,19
DR_20,0.28240522634230425,-0.01759477365769574,0.0003095760600655439,1.0,1.0,2.1875755553881064,0.09918455254289556,50,0.1,19
DR_8,0.3448555303108762,0.04485553031087619,0.002012018599469933,1.0,1.0,2.6037873672934446,0.07913918260086829,50,0.1,20
DR_20,0.3448555303108762,0.04485553031087619,0.002012018599469933,1.0,1.0,2.6037873672934446,0.07913918260086829,50,0.1,20
DR_8,0.3165788766164099,0.016578876616409888,0.00027485914986214257,1.0,1.0,2.923282988514976,0.054871863297180225,50,0.1,21
DR_20,0.3165788766164099,0.016578876616409888,0.00027485914986214257,1.0,1.0,2.923282988514976,0.054871863297180225,50,0.1,21
DR_8,0.31326169216706945,0.013261692167069461,0.0001758724791341115,1.0,1.0,1.5141700936296483,0.06834882645941819,50,0.1,22
DR_20,0.31326169216706945,0.013261692167069461,0.0001758724791341115,1.0,1.0,1.5141700936296483,0.06834882645941819,50,0.1,22
DR_8,0.301321763176248,0.001321763176247992,1.7470578940851803e-06,1.0,1.0,1.1189540128882216,0.02652213094182194,50,0.1,23
DR_20,0.301321763176248,0.001321763176247992,1.7470578940851803e-06,1.0,1.0,1.1189540128882216,0.02652213094182194,50,0.1,23
DR_8,0.3230606715434853,0.02306067154348529,0.0005317945720365122,1.0,1.0,1.5224594862407952,0.03492062246544534,50,0.1,24
DR_20,0.3230606715434853,0.02306067154348529,0.0005317945720365122,1.0,1.0,1.5224594862407952,0.03492062246544534,50,0.1,24
DR_8,0.35748077601154105,0.05748077601154106,0.003304039610888954,0.0,0.0,5.660463037756184,0.16236474771630216,50,0.1,25
DR_20,0.35748077601154105,0.05748077601154106,0.003304039610888954,0.0,0.0,5.660463037756184,0.16236474771630216,50,0.1,25
DR_8,0.3230344956493047,0.02303449564930471,0.0005305879898178376,1.0,1.0,1.9164912866576223,0.01989743919139948,50,0.1,26
DR_20,0.3230344956493047,0.02303449564930471,0.0005305879898178376,1.0,1.0,1.9164912866576223,0.01989743919139948,50,0.1,26
DR_8,0.25531724550850127,-0.04468275449149872,0.001996548548947549,0.0,0.0,3.79643278194549,0.0685051458756084,50,0.1,27
DR_20,0.25531724550850127,-0.04468275449149872,0.001996548548947549,0.0,0.0,3.79643278194549,0.0685051458756084,50,0.1,27
DR_8,0.2789373543308997,-0.021062645669100266,0.0004436350425820682,1.0,1.0,4.866228619640913,0.12591729936459922,50,0.1,28
DR_20,0.2789373543308997,-0.021062645669100266,0.0004436350425820682,1.0,1.0,4.866228619640913,0.12591729936459922,50,0.1,28
DR_8,0.3041293404343229,0.004129340434322892,1.7051452422533973e-05,1.0,1.0,8.0,0.3446213624672127,50,0.1,29
DR_20,0.30549366902716524,0.005493669027165249,3.0180399380034773e-05,1.0,1.0,9.042401691773668,0.44118444361826653,50,0.1,29
DR_8,0.3004534496839863,0.0004534496839863067,2.056166159072814e-07,1.0,1.0,8.0,0.14504439914726022,50,0.1,30
DR_20,0.3011632467149129,0.0011632467149129133,1.3531429197556846e-06,1.0,1.0,18.32986419278828,0.587712920792937,50,0.1,30
DR_8,0.28957247163069,-0.01042752836930999,0.00010873334789276468,1.0,1.0,0.8554599664011378,0.030979709675641745,50,0.1,31
DR_20,0.28957247163069,-0.01042752836930999,0.00010873334789276468,1.0,1.0,0.8554599664011378,0.030979709675641745,50,0.1,31
DR_8,0.3079542982764841,0.007954298276484084,6.327086107127767e-05,1.0,1.0,1.289206326471596,0.020609023788624763,50,0.1,32
DR_20,0.3079542982764841,0.007954298276484084,6.327086107127767e-05,1.0,1.0,1.289206326471596,0.020609023788624763,50,0.1,32
DR_8,0.28323540419415016,-0.016764595805849825,0.0002810516725335175,1.0,1.0,5.61375436799825,0.1555796494003886,50,0.1,33
DR_20,0.28323540419415016,-0.016764595805849825,0.0002810516725335175,1.0,1.0,5.61375436799825,0.1555796494003886,50,0.1,33
DR_8,0.3064193928555099,0.006419392855509909,4.120860463337166e-05,1.0,1.0,1.5647738360132732,0.028520896464540407,50,0.1,34
DR_20,0.3064193928555099,0.006419392855509909,4.120860463337166e-05,1.0,1.0,1.5647738360132732,0.028520896464540407,50,0.1,34
DR_8,0.3339231951666669,0.03392319516666692,0.001150783170315774,1.0,1.0,8.0,0.3515897208041779,50,0.1,35
DR_20,0.3338984679002382,0.033898467900238205,0.00114910612598348,1.0,1.0,8.142235283839106,0.3668011682585563,50,0.1,35
DR_8,0.3011535822394513,0.001153582239451334,1.3307519831775549e-06,1.0,1.0,5.696209725972596,0.14689989550251278,50,0.1,36
DR_20,0.3011535822394513,0.001153582239451334,1.3307519831775549e-06,1.0,1.0,5.696209725972596,0.14689989550251278,50,0.1,36
DR_8,0.30768427441000934,0.007684274410009351,5.9048073208324556e-05,1.0,1.0,6.8952672581472765,0.2058671180522247,50,0.1,37
DR_20,0.30768427441000934,0.007684274410009351,5.9048073208324556e-05,1.0,1.0,6.8952672581472765,0.2058671180522247,50,0.1,37
DR_8,0.2885750167950642,-0.01142498320493579,0.00013053024123306487,1.0,1.0,6.698957426366299,0.08362232419115909,50,0.1,38
DR_20,0.2885750159612955,-0.011424984038704511,0.00013053026028465284,1.0,1.0,6.69893134611805,0.08362167561467916,50,0.1,38
DR_8,0.3051106583503039,0.005110658350303887,2.6118828773530848e-05,1.0,1.0,4.1333115939591,0.0850631396389126,50,0.1,39
DR_20,0.3051106583503039,0.005110658350303887,2.6118828773530848e-05,1.0,1.0,4.1333115939591,0.0850631396389126,50,0.1,39
DR_8,0.30597795855644,0.005977958556440011,3.5735988502514336e-05,1.0,1.0,7.549426236484994,0.18423468514334182,50,0.1,40
DR_20,0.30597795855644,0.005977958556440011,3.5735988502514336e-05,1.0,1.0,7.549426236484994,0.18423468514334182,50,0.1,40
DR_8,0.2799438708759024,-0.0200561291240976,0.0004022483154424759,1.0,1.0,2.0981611632394617,0.09433300100106622,50,0.1,41
DR_20,0.2799438708759024,-0.0200561291240976,0.0004022483154424759,1.0,1.0,2.0981611632394617,0.09433300100106622,50,0.1,41
DR_8,0.31928791458795414,0.019287914587954147,0.0003720236491522144,1.0,1.0,6.333663570683396,0.11849318606057008,50,0.1,42
DR_20,0.31928791458795414,0.019287914587954147,0.0003720236491522144,1.0,1.0,6.333663570683396,0.11849318606057008,50,0.1,42
DR_8,0.3126319738164956,0.012631973816495612,0.0001595667625006307,1.0,1.0,4.463139301476315,0.29515041556350285,50,0.1,43
DR_20,0.3126319738164956,0.012631973816495612,0.0001595667625006307,1.0,1.0,4.463139301476315,0.29515041556350285,50,0.1,43
DR_8,0.2822982018487466,-0.01770179815125339,0.0003133536577877179,1.0,1.0,3.3183620639959477,0.09181149105981713,50,0.1,44
DR_20,0.2822982018487466,-0.01770179815125339,0.0003133536577877179,1.0,1.0,3.3183620639959477,0.09181149105981713,50,0.1,44
DR_8,0.3062521947020292,0.006252194702029201,3.908993859208201e-05,1.0,1.0,8.0,0.6141045868663706,50,0.1,45
DR_20,0.30374996076876815,0.003749960768768157,1.4062205767300266e-05,1.0,1.0,12.594885468276319,2.1939537558841278,50,0.1,45
DR_8,0.30389527493221535,0.0038952749322153646,1.5173166797545413e-05,1.0,1.0,2.8793043624520394,0.05207435333438315,50,0.1,46
DR_20,0.30389527493221535,0.0038952749322153646,1.5173166797545413e-05,1.0,1.0,2.8793043624520394,0.05207435333438315,50,0.1,46
DR_8,0.30569800543660186,0.005698005436601872,3.2467265955544486e-05,1.0,1.0,4.281946332399805,0.14447294951654754,50,0.1,47
DR_20,0.30569800543660186,0.005698005436601872,3.2467265955544486e-05,1.0,1.0,4.281946332399805,0.14447294951654754,50,0.1,47
DR_8,0.2818411014853139,-0.018158898514686106,0.0003297455952666693,1.0,1.0,4.389800983069172,0.05259720610097681,50,0.1,48
DR_20,0.2818411014853139,-0.018158898514686106,0.0003297455952666693,1.0,1.0,4.389800983069172,0.05259720610097681,50,0.1,48
DR_8,0.33612743419803337,0.03612743419803338,0.0013051915017332318,1.0,1.0,2.9201601926198077,0.042567258432072416,50,0.1,49
DR_20,0.33612743419803337,0.03612743419803338,0.0013051915017332318,1.0,1.0,2.9201601926198077,0.042567258432072416,50,0.1,49
DR_8,0.3038272950011536,0.0038272950011535856,1.4648187025855224e-05,1.0,1.0,1.6591894621092214,0.01647805009691073,50,0.1,50
DR_20,0.3038272950011536,0.0038272950011535856,1.4648187025855224e-05,1.0,1.0,1.6591894621092214,0.01647805009691073,50,0.1,50
DR_8,0.34477945129271653,0.04477945129271654,0.002005199258076773,1.0,1.0,6.9310305428088865,0.15045429869870852,50,0.1,51
DR_20,0.34477945129271653,0.04477945129271654,0.002005199258076773,1.0,1.0,6.9310305428088865,0.15045429869870852,50,0.1,51
DR_8,0.30426249641484965,0.004262496414849659,1.8168875686606198e-05,1.0,1.0,5.667167809366972,0.275109002975887,50,0.1,52
DR_20,0.30426249641484965,0.004262496414849659,1.8168875686606198e-05,1.0,1.0,5.667167809366972,0.275109002975887,50,0.1,52
DR_8,0.3275715741134548,0.02757157411345479,0.0007601916990937302,1.0,1.0,2.0272068323788965,0.04858510275844233,50,0.1,53
DR_20,0.3275715741134548,0.02757157411345479,0.0007601916990937302,1.0,1.0,2.0272068323788965,0.04858510275844233,50,0.1,53
DR_8,0.2911760607181145,-0.008823939281885462,7.786190445040132e-05,1.0,1.0,0.09159751062756973,0.0060615770455837775,50,0.1,54
DR_20,0.2911760607181145,-0.008823939281885462,7.786190445040132e-05,1.0,1.0,0.09159751062756973,0.0060615770455837775,50,0.1,54
DR_8,0.29070866637392767,-0.009291333626072318,8.632888055098216e-05,1.0,1.0,0.0,0.009053280802700844,50,0.1,55
DR_20,0.29070866637392767,-0.009291333626072318,8.632888055098216e-05,1.0,1.0,0.0,0.009053280802700844,50,0.1,55
DR_8,0.2897225431746696,-0.010277456825330378,0.00010562611879652997,1.0,1.0,5.264612923103953,0.17047712638881382,50,0.1,56
DR_20,0.2897225431746696,-0.010277456825330378,0.00010562611879652997,1.0,1.0,5.264612923103953,0.17047712638881382,50,0.1,56
DR_8,0.27820224638599794,-0.021797753614002047,0.0004751420626167393,1.0,1.0,8.0,0.22156689989496667,50,0.1,57
DR_20,0.2773932649107163,-0.02260673508928368,0.0005110644713970501,1.0,1.0,13.770338607174388,1.050009181046317,50,0.1,57
DR_8,0.2914151630992028,-0.0085848369007972,7.369942461328926e-05,1.0,1.0,8.0,0.2103010598053305,50,0.1,58
DR_20,0.2951979041229712,-0.004802095877028789,2.3060124812176896e-05,1.0,1.0,12.618088219964994,0.7199490067140472,50,0.1,58
DR_8,0.2851807428374839,-0.014819257162516086,0.00021961038284878432,1.0,1.0,8.0,0.24404969016908865,50,0.1,59
DR_20,0.28487570927561956,-0.01512429072438043,0.0002287441699155799,1.0,1.0,11.4040764573849,0.5394762134052773,50,0.1,59
DR_8,0.31700940345094886,0.017009403450948868,0.0002893198057571513,1.0,1.0,3.6367412292602794,0.11115676498402174,50,0.1,60
DR_20,0.31700940345094886,0.017009403450948868,0.0002893198057571513,1.0,1.0,3.6367412292602794,0.11115676498402174,50,0.1,60
DR_8,0.28949713315929765,-0.01050286684070234,0.00011031021187352477,1.0,1.0,7.70770280146977,0.25297919710409306,50,0.1,61
DR_20,0.28949713315929765,-0.01050286684070234,0.00011031021187352477,1.0,1.0,7.70770280146977,0.25297919710409306,50,0.1,61
DR_8,0.3208232306662406,0.02082323066624059,0.0004336069353794625,1.0,1.0,3.719052377086268,0.18410315985985523,50,0.1,62
DR_20,0.3208232306662406,0.02082323066624059,0.0004336069353794625,1.0,1.0,3.719052377086268,0.18410315985985523,50,0.1,62
DR_8,0.27646038703163683,-0.023539612968363155,0.0005541133787003308,1.0,1.0,8.0,0.2206352288295365,50,0.1,63
DR_20,0.27572914944206484,-0.024270850557935153,0.0005890741868056211,1.0,1.0,8.708138856829818,0.27424566880419426,50,0.1,63
DR_8,0.3179124493594664,0.017912449359466398,0.0003208558420554482,1.0,1.0,6.002886469004299,0.17759914393295664,50,0.1,64
DR_20,0.3179124493594664,0.017912449359466398,0.0003208558420554482,1.0,1.0,6.002886469004299,0.17759914393295664,50,0.1,64
DR_8,0.3394731503652649,0.039473150365264886,0.0015581295997588115,1.0,1.0,2.793236238827846,0.0452904871398632,50,0.1,65
DR_20,0.3394731503652649,0.039473150365264886,0.0015581295997588115,1.0,1.0,2.793236238827846,0.0452904871398632,50,0.1,65
DR_8,0.2737478018298876,-0.026252198170112373,0.0006891779087628514,1.0,1.0,0.6783926123516679,0.03920573452804204,50,0.1,66
DR_20,0.2737478018298876,-0.026252198170112373,0.0006891779087628514,1.0,1.0,0.6783926123516679,0.03920573452804204,50,0.1,66
DR_8,0.3452426656954801,0.04524266569548013,0.0020468987992329746,0.0,0.0,5.862021671751423,0.050937096526688756,50,0.1,67
DR_20,0.3452426656954801,0.04524266569548013,0.0020468987992329746,0.0,0.0,5.862021671751423,0.050937096526688756,50,0.1,67
DR_8,0.2958359076142522,-0.004164092385747775,1.7339665397042598e-05,1.0,1.0,2.7229437139060026,0.0792026779231812,50,0.1,68
DR_20,0.2958359076142522,-0.004164092385747775,1.7339665397042598e-05,1.0,1.0,2.7229437139060026,0.0792026779231812,50,0.1,68
DR_8,0.28703931857504045,-0.012960681424959541,0.0001679792629992913,1.0,1.0,8.0,0.2731345030627722,50,0.1,69
DR_20,0.2876926851852224,-0.012307314814777592,0.000151469997950044,1.0,1.0,9.251920830842925,0.38245688000846756,50,0.1,69
DR_8,0.3119699642319121,0.0119699642319121,0.00014328004371325505,1.0,1.0,3.971526572128339,0.034429009519704304,50,0.1,70
DR_20,0.3119699642319121,0.0119699642319121,0.00014328004371325505,1.0,1.0,3.971526572128339,0.034429009519704304,50,0.1,70
DR_8,0.27516830228745737,-0.024831697712542622,0.0006166132112870945,1.0,1.0,0.15861860813283074,0.014026353214470419,50,0.1,71
DR_20,0.27516830228745737,-0.024831697712542622,0.0006166132112870945,1.0,1.0,0.15861860813283074,0.014026353214470419,50,0.1,71
DR_8,0.28697344464074753,-0.013026555359252456,0.00016969114452766888,1.0,1.0,1.8030898880262,0.05478591348390249,50,0.1,72
DR_20,0.28697344464074753,-0.013026555359252456,0.00016969114452766888,1.0,1.0,1.8030898880262,0.05478591348390249,50,0.1,72
DR_8,0.3295757742391351,0.0295757742391351,0.0008747264218442874,1.0,1.0,3.6715768944401486,0.06071824324640266,50,0.1,73
DR_20,0.3295757742391351,0.0295757742391351,0.0008747264218442874,1.0,1.0,3.6715768944401486,0.06071824324640266,50,0.1,73
DR_8,0.3058103765600587,0.005810376560058728,3.3760475769679894e-05,1.0,1.0,4.315675480916998,0.33079556664644716,50,0.1,74
DR_20,0.3058103765600587,0.005810376560058728,3.3760475769679894e-05,1.0,1.0,4.315675480916998,0.33079556664644716,50,0.1,74
DR_8,0.319579926989432,0.019579926989432006,0.0003833735409114879,1.0,1.0,5.131297642633013,0.195573177920768,50,0.1,75
DR_20,0.319579926989432,0.019579926989432006,0.0003833735409114879,1.0,1.0,5.131297642633013,0.195573177920768,50,0.1,75
DR_8,0.23454744993000787,-0.06545255006999212,0.004284036310664826,0.0,0.0,3.162126417850893,0.06879202738694215,50,0.1,76
DR_20,0.23454744993000787,-0.06545255006999212,0.004284036310664826,0.0,0.0,3.162126417850893,0.06879202738694215,50,0.1,76
DR_8,0.27398557809318996,-0.026014421906810026,0.0006767501471455174,1.0,1.0,5.754788611918171,0.3597609435978089,50,0.1,77
DR_20,0.27398557809318996,-0.026014421906810026,0.0006767501471455174,1.0,1.0,5.754788611918171,0.3597609435978089,50,0.1,77
DR_8,0.26803647848261486,-0.03196352151738513,0.0010216667077923422,1.0,1.0,1.7131932982238143,0.036895043566054914,50,0.1,78
DR_20,0.26803647848261486,-0.03196352151738513,0.0010216667077923422,1.0,1.0,1.7131932982238143,0.036895043566054914,50,0.1,78
DR_8,0.32710589127094314,0.02710589127094315,0.0007347293415921921,1.0,1.0,2.3475524068824662,0.04012413447377306,50,0.1,79
DR_20,0.32710589127094314,0.02710589127094315,0.0007347293415921921,1.0,1.0,2.3475524068824662,0.04012413447377306,50,0.1,79
DR_8,0.28828870360803166,-0.011711296391968329,0.0001371544631805304,1.0,1.0,8.0,0.3043619557897986,50,0.1,80
DR_20,0.2883103386886725,-0.011689661311327482,0.00013664818157354655,1.0,1.0,8.057471728889631,0.3086863161749318,50,0.1,80
DR_8,0.27675738623099017,-0.023242613769009823,0.0005402190948153651,1.0,1.0,4.003657613541883,0.14648744939960495,50,0.1,81
DR_20,0.27675738623099017,-0.023242613769009823,0.0005402190948153651,1.0,1.0,4.003657613541883,0.14648744939960495,50,0.1,81
DR_8,0.3016403068817158,0.0016403068817157918,2.6906066662041844e-06,1.0,1.0,2.4594718371489694,0.05052347225199017,50,0.1,82
DR_20,0.3016403068817158,0.0016403068817157918,2.6906066662041844e-06,1.0,1.0,2.4594718371489694,0.05052347225199017,50,0.1,82
DR_8,0.317117121468524,0.01711712146852401,0.00029299584736820555,1.0,1.0,5.4523144052579635,0.17837235685528574,50,0.1,83
DR_20,0.317117121468524,0.01711712146852401,0.00029299584736820555,1.0,1.0,5.4523144052579635,0.17837235685528574,50,0.1,83
DR_8,0.2470518333352816,-0.05294816666471838,0.002803508353154795,0.0,0.0,2.503757324317191,0.059157660994551935,50,0.1,84
DR_20,0.2470518333352816,-0.05294816666471838,0.002803508353154795,0.0,0.0,2.503757324317191,0.059157660994551935,50,0.1,84
DR_8,0.2879814251382238,-0.01201857486177621,0.00014444614170811904,1.0,1.0,3.0566562202461114,0.07866396393389216,50,0.1,85
DR_20,0.2879814251382238,-0.01201857486177621,0.00014444614170811904,1.0,1.0,3.0566562202461114,0.07866396393389216,50,0.1,85
DR_8,0.29393366795042797,-0.006066332049572021,3.6800384535664676e-05,1.0,1.0,3.4560817183059798,0.14407004666273848,50,0.1,86
DR_20,0.29393366795042797,-0.006066332049572021,3.6800384535664676e-05,1.0,1.0,3.4560817183059798,0.14407004666273848,50,0.1,86
DR_8,0.3396505914704813,0.03965059147048133,0.001572169403959007,1.0,1.0,0.8221272187215171,0.016002474651428372,50,0.1,87
DR_20,0.3396505914704813,0.03965059147048133,0.001572169403959007,1.0,1.0,0.8221272187215171,0.016002474651428372,50,0.1,87
DR_8,0.2521522423086192,-0.04784775769138078,0.0022894079160930884,1.0,1.0,0.044272226696836635,0.01567030269358365,50,0.1,88
DR_20,0.2521522423086192,-0.04784775769138078,0.0022894079160930884,1.0,1.0,0.044272226696836635,0.01567030269358365,50,0.1,88
DR_8,0.3310470968670855,0.03104709686708551,0.000963922223874191,1.0,1.0,3.786308200707683,0.0961526048023048,50,0.1,89
DR_20,0.3310470968670855,0.03104709686708551,0.000963922223874191,1.0,1.0,3.786308200707683,0.0961526048023048,50,0.1,89
DR_8,0.2883467641476427,-0.01165323585235728,0.0001357979058306651,1.0,1.0,3.797621976037228,0.08792143465604343,50,0.1,90
DR_20,0.2883467641476427,-0.01165323585235728,0.0001357979058306651,1.0,1.0,3.797621976037228,0.08792143465604343,50,0.1,90
DR_8,0.30257315626039016,0.0025731562603901748,6.621133140385149e-06,1.0,1.0,3.3091609906482082,0.09280038883661823,50,0.1,91
DR_20,0.30257315626039016,0.0025731562603901748,6.621133140385149e-06,1.0,1.0,3.3091609906482082,0.09280038883661823,50,0.1,91
DR_8,0.253479439251533,-0.046520560748467,0.0021641625723518086,0.0,0.0,4.34686153902056,0.054699978988487566,50,0.1,92
DR_20,0.253479439251533,-0.046520560748467,0.0021641625723518086,0.0,0.0,4.34686153902056,0.054699978988487566,50,0.1,92
DR_8,0.3010890993423435,0.0010890993423435247,1.186137377493098e-06,1.0,1.0,8.0,0.1847638043429914,50,0.1,93
DR_20,0.29528556944556184,-0.004714430554438154,2.2225855452620038e-05,1.0,1.0,14.634875050306247,0.6876798977563626,50,0.1,93
DR_8,0.32940605135008194,0.029406051350081952,0.0008647158560036566,1.0,1.0,0.9242355172151994,0.025919424604597605,50,0.1,94
DR_20,0.32940605135008194,0.029406051350081952,0.0008647158560036566,1.0,1.0,0.9242355172151994,0.025919424604597605,50,0.1,94
DR_8,0.31728525423690257,0.01728525423690258,0.00029878001403435865,1.0,1.0,3.216927557744768,0.10958658230675411,50,0.1,95
DR_20,0.31728525423690257,0.01728525423690258,0.00029878001403435865,1.0,1.0,3.216927557744768,0.10958658230675411,50,0.1,95
DR_8,0.3196793920371759,0.01967939203717589,0.0003872784709528619,1.0,1.0,3.092958575730469,0.08905375601484829,50,0.1,96
DR_20,0.3196793920371759,0.01967939203717589,0.0003872784709528619,1.0,1.0,3.092958575730469,0.08905375601484829,50,0.1,96
DR_8,0.2744776856788341,-0.025522314321165862,0.0006513885283083881,1.0,1.0,4.629999503015385,0.13386797363099628,50,0.1,97
DR_20,0.2744776856788341,-0.025522314321165862,0.0006513885283083881,1.0,1.0,4.629999503015385,0.13386797363099628,50,0.1,97
DR_8,0.27078923395751314,-0.029210766042486846,0.0008532688527889027,1.0,1.0,5.023945566757989,0.09246006853074583,50,0.1,98
DR_20,0.27078923395751314,-0.029210766042486846,0.0008532688527889027,1.0,1.0,5.023945566757989,0.09246006853074583,50,0.1,98
DR_8,0.32816449841927475,0.028164498419274764,0.0007932389712093307,1.0,1.0,4.623211830506336,0.13578929736736778,50,0.1,99
DR_20,0.32816449841927475,0.028164498419274764,0.0007932389712093307,1.0,1.0,4.623211830506336,0.13578929736736778,50,0.1,99
DR_8,0.28693980352342807,-0.013060196476571917,0.00017056873200666151,1.0,1.0,6.452269679163423,0.16964455518034577,50,0.1,100
DR_20,0.28693980352342807,-0.013060196476571917,0.00017056873200666151,1.0,1.0,6.452269679163423,0.16964455518034577,50,0.1,100
DR_8,0.31215312859548894,0.012153128595488949,0.00014769853465849118,1.0,1.0,3.2063819756372864,0.0907142994555527,50,0.1,101
DR_20,0.31215312859548894,0.012153128595488949,0.00014769853465849118,1.0,1.0,3.2063819756372864,0.0907142994555527,50,0.1,101
DR_8,0.3505006320326497,0.050500632032649706,0.0025503138356970856,0.0,0.0,7.850810241166746,0.4146646044278397,50,0.1,102
DR_20,0.3505006320326497,0.050500632032649706,0.0025503138356970856,0.0,0.0,7.850810241166746,0.4146646044278397,50,0.1,102
DR_8,0.28394127417359405,-0.01605872582640594,0.0002578826751676771,1.0,1.0,3.6024817303204455,0.07764513672580883,50,0.1,103
DR_20,0.28394127417359405,-0.01605872582640594,0.0002578826751676771,1.0,1.0,3.6024817303204455,0.07764513672580883,50,0.1,103
DR_8,0.2816189762501077,-0.01838102374989231,0.0003378620340941052,1.0,1.0,0.4609302444070801,0.024422086373489013,50,0.1,104
DR_20,0.2816189762501077,-0.01838102374989231,0.0003378620340941052,1.0,1.0,0.4609302444070801,0.024422086373489013,50,0.1,104
DR_8,0.3101756168002268,0.010175616800226828,0.00010354317726505846,1.0,1.0,5.107240268973238,0.06856235068671337,50,0.1,105
DR_20,0.3101756168002268,0.010175616800226828,0.00010354317726505846,1.0,1.0,5.107240268973238,0.06856235068671337,50,0.1,105
DR_8,0.2537073803656118,-0.04629261963438819,0.0021430066326141427,1.0,1.0,1.2956689207763323,0.03795939772071395,50,0.1,106
DR_20,0.2537073803656118,-0.04629261963438819,0.0021430066326141427,1.0,1.0,1.2956689207763323,0.03795939772071395,50,0.1,106
DR_8,0.2957085362233853,-0.004291463776614712,1.841666134599621e-05,1.0,1.0,5.860715363646396,0.14011038895357153,50,0.1,107
DR_20,0.2957085362233853,-0.004291463776614712,1.841666134599621e-05,1.0,1.0,5.860715363646396,0.14011038895357153,50,0.1,107
DR_8,0.302175929567486,0.0021759295674860235,4.734669482659913e-06,1.0,1.0,3.1867118778274968,0.05815525772445935,50,0.1,108
DR_20,0.302175929567486,0.0021759295674860235,4.734669482659913e-06,1.0,1.0,3.1867118778274968,0.05815525772445935,50,0.1,108
DR_8,0.2999764385496663,-2.3561450333664524e-05,5.551419418257401e-10,1.0,1.0,3.3351287189927756,0.11715420890600874,50,0.1,109
DR_20,0.2999764385496663,-2.3561450333664524e-05,5.551419418257401e-10,1.0,1.0,3.3351287189927756,0.11715420890600874,50,0.1,109
DR_8,0.3196761573865634,0.01967615738656342,0.00038715116950081423,1.0,1.0,3.774851282456084,0.13981948473333788,50,0.1,110
DR_20,0.3196761573865634,0.01967615738656342,0.00038715116950081423,1.0,1.0,3.774851282456084,0.13981948473333788,50,0.1,110
DR_8,0.2964426142279609,-0.003557385772039068,1.2654993531105995e-05,1.0,1.0,5.035252210964372,0.13235664754513385,50,0.1,111
DR_20,0.2964426142279609,-0.003557385772039068,1.2654993531105995e-05,1.0,1.0,5.035252210964372,0.13235664754513385,50,0.1,111
DR_8,0.27298514625939013,-0.027014853740609857,0.0007298023226265423,1.0,1.0,2.3496609138358613,0.0749359610457569,50,0.1,112
DR_20,0.27298514625939013,-0.027014853740609857,0.0007298023226265423,1.0,1.0,2.3496609138358613,0.0749359610457569,50,0.1,112
DR_8,0.2775165110626153,-0.022483488937384666,0.0005055072747974986,1.0,1.0,1.285226831386849,0.04474935603839366,50,0.1,113
DR_20,0.2775165110626153,-0.022483488937384666,0.0005055072747974986,1.0,1.0,1.285226831386849,0.04474935603839366,50,0.1,113
DR_8,0.2823304215132745,-0.017669578486725512,0.00031221400389855303,1.0,1.0,4.699731460836516,0.12410974092276629,50,0.1,114
DR_20,0.2823304215132745,-0.017669578486725512,0.00031221400389855303,1.0,1.0,4.699731460836516,0.12410974092276629,50,0.1,114
DR_8,0.3401269373301615,0.04012693733016154,0.0016101710994987117,1.0,1.0,4.891542338572841,0.2255747796464631,50,0.1,115
DR_20,0.3401269373301615,0.04012693733016154,0.0016101710994987117,1.0,1.0,4.891542338572841,0.2255747796464631,50,0.1,115
DR_8,0.27605988470388165,-0.023940115296118336,0.0005731291203914391,1.0,1.0,5.984691937892588,0.23056615912828027,50,0.1,116
DR_20,0.27605988470388165,-0.023940115296118336,0.0005731291203914391,1.0,1.0,5.984691937892588,0.23056615912828027,50,0.1,116
DR_8,0.2715589621793023,-0.02844103782069768,0.0008088926323183557,1.0,1.0,1.6023211816050233,0.05897274334605057,50,0.1,117
DR_20,0.2715589621793023,-0.02844103782069768,0.0008088926323183557,1.0,1.0,1.6023211816050233,0.05897274334605057,50,0.1,117
DR_8,0.31588591773848135,0.01588591773848136,0.0002523623823937967,1.0,1.0,7.069746894836432,0.2929862797846078,50,0.1,118
DR_20,0.31588591773848135,0.01588591773848136,0.0002523623823937967,1.0,1.0,7.069746894836432,0.2929862797846078,50,0.1,118
DR_8,0.33295713488343925,0.032957134883439265,0.0010861727397252093,1.0,1.0,6.8062953598807585,0.4773142770040953,50,0.1,119
DR_20,0.33295713488343925,0.032957134883439265,0.0010861727397252093,1.0,1.0,6.8062953598807585,0.4773142770040953,50,0.1,119
DR_8,0.3183824303810288,0.018382430381028825,0.00033791374671337154,1.0,1.0,3.8360055170477927,0.2198460272390195,50,0.1,120
DR_20,0.3183824303810288,0.018382430381028825,0.00033791374671337154,1.0,1.0,3.8360055170477927,0.2198460272390195,50,0.1,120
DR_8,0.34397539148654693,0.043975391486546944,0.0019338350563950656,1.0,1.0,1.1950124206524628,0.027696174201680746,50,0.1,121
DR_20,0.34397539148654693,0.043975391486546944,0.0019338350563950656,1.0,1.0,1.1950124206524628,0.027696174201680746,50,0.1,121
DR_8,0.31284699931247784,0.012846999312477847,0.00016504539133480628,1.0,1.0,8.0,0.15753031051375255,50,0.1,122
DR_20,0.3121862163308334,0.012186216330833388,0.00014850386846187037,1.0,1.0,14.24780779577053,0.4433068867850831,50,0.1,122
DR_8,0.31877067608641196,0.018770676086411975,0.0003523382807409984,1.0,1.0,3.9469993503248477,0.10554501360562524,50,0.1,123
DR_20,0.31877067608641196,0.018770676086411975,0.0003523382807409984,1.0,1.0,3.9469993503248477,0.10554501360562524,50,0.1,123
DR_8,0.2770976226285411,-0.022902377371458893,0.0005245188892647124,1.0,1.0,6.067803844509719,0.10407636013367591,50,0.1,124
DR_20,0.2770976226285411,-0.022902377371458893,0.0005245188892647124,1.0,1.0,6.067803844509719,0.10407636013367591,50,0.1,124
DR_8,0.3006898606605514,0.0006898606605514335,4.759077309764601e-07,1.0,1.0,3.545863788792315,0.04314292819109601,50,0.1,125
DR_20,0.3006898606605514,0.0006898606605514335,4.759077309764601e-07,1.0,1.0,3.545863788792315,0.04314292819109601,50,0.1,125
DR_8,0.2784697243068312,-0.021530275693168788,0.00046355277142385475,1.0,1.0,2.6759337750475227,0.04108705599368724,50,0.1,126
DR_20,0.2784697243068312,-0.021530275693168788,0.00046355277142385475,1.0,1.0,2.6759337750475227,0.04108705599368724,50,0.1,126
DR_8,0.31516731805602705,0.015167318056027057,0.0002300475370126844,1.0,1.0,6.758183922848732,0.2759893449694118,50,0.1,127
DR_20,0.31516731805602705,0.015167318056027057,0.0002300475370126844,1.0,1.0,6.758183922848732,0.2759893449694118,50,0.1,127
DR_8,0.35221100054552984,0.05221100054552985,0.0027259885779653183,0.0,0.0,4.807790907187313,0.1693146201120255,50,0.1,128
DR_20,0.35221100054552984,0.05221100054552985,0.0027259885779653183,0.0,0.0,4.807790907187313,0.1693146201120255,50,0.1,128
DR_8,0.30680813007945656,0.006808130079456576,4.63506351788014e-05,1.0,1.0,3.805074191539665,0.07675057074748487,50,0.1,129
DR_20,0.30680813007945656,0.006808130079456576,4.63506351788014e-05,1.0,1.0,3.805074191539665,0.07675057074748487,50,0.1,129
DR_8,0.2891442732342633,-0.010855726765736706,0.00011784680361233233,1.0,1.0,3.4613160909747553,0.14441890106672353,50,0.1,130
DR_20,0.2891442732342633,-0.010855726765736706,0.00011784680361233233,1.0,1.0,3.4613160909747553,0.14441890106672353,50,0.1,130
DR_8,0.30999196351864483,0.009991963518644842,9.983933495792941e-05,1.0,1.0,7.066298189476342,0.07604389292486992,50,0.1,131
DR_20,0.30999200684801714,0.009992006848017154,9.98402008508217e-05,1.0,1.0,7.066272925643965,0.07604261323537344,50,0.1,131
DR_8,0.27598677570772123,-0.024013224292278756,0.0005766349409112866,1.0,1.0,0.39787482277831615,0.012527192073908174,50,0.1,132
DR_20,0.27598677570772123,-0.024013224292278756,0.0005766349409112866,1.0,1.0,0.39787482277831615,0.012527192073908174,50,0.1,132
DR_8,0.2897314006202369,-0.0102685993797631,0.0001054441332220711,1.0,1.0,3.852034257816464,0.08058870078507074,50,0.1,133
DR_20,0.2897314006202369,-0.0102685993797631,0.0001054441332220711,1.0,1.0,3.852034257816464,0.08058870078507074,50,0.1,133
DR_8,0.27568999782640397,-0.024310002173596024,0.0005909762056802433,1.0,1.0,3.350764351781975,0.08183219182269325,50,0.1,134
DR_20,0.27568999782640397,-0.024310002173596024,0.0005909762056802433,1.0,1.0,3.350764351781975,0.08183219182269325,50,0.1,134
DR_8,0.32518356164178336,0.02518356164178337,0.0006342117769655027,1.0,1.0,4.493665665931778,0.13708072799715232,50,0.1,135
DR_20,0.32518356164178336,0.02518356164178337,0.0006342117769655027,1.0,1.0,4.493665665931778,0.13708072799715232,50,0.1,135
DR_8,0.3290376620177866,0.029037662017786625,0.0008431858154592081,1.0,1.0,3.2491368806325602,0.04911687688198728,50,0.1,136
DR_20,0.3290376620177866,0.029037662017786625,0.0008431858154592081,1.0,1.0,3.2491368806325602,0.04911687688198728,50,0.1,136
DR_8,0.3349018430512847,0.03490184305128469,0.001218138648376509,1.0,1.0,8.0,0.2459905451576665,50,0.1,137
DR_20,0.3348693900475471,0.03486939004754713,0.001215874362287979,1.0,1.0,8.056960911930526,0.2501840207113901,50,0.1,137
DR_8,0.32954621023275815,0.029546210232758163,0.0008729785391183432,1.0,1.0,5.335076656812425,0.13009550755323968,50,0.1,138
DR_20,0.32954621023275815,0.029546210232758163,0.0008729785391183432,1.0,1.0,5.335076656812425,0.13009550755323968,50,0.1,138
DR_8,0.2753530303073036,-0.024646969692696363,0.0006074731150326931,1.0,1.0,4.599666799773733,0.1501751522491193,50,0.1,139
DR_20,0.2753530303073036,-0.024646969692696363,0.0006074731150326931,1.0,1.0,4.599666799773733,0.1501751522491193,50,0.1,139
DR_8,0.30902893332963727,0.009028933329637279,8.152163707103492e-05,1.0,1.0,4.933098847001078,0.10296193607304219,50,0.1,140
DR_20,0.30902893332963727,0.009028933329637279,8.152163707103492e-05,1.0,1.0,4.933098847001078,0.10296193607304219,50,0.1,140
DR_8,0.3078713048154452,0.007871304815445235,6.195743949765134e-05,1.0,1.0,0.0,0.019448905979319857,50,0.1,141
DR_20,0.3078713048154452,0.007871304815445235,6.195743949765134e-05,1.0,1.0,0.0,0.019448905979319857,50,0.1,141
DR_8,0.2816684695075628,-0.018331530492437187,0.0003360450101951544,1.0,1.0,5.8103350451274425,0.09046427602151293,50,0.1,142
DR_20,0.2816684695075628,-0.018331530492437187,0.0003360450101951544,1.0,1.0,5.8103350451274425,0.09046427602151293,50,0.1,142
DR_8,0.32014320742360686,0.020143207423606868,0.00040574880531045086,1.0,1.0,4.893414309876275,0.08720701568345424,50,0.1,143
DR_20,0.32014320742360686,0.020143207423606868,0.00040574880531045086,1.0,1.0,4.893414309876275,0.08720701568345424,50,0.1,143
DR_8,0.3284736136067591,0.028473613606759096,0.0008107466718270168,1.0,1.0,6.321702470715399,0.2117312512103542,50,0.1,144
DR_20,0.3284736136067591,0.028473613606759096,0.0008107466718270168,1.0,1.0,6.321702470715399,0.2117312512103542,50,0.1,144
DR_8,0.26113985245741944,-0.03886014754258055,0.0015101110670311289,1.0,1.0,1.7407602252265717,0.04658067350486062,50,0.1,145
DR_20,0.26113985245741944,-0.03886014754258055,0.0015101110670311289,1.0,1.0,1.7407602252265717,0.04658067350486062,50,0.1,145
DR_8,0.2823447803947706,-0.017655219605229366,0.0003117067793088754,1.0,1.0,3.180523850293967,0.04204586482194036,50,0.1,146
DR_20,0.2823447803947706,-0.017655219605229366,0.0003117067793088754,1.0,1.0,3.180523850293967,0.04204586482194036,50,0.1,146
DR_8,0.29511793452100304,-0.004882065478996944,2.3834563341213663e-05,1.0,1.0,4.262008434977521,0.17617144233021226,50,0.1,147
DR_20,0.29511793452100304,-0.004882065478996944,2.3834563341213663e-05,1.0,1.0,4.262008434977521,0.17617144233021226,50,0.1,147
DR_8,0.2589281288864725,-0.0410718711135275,0.0016868985967662148,1.0,1.0,4.320475039928578,0.10671957826233151,50,0.1,148
DR_20,0.2589281288864725,-0.0410718711135275,0.0016868985967662148,1.0,1.0,4.320475039928578,0.10671957826233151,50,0.1,148
DR_8,0.2725550776909157,-0.027444922309084296,0.0007532237605516729,1.0,1.0,8.0,0.048802011814017714,50,0.1,149
DR_20,0.2674904742804704,-0.032509525719529586,0.0010568692625087556,1.0,1.0,20.0,0.15643061897897564,50,0.1,149
DR_8,0.28256865138001275,-0.01743134861998724,0.00030385191471153113,1.0,1.0,0.7089991063822706,0.039602931297278376,50,0.1,150
DR_20,0.28256865138001275,-0.01743134861998724,0.00030385191471153113,1.0,1.0,0.7089991063822706,0.039602931297278376,50,0.1,150
DR_8,0.29374269660899793,-0.006257303391002056,3.9153845727045825e-05,1.0,1.0,4.625934551503226,0.17345325784567464,50,0.1,151
DR_20,0.29374269660899793,-0.006257303391002056,3.9153845727045825e-05,1.0,1.0,4.625934551503226,0.17345325784567464,50,0.1,151
DR_8,0.2808692384129224,-0.019130761587077605,0.00036598603890160405,1.0,1.0,6.821249474040898,0.16734631400630234,50,0.1,152
DR_20,0.2808692384129224,-0.019130761587077605,0.00036598603890160405,1.0,1.0,6.821249474040898,0.16734631400630234,50,0.1,152
DR_8,0.30520218327545245,0.0052021832754524655,2.7062710831397344e-05,1.0,1.0,6.1463645129088205,0.21440168823219505,50,0.1,153
DR_20,0.30520218327545245,0.0052021832754524655,2.7062710831397344e-05,1.0,1.0,6.1463645129088205,0.21440168823219505,50,0.1,153
DR_8,0.31302782401832985,0.013027824018329859,0.00016972419865257234,1.0,1.0,0.0,0.02021698906883469,50,0.1,154
DR_20,0.31302782401832985,0.013027824018329859,0.00016972419865257234,1.0,1.0,0.0,0.02021698906883469,50,0.1,154
DR_8,0.2879993585751391,-0.012000641424860903,0.00014401539460808752,1.0,1.0,4.777781154501193,0.17558662067957936,50,0.1,155
DR_20,0.2879993585751391,-0.012000641424860903,0.00014401539460808752,1.0,1.0,4.777781154501193,0.17558662067957936,50,0.1,155
DR_8,0.29266248059762,-0.007337519402379977,5.383919098030262e-05,1.0,1.0,2.9579854470962332,0.04429468776624139,50,0.1,156
DR_20,0.29266248059762,-0.007337519402379977,5.383919098030262e-05,1.0,1.0,2.9579854470962332,0.04429468776624139,50,0.1,156
DR_8,0.28510608153711103,-0.014893918462888955,0.0002218288071791845,1.0,1.0,2.5317138388085954,0.054132560040359844,50,0.1,157
DR_20,0.28510608153711103,-0.014893918462888955,0.0002218288071791845,1.0,1.0,2.5317138388085954,0.054132560040359844,50,0.1,157
DR_8,0.2967193817890809,-0.003280618210919073,1.076245584581386e-05,1.0,1.0,3.104247481269113,0.07315052611428728,50,0.1,158
DR_20,0.2967193817890809,-0.003280618210919073,1.076245584581386e-05,1.0,1.0,3.104247481269113,0.07315052611428728,50,0.1,158
DR_8,0.3055197979109812,0.005519797910981228,3.046816897807273e-05,1.0,1.0,6.872582460502038,0.20814759236994512,50,0.1,159
DR_20,0.3055197979109812,0.005519797910981228,3.046816897807273e-05,1.0,1.0,6.872582460502038,0.20814759236994512,50,0.1,159
DR_8,0.31085292367247,0.010852923672470038,0.00011778595224046054,1.0,1.0,4.448523093618071,0.18651854331446305,50,0.1,160
DR_20,0.31085292367247,0.010852923672470038,0.00011778595224046054,1.0,1.0,4.448523093618071,0.18651854331446305,50,0.1,160
DR_8,0.3357833036832436,0.03578330368324362,0.0012804448224872362,1.0,1.0,7.909440554922885,0.23457790320089944,50,0.1,161
DR_20,0.3357833036832436,0.03578330368324362,0.0012804448224872362,1.0,1.0,7.909440554922885,0.23457790320089944,50,0.1,161
DR_8,0.2897722423405374,-0.0102277576594626,0.00010460702674069588,1.0,1.0,3.1947734100846024,0.06687697281401585,50,0.1,162
DR_20,0.2897722423405374,-0.0102277576594626,0.00010460702674069588,1.0,1.0,3.1947734100846024,0.06687697281401585,50,0.1,162
DR_8,0.2705086266841189,-0.029491373315881086,0.000869741100056663,1.0,1.0,5.300257538198973,0.11674075026134552,50,0.1,163
DR_20,0.2705086266841189,-0.029491373315881086,0.000869741100056663,1.0,1.0,5.300257538198973,0.11674075026134552,50,0.1,163
DR_8,0.3126142722656052,0.012614272265605186,0.0001591198647908162,1.0,1.0,0.2511064344161358,0.005496531435958783,50,0.1,164
DR_20,0.3126142722656052,0.012614272265605186,0.0001591198647908162,1.0,1.0,0.2511064344161358,0.005496531435958783,50,0.1,164
DR_8,0.26259224124579883,-0.03740775875420116,0.0013993404150125135,1.0,1.0,7.8389274925494,0.32877635666150656,50,0.1,165
DR_20,0.26259224124579883,-0.03740775875420116,0.0013993404150125135,1.0,1.0,7.8389274925494,0.32877635666150656,50,0.1,165
DR_8,0.28797100831729755,-0.012028991682702439,0.00014469664090252445,1.0,1.0,4.404412421121406,0.2107242608246977,50,0.1,166
DR_20,0.28797100831729755,-0.012028991682702439,0.00014469664090252445,1.0,1.0,4.404412421121406,0.2107242608246977,50,0.1,166
DR_8,0.3437719988822523,0.043771998882252305,0.001915987886147897,1.0,1.0,6.05825311778919,0.2203369757499917,50,0.1,167
DR_20,0.3437719988822523,0.043771998882252305,0.001915987886147897,1.0,1.0,6.05825311778919,0.2203369757499917,50,0.1,167
DR_8,0.27365339626392304,-0.026346603736076946,0.0006941435284258637,1.0,1.0,3.1747373537492347,0.13420441375845168,50,0.1,168
DR_20,0.27365339626392304,-0.026346603736076946,0.0006941435284258637,1.0,1.0,3.1747373537492347,0.13420441375845168,50,0.1,168
DR_8,0.3218893680080556,0.021889368008055632,0.00047914443179208937,1.0,1.0,2.311385263950522,0.05860513632534827,50,0.1,169
DR_20,0.3218893680080556,0.021889368008055632,0.00047914443179208937,1.0,1.0,2.311385263950522,0.05860513632534827,50,0.1,169
DR_8,0.3047771622499777,0.004777162249977707,2.2821279162612064e-05,1.0,1.0,5.165703315150583,0.12270589292475324,50,0.1,170
DR_20,0.3047771622499777,0.004777162249977707,2.2821279162612064e-05,1.0,1.0,5.165703315150583,0.12270589292475324,50,0.1,170
DR_8,0.32589388599586366,0.025893885995863675,0.0006704933319667849,1.0,1.0,4.952646298283636,0.17924832018062742,50,0.1,171
DR_20,0.32589388599586366,0.025893885995863675,0.0006704933319667849,1.0,1.0,4.952646298283636,0.17924832018062742,50,0.1,171
DR_8,0.3082293143179288,0.008229314317928837,6.772161414326857e-05,1.0,1.0,4.471735117877515,0.09952247966657825,50,0.1,172
DR_20,0.3082293143179288,0.008229314317928837,6.772161414326857e-05,1.0,1.0,4.471735117877515,0.09952247966657825,50,0.1,172
DR_8,0.2956492934503271,-0.0043507065496729,1.892864748136667e-05,1.0,1.0,0.9178177240142855,0.018814987154538092,50,0.1,173
DR_20,0.2956492934503271,-0.0043507065496729,1.892864748136667e-05,1.0,1.0,0.9178177240142855,0.018814987154538092,50,0.1,173
DR_8,0.3511624834546614,0.0511624834546614,0.0026175997132485015,0.0,0.0,7.8919184870618695,0.194148325809862,50,0.1,174
DR_20,0.3511624829029132,0.0511624829029132,0.002617599656790885,0.0,0.0,7.891907904024078,0.194147845846162,50,0.1,174
DR_8,0.2887718741039325,-0.011228125896067476,0.00012607081113794107,1.0,1.0,5.709542407460827,0.23825685790984985,50,0.1,175
DR_20,0.2887718741039325,-0.011228125896067476,0.00012607081113794107,1.0,1.0,5.709542407460827,0.23825685790984985,50,0.1,175
DR_8,0.29282386820434,-0.007176131795660012,5.1496867548682595e-05,1.0,1.0,2.1815168478876745,0.042261505942392426,50,0.1,176
DR_20,0.29282386820434,-0.007176131795660012,5.1496867548682595e-05,1.0,1.0,2.1815168478876745,0.042261505942392426,50,0.1,176
DR_8,0.3038832359004689,0.0038832359004689065,1.507952105869056e-05,1.0,1.0,6.154828805575135,0.24694639134677412,50,0.1,177
DR_20,0.3038832359004689,0.0038832359004689065,1.507952105869056e-05,1.0,1.0,6.154828805575135,0.24694639134677412,50,0.1,177
DR_8,0.305549476471181,0.005549476471181036,3.079668910419193e-05,1.0,1.0,4.332380644504108,0.08892777364968933,50,0.1,178
DR_20,0.305549476471181,0.005549476471181036,3.079668910419193e-05,1.0,1.0,4.332380644504108,0.08892777364968933,50,0.1,178
DR_8,0.31693247145738085,0.01693247145738086,0.0002867085896550175,1.0,1.0,4.3626787664674405,0.1475248987117153,50,0.1,179
DR_20,0.31693247145738085,0.01693247145738086,0.0002867085896550175,1.0,1.0,4.3626787664674405,0.1475248987117153,50,0.1,179
DR_8,0.31636813058943763,0.016368130589437646,0.0002679156989928844,1.0,1.0,7.282052345979006,0.20736187722843996,50,0.1,180
DR_20,0.31636813058943763,0.016368130589437646,0.0002679156989928844,1.0,1.0,7.282052345979006,0.20736187722843996,50,0.1,180
DR_8,0.3150909169750379,0.015090916975037894,0.00022773577514748685,1.0,1.0,3.9984820403975436,0.08436422579095418,50,0.1,181
DR_20,0.3150909169750379,0.015090916975037894,0.00022773577514748685,1.0,1.0,3.9984820403975436,0.08436422579095418,50,0.1,181
DR_8,0.32864511757688925,0.028645117576889256,0.0008205427609938098,1.0,1.0,4.461623680359778,0.1719887542700116,50,0.1,182
DR_20,0.32864511757688925,0.028645117576889256,0.0008205427609938098,1.0,1.0,4.461623680359778,0.1719887542700116,50,0.1,182
DR_8,0.3046902338467644,0.0046902338467644245,2.199829353733461e-05,1.0,1.0,8.0,0.39173227590893833,50,0.1,183
DR_20,0.3053225428813507,0.0053225428813507,2.8329462723817016e-05,1.0,1.0,8.588163208356834,0.46244648523014287,50,0.1,183
DR_8,0.29387623737196045,-0.006123762628039542,3.750046872457376e-05,1.0,1.0,3.9622999147955325,0.10021971671641723,50,0.1,184
DR_20,0.29387623737196045,-0.006123762628039542,3.750046872457376e-05,1.0,1.0,3.9622999147955325,0.10021971671641723,50,0.1,184
DR_8,0.3444283747800468,0.0444283747800468,0.0019738804855962983,1.0,1.0,3.4683320176565418,0.09509118773637439,50,0.1,185
DR_20,0.3444283747800468,0.0444283747800468,0.0019738804855962983,1.0,1.0,3.4683320176565418,0.09509118773637439,50,0.1,185
DR_8,0.3113641433041622,0.011364143304162189,0.0001291437530375343,1.0,1.0,3.276924239314009,0.0917175201835927,50,0.1,186
DR_20,0.3113641433041622,0.011364143304162189,0.0001291437530375343,1.0,1.0,3.276924239314009,0.0917175201835927,50,0.1,186
DR_8,0.30422016029145155,0.004220160291451558,1.78097528855445e-05,1.0,1.0,0.7718946326165577,0.04217171359354052,50,0.1,187
DR_20,0.30422016029145155,0.004220160291451558,1.78097528855445e-05,1.0,1.0,0.7718946326165577,0.04217171359354052,50,0.1,187
DR_8,0.348030693667473,0.048030693667473034,0.002306947534178634,0.0,0.0,3.7940337094978074,0.055960558612963396,50,0.1,188
DR_20,0.348030693667473,0.048030693667473034,0.002306947534178634,0.0,0.0,3.7940337094978074,0.055960558612963396,50,0.1,188
DR_8,0.29634117838598995,-0.003658821614010044,1.3386975603147061e-05,1.0,1.0,8.0,0.1906647725729284,50,0.1,189
DR_20,0.29811425638977374,-0.0018857436102262537,3.556028963509145e-06,1.0,1.0,11.763996618048767,0.41163589231678355,50,0.1,189
DR_8,0.24299794827102886,-0.05700205172897113,0.0032492339013123006,0.0,0.0,5.910955117827205,0.2556230943276966,50,0.1,190
DR_20,0.24299794827102886,-0.05700205172897113,0.0032492339013123006,0.0,0.0,5.910955117827205,0.2556230943276966,50,0.1,190
DR_8,0.2881393898943317,-0.011860610105668301,0.00014067407207868102,1.0,1.0,2.2618292427431976,0.0358353573812783,50,0.1,191
DR_20,0.2881393898943317,-0.011860610105668301,0.00014067407207868102,1.0,1.0,2.2618292427431976,0.0358353573812783,50,0.1,191
DR_8,0.28985030765089875,-0.010149692349101236,0.00010301625478140416,1.0,1.0,6.384418244986991,0.17074041297398826,50,0.1,192
DR_20,0.28985030765089875,-0.010149692349101236,0.00010301625478140416,1.0,1.0,6.384418244986991,0.17074041297398826,50,0.1,192
DR_8,0.2765488261191031,-0.023451173880896903,0.0005499575563920611,1.0,1.0,3.8722704243039594,0.09092928413450367,50,0.1,193
DR_20,0.2765488261191031,-0.023451173880896903,0.0005499575563920611,1.0,1.0,3.8722704243039594,0.09092928413450367,50,0.1,193
DR_8,0.31757046393567007,0.017570463935670078,0.0003087212029146828,1.0,1.0,4.888826095522032,0.0897558339512523,50,0.1,194
DR_20,0.31757046393567007,0.017570463935670078,0.0003087212029146828,1.0,1.0,4.888826095522032,0.0897558339512523,50,0.1,194
DR_8,0.2713049258577166,-0.028695074142283394,0.000823407280031141,1.0,1.0,3.2157148127009108,0.08210934007021363,50,0.1,195
DR_20,0.2713049258577166,-0.028695074142283394,0.000823407280031141,1.0,1.0,3.2157148127009108,0.08210934007021363,50,0.1,195
DR_8,0.2687427461518701,-0.031257253848129884,0.0009770159181264305,1.0,1.0,7.023462436385719,0.24396351914168954,50,0.1,196
DR_20,0.2687427461518701,-0.031257253848129884,0.0009770159181264305,1.0,1.0,7.023462436385719,0.24396351914168954,50,0.1,196
DR_8,0.3149045327055785,0.01490453270557851,0.00022214509517165946,1.0,1.0,4.4663017620788565,0.1186632317122936,50,0.1,197
DR_20,0.3149045327055785,0.01490453270557851,0.00022214509517165946,1.0,1.0,4.4663017620788565,0.1186632317122936,50,0.1,197
DR_8,0.251030277113706,-0.048969722886293976,0.002398033759560424,0.0,0.0,3.969663276578861,0.0645763968031408,50,0.1,198
DR_20,0.251030277113706,-0.048969722886293976,0.002398033759560424,0.0,0.0,3.969663276578861,0.0645763968031408,50,0.1,198
DR_8,0.29676757422268263,-0.0032324257773173604,1.0448576405865741e-05,1.0,1.0,4.4608580957985975,0.19636600527434214,50,0.1,199
DR_20,0.29676757422268263,-0.0032324257773173604,1.0448576405865741e-05,1.0,1.0,4.4608580957985975,0.19636600527434214,50,0.1,199
DR_8,0.34714179270349393,0.047141792703493945,0.002222348619299195,0.0,1.0,5.902266740049119,0.17390511816062412,50,0.1,200
DR_20,0.34714179270349393,0.047141792703493945,0.002222348619299195,0.0,1.0,5.902266740049119,0.17390511816062412,50,0.1,200
DR_8,0.337837063223817,0.037837063223817025,0.0014316433534031267,1.0,1.0,3.5405201437213027,0.11646997403298023,50,0.1,201
DR_20,0.337837063223817,0.037837063223817025,0.0014316433534031267,1.0,1.0,3.5405201437213027,0.11646997403298023,50,0.1,201
DR_8,0.3102201523754599,0.010220152375459923,0.00010445151457761912,1.0,1.0,2.339444092836497,0.08030103063784341,50,0.1,202
DR_20,0.3102201523754599,0.010220152375459923,0.00010445151457761912,1.0,1.0,2.339444092836497,0.08030103063784341,50,0.1,202
DR_8,0.2857578287960573,-0.014242171203942666,0.0002028394406024137,1.0,1.0,5.0115175580655,0.1293043869138313,50,0.1,203
DR_20,0.2857578287960573,-0.014242171203942666,0.0002028394406024137,1.0,1.0,5.0115175580655,0.1293043869138313,50,0.1,203
DR_8,0.30011530906467093,0.00011530906467094315,1.329618039528775e-08,1.0,1.0,3.8500266744218985,0.06555327925080498,50,0.1,204
DR_20,0.30011530906467093,0.00011530906467094315,1.329618039528775e-08,1.0,1.0,3.8500266744218985,0.06555327925080498,50,0.1,204
DR_8,0.3081592153108002,0.008159215310800216,6.657279448799667e-05,1.0,1.0,2.870654433656569,0.06528964474142891,50,0.1,205
DR_20,0.3081592153108002,0.008159215310800216,6.657279448799667e-05,1.0,1.0,2.870654433656569,0.06528964474142891,50,0.1,205
DR_8,0.2772273841098396,-0.022772615890160386,0.0005185920344807853,1.0,1.0,2.6467965910760216,0.08645136914663064,50,0.1,206
DR_20,0.2772273841098396,-0.022772615890160386,0.0005185920344807853,1.0,1.0,2.6467965910760216,0.08645136914663064,50,0.1,206
DR_8,0.3746697602546646,0.0746697602546646,0.005575573096489089,0.0,0.0,4.343276130950371,0.11157203250126965,50,0.1,207
DR_20,0.3746697602546646,0.0746697602546646,0.005575573096489089,0.0,0.0,4.343276130950371,0.11157203250126965,50,0.1,207
DR_8,0.3222847444617078,0.022284744461707806,0.0004966098357236168,1.0,1.0,3.055063276130598,0.04394856997563839,50,0.1,208
DR_20,0.3222847444617078,0.022284744461707806,0.0004966098357236168,1.0,1.0,3.055063276130598,0.04394856997563839,50,0.1,208
DR_8,0.3333151315292538,0.033315131529253805,0.001109897988811481,1.0,1.0,7.570683932546095,0.06960402086378946,50,0.1,209
DR_20,0.3333151315292538,0.033315131529253805,0.001109897988811481,1.0,1.0,7.570683932546095,0.06960402086378946,50,0.1,209
DR_8,0.3432748232544909,0.04327482325449089,0.0018727103277074255,1.0,1.0,8.0,0.3871697664120257,50,0.1,210
DR_20,0.34391461067453377,0.04391461067453378,0.0019284930306958765,0.0,1.0,10.956376559016737,0.7414371577476248,50,0.1,210
DR_8,0.3152884705258705,0.015288470525870512,0.0002337373310204114,1.0,1.0,1.9442224352533464,0.042778899273050834,50,0.1,211
DR_20,0.3152884705258705,0.015288470525870512,0.0002337373310204114,1.0,1.0,1.9442224352533464,0.042778899273050834,50,0.1,211
DR_8,0.2644075315276847,-0.035592468472315286,0.0012668238119527577,1.0,1.0,3.1967573762165418,0.05231339585830208,50,0.1,212
DR_20,0.2644075315276847,-0.035592468472315286,0.0012668238119527577,1.0,1.0,3.1967573762165418,0.05231339585830208,50,0.1,212
DR_8,0.2234006185653876,-0.0765993814346124,0.005867465236165242,0.0,0.0,4.341825757768983,0.09618417537642956,50,0.1,213
DR_20,0.2234006185653876,-0.0765993814346124,0.005867465236165242,0.0,0.0,4.341825757768983,0.09618417537642956,50,0.1,213
DR_8,0.3187477856421864,0.018747785642186432,0.00035147946648537173,1.0,1.0,0.8683653576279291,0.02887129127732607,50,0.1,214
DR_20,0.3187477856421864,0.018747785642186432,0.00035147946648537173,1.0,1.0,0.8683653576279291,0.02887129127732607,50,0.1,214
DR_8,0.2616094816228564,-0.03839051837714358,0.0014738319012657989,1.0,1.0,5.807915184913212,0.2794634278192267,50,0.1,215
DR_20,0.2616094816228564,-0.03839051837714358,0.0014738319012657989,1.0,1.0,5.807915184913212,0.2794634278192267,50,0.1,215
DR_8,0.3057220158904942,0.005722015890494203,3.274146585106817e-05,1.0,1.0,5.718956896293185,0.0990307291237495,50,0.1,216
DR_20,0.3057220158904942,0.005722015890494203,3.274146585106817e-05,1.0,1.0,5.718956896293185,0.0990307291237495,50,0.1,216
DR_8,0.2875885570229812,-0.012411442977018794,0.00015404391677178916,1.0,1.0,1.7657450261478753,0.040441594163128994,50,0.1,217
DR_20,0.2875885570229812,-0.012411442977018794,0.00015404391677178916,1.0,1.0,1.7657450261478753,0.040441594163128994,50,0.1,217
DR_8,0.3330587872952281,0.0330587872952281,0.0010928834174311348,1.0,1.0,6.62391486345581,0.20366275034107964,50,0.1,218
DR_20,0.3330587872952281,0.0330587872952281,0.0010928834174311348,1.0,1.0,6.62391486345581,0.20366275034107964,50,0.1,218
DR_8,0.3290881424459703,0.0290881424459703,0.000846120030957059,1.0,1.0,6.108677469408893,0.22390626931593685,50,0.1,219
DR_20,0.3290881424459703,0.0290881424459703,0.000846120030957059,1.0,1.0,6.108677469408893,0.22390626931593685,50,0.1,219
DR_8,0.30689041072057205,0.00689041072057206,4.747775989817437e-05,1.0,1.0,1.6761655454663604,0.02829867336034038,50,0.1,220
DR_20,0.30689041072057205,0.00689041072057206,4.747775989817437e-05,1.0,1.0,1.6761655454663604,0.02829867336034038,50,0.1,220
DR_8,0.31523672743323167,0.015236727433231678,0.0002321578628745948,1.0,1.0,3.6856452230927594,0.07887702498730917,50,0.1,221
DR_20,0.31523672743323167,0.015236727433231678,0.0002321578628745948,1.0,1.0,3.6856452230927594,0.07887702498730917,50,0.1,221
DR_8,0.26414860856639355,-0.03585139143360644,0.001285322267725669,1.0,1.0,1.7138524020079577,0.03274916285007827,50,0.1,222
DR_20,0.26414860856639355,-0.03585139143360644,0.001285322267725669,1.0,1.0,1.7138524020079577,0.03274916285007827,50,0.1,222
DR_8,0.2998287504282262,-0.00017124957177377942,2.9326415832702828e-08,1.0,1.0,2.7551835642759963,0.0738098983233774,50,0.1,223
DR_20,0.2998287504282262,-0.00017124957177377942,2.9326415832702828e-08,1.0,1.0,2.7551835642759963,0.0738098983233774,50,0.1,223
DR_8,0.316590274823522,0.01659027482352199,0.00027523721871998755,1.0,1.0,2.538334606147013,0.05669782867624975,50,0.1,224
DR_20,0.316590274823522,0.01659027482352199,0.00027523721871998755,1.0,1.0,2.538334606147013,0.05669782867624975,50,0.1,224
DR_8,0.3020823009544579,0.0020823009544579385,4.335977264936442e-06,1.0,1.0,2.6926367768121473,0.08692120002147807,50,0.1,225
DR_20,0.3020823009544579,0.0020823009544579385,4.335977264936442e-06,1.0,1.0,2.6926367768121473,0.08692120002147807,50,0.1,225
DR_8,0.3072355323642207,0.007235532364220698,5.2352928593685164e-05,1.0,1.0,8.0,0.37976630201583683,50,0.1,226
DR_20,0.30547707156754406,0.005477071567544067,2.9998312955999626e-05,1.0,1.0,10.429511522639492,0.7108077949136478,50,0.1,226
DR_8,0.3393502207378732,0.0393502207378732,0.001548439872119346,1.0,1.0,8.0,0.1939616012317462,50,0.1,227
DR_20,0.3427443183990532,0.04274431839905324,0.0018270767553996412,0.0,0.0,16.685069087290668,1.3633590523019148,50,0.1,227
DR_8,0.31031488469546903,0.01031488469546904,0.00010639684628082142,1.0,1.0,2.7398322231363315,0.04118773738306593,50,0.1,228
DR_20,0.31031488469546903,0.01031488469546904,0.00010639684628082142,1.0,1.0,2.7398322231363315,0.04118773738306593,50,0.1,228
DR_8,0.27198470147038656,-0.02801529852961343,0.0007848569517033604,1.0,1.0,3.4203177423407944,0.06737092981539913,50,0.1,229
DR_20,0.27198470147038656,-0.02801529852961343,0.0007848569517033604,1.0,1.0,3.4203177423407944,0.06737092981539913,50,0.1,229
DR_8,0.287092016861101,-0.012907983138899015,0.00016661602871410127,1.0,1.0,3.559426379038333,0.051300701309500756,50,0.1,230
DR_20,0.287092016861101,-0.012907983138899015,0.00016661602871410127,1.0,1.0,3.559426379038333,0.051300701309500756,50,0.1,230
DR_8,0.30028730290254646,0.0002873029025464713,8.254295781162717e-08,1.0,1.0,0.5880517965717943,0.018565819025780302,50,0.1,231
DR_20,0.30028730290254646,0.0002873029025464713,8.254295781162717e-08,1.0,1.0,0.5880517965717943,0.018565819025780302,50,0.1,231
DR_8,0.28483293399622955,-0.015167066003770435,0.00023003989116272887,1.0,1.0,8.0,0.2011357445747982,50,0.1,232
DR_20,0.28435814459904707,-0.01564185540095292,0.00024466764038432,1.0,1.0,10.439085335860062,0.3985073309722461,50,0.1,232
DR_8,0.247644694284918,-0.052355305715081984,0.002741078036519696,0.0,0.0,8.0,0.19717528391236394,50,0.1,233
DR_20,0.2469397764509635,-0.0530602235490365,0.0028153873230737274,0.0,0.0,12.012526225716794,0.46591470508915017,50,0.1,233
DR_8,0.30411785578230555,0.004117855782305557,1.6956736243867313e-05,1.0,1.0,4.104026874194595,0.16657435853866773,50,0.1,234
DR_20,0.30411785578230555,0.004117855782305557,1.6956736243867313e-05,1.0,1.0,4.104026874194595,0.16657435853866773,50,0.1,234
DR_8,0.287699188219469,-0.012300811780530996,0.00015130997046005013,1.0,1.0,8.0,0.03895771309220978,50,0.1,235
DR_20,0.2869629978794473,-0.013037002120552699,0.00016996342429129556,1.0,1.0,20.0,0.25869292041461955,50,0.1,235
DR_8,0.29429893503354326,-0.005701064966456726,3.250214175176023e-05,1.0,1.0,2.806719536158474,0.06914201772133204,50,0.1,236
DR_20,0.29429893503354326,-0.005701064966456726,3.250214175176023e-05,1.0,1.0,2.806719536158474,0.06914201772133204,50,0.1,236
DR_8,0.3202687215509429,0.020268721550942892,0.0004108210733096568,1.0,1.0,2.231327712927861,0.035694677656819225,50,0.1,237
DR_20,0.3202687215509429,0.020268721550942892,0.0004108210733096568,1.0,1.0,2.231327712927861,0.035694677656819225,50,0.1,237
DR_8,0.26734846392533873,-0.03265153607466126,0.0010661228080349056,1.0,1.0,0.0,0.002520082471704297,50,0.1,238
DR_20,0.26734846392533873,-0.03265153607466126,0.0010661228080349056,1.0,1.0,0.0,0.002520082471704297,50,0.1,238
DR_8,0.30315822152509864,0.003158221525098648,9.97436320159643e-06,1.0,1.0,2.735735176945718,0.06677491827652102,50,0.1,239
DR_20,0.30315822152509864,0.003158221525098648,9.97436320159643e-06,1.0,1.0,2.735735176945718,0.06677491827652102,50,0.1,239
DR_8,0.31198643351511945,0.011986433515119466,0.0001436745884123792,1.0,1.0,3.125418850191537,0.07190911097174783,50,0.1,240
DR_20,0.31198643351511945,0.011986433515119466,0.0001436745884123792,1.0,1.0,3.125418850191537,0.07190911097174783,50,0.1,240
DR_8,0.29358037622901767,-0.006419623770982319,4.1211569360961246e-05,1.0,1.0,4.1938130225134,0.16032596429774118,50,0.1,241
DR_20,0.29358037622901767,-0.006419623770982319,4.1211569360961246e-05,1.0,1.0,4.1938130225134,0.16032596429774118,50,0.1,241
DR_8,0.3070152946649316,0.007015294664931615,4.921435923581798e-05,1.0,1.0,6.614304207970227,0.24969546869916615,50,0.1,242
DR_20,0.3070152946649316,0.007015294664931615,4.921435923581798e-05,1.0,1.0,6.614304207970227,0.24969546869916615,50,0.1,242
DR_8,0.2928625484135715,-0.007137451586428478,5.09432151486104e-05,1.0,1.0,3.5313279626901544,0.07939071232617133,50,0.1,243
DR_20,0.2928625484135715,-0.007137451586428478,5.09432151486104e-05,1.0,1.0,3.5313279626901544,0.07939071232617133,50,0.1,243
DR_8,0.29192459619745,-0.008075403802550007,6.521214657423911e-05,1.0,1.0,1.3593770133853964,0.029254079094445083,50,0.1,244
DR_20,0.29192459619745,-0.008075403802550007,6.521214657423911e-05,1.0,1.0,1.3593770133853964,0.029254079094445083,50,0.1,244
DR_8,0.2646498803899174,-0.03535011961008261,0.001249630956447147,1.0,1.0,3.696508905622996,0.065104364526318,50,0.1,245
DR_20,0.2646498803899174,-0.03535011961008261,0.001249630956447147,1.0,1.0,3.696508905622996,0.065104364526318,50,0.1,245
DR_8,0.284284210503191,-0.015715789496808963,0.00024698603950801094,1.0,1.0,1.332650980112717,0.038361335155745864,50,0.1,246
DR_20,0.284284210503191,-0.015715789496808963,0.00024698603950801094,1.0,1.0,1.332650980112717,0.038361335155745864,50,0.1,246
DR_8,0.30904528288253336,0.009045282882533368,8.181714242505114e-05,1.0,1.0,3.983153804568408,0.08790751266936127,50,0.1,247
DR_20,0.30904528288253336,0.009045282882533368,8.181714242505114e-05,1.0,1.0,3.983153804568408,0.08790751266936127,50,0.1,247
DR_8,0.31753992692107413,0.017539926921074145,0.0003076490363966215,1.0,1.0,3.196898496657711,0.051703380389631376,50,0.1,248
DR_20,0.31753992692107413,0.017539926921074145,0.0003076490363966215,1.0,1.0,3.196898496657711,0.051703380389631376,50,0.1,248
DR_8,0.2887370340788737,-0.0112629659211263,0.0001268544013404524,1.0,1.0,6.034686009077198,0.07489815495691494,50,0.1,249
DR_20,0.2887370340788737,-0.0112629659211263,0.0001268544013404524,1.0,1.0,6.034686009077198,0.07489815495691494,50,0.1,249
DR_8,0.30597802598767565,0.005978025987675661,3.5736794709325566e-05,1.0,1.0,1.3438556336233032,0.018099033797422896,50,0.1,250
DR_20,0.30597802598767565,0.005978025987675661,3.5736794709325566e-05,1.0,1.0,1.3438556336233032,0.018099033797422896,50,0.1,250
DR_8,0.3061956635742673,0.006195663574267318,3.8386247125502883e-05,1.0,1.0,7.693562813595047,0.20273693239092472,50,0.1,251
DR_20,0.3061956635742673,0.006195663574267318,3.8386247125502883e-05,1.0,1.0,7.693562813595047,0.20273693239092472,50,0.1,251
DR_8,0.3118163264732889,0.011816326473288896,0.000139625571323348,1.0,1.0,2.716547879748167,0.07952440819953992,50,0.1,252
DR_20,0.3118163264732889,0.011816326473288896,0.000139625571323348,1.0,1.0,2.716547879748167,0.07952440819953992,50,0.1,252
DR_8,0.3372907433254197,0.037290743325419706,0.0013905995377623344,1.0,1.0,3.8671791990442306,0.18149292164907257,50,0.1,253
DR_20,0.3372907433254197,0.037290743325419706,0.0013905995377623344,1.0,1.0,3.8671791990442306,0.18149292164907257,50,0.1,253
DR_8,0.31493782048592883,0.014937820485928843,0.0002231384808698354,1.0,1.0,0.034442489052938924,0.017626057761750035,50,0.1,254
DR_20,0.31493782048592883,0.014937820485928843,0.0002231384808698354,1.0,1.0,0.034442489052938924,0.017626057761750035,50,0.1,254
DR_8,0.2723128996403597,-0.027687100359640282,0.000766575526324793,1.0,1.0,3.675445873477864,0.09974224694014668,50,0.1,255
DR_20,0.2723128996403597,-0.027687100359640282,0.000766575526324793,1.0,1.0,3.675445873477864,0.09974224694014668,50,0.1,255
DR_8,0.3156472367611241,0.015647236761124117,0.00024483601825867394,1.0,1.0,4.331668815869827,0.16448445742878792,50,0.1,256
DR_20,0.3156472367611241,0.015647236761124117,0.00024483601825867394,1.0,1.0,4.331668815869827,0.16448445742878792,50,0.1,256
DR_8,0.29361411851074426,-0.006385881489255729,4.077948239481897e-05,1.0,1.0,7.6415540807189055,0.23201351745186272,50,0.1,257
DR_20,0.29361411851074426,-0.006385881489255729,4.077948239481897e-05,1.0,1.0,7.6415540807189055,0.23201351745186272,50,0.1,257
DR_8,0.30316413209362203,0.0031641320936220407,1.0011731905888999e-05,1.0,1.0,1.2495644002662316,0.031244756092639027,50,0.1,258
DR_20,0.30316413209362203,0.0031641320936220407,1.0011731905888999e-05,1.0,1.0,1.2495644002662316,0.031244756092639027,50,0.1,258
DR_8,0.2706589368493742,-0.02934106315062579,0.0008608979868090106,1.0,1.0,3.762566411259819,0.13566071300048693,50,0.1,259
DR_20,0.2706589368493742,-0.02934106315062579,0.0008608979868090106,1.0,1.0,3.762566411259819,0.13566071300048693,50,0.1,259
DR_8,0.27624974233632243,-0.023750257663677554,0.0005640747390910744,1.0,1.0,3.901380023594762,0.16089172148688427,50,0.1,260
DR_20,0.27624974233632243,-0.023750257663677554,0.0005640747390910744,1.0,1.0,3.901380023594762,0.16089172148688427,50,0.1,260
DR_8,0.3199153478393937,0.019915347839393693,0.00039662107956404307,1.0,1.0,3.397922653254621,0.11391179243086696,50,0.1,261
DR_20,0.3199153478393937,0.019915347839393693,0.00039662107956404307,1.0,1.0,3.397922653254621,0.11391179243086696,50,0.1,261
DR_8,0.2882701558194204,-0.011729844180579596,0.00013758924450067703,1.0,1.0,3.537327403527604,0.08232008135306183,50,0.1,262
DR_20,0.2882701558194204,-0.011729844180579596,0.00013758924450067703,1.0,1.0,3.537327403527604,0.08232008135306183,50,0.1,262
DR_8,0.30363945461935643,0.0036394546193564414,1.324562992635494e-05,1.0,1.0,2.8680917755695137,0.07718040882749434,50,0.1,263
DR_20,0.30363945461935643,0.0036394546193564414,1.324562992635494e-05,1.0,1.0,2.8680917755695137,0.07718040882749434,50,0.1,263
DR_8,0.31939846029784874,0.019398460297848752,0.0003763002619272143,1.0,1.0,3.090090522319073,0.06910516373013709,50,0.1,264
DR_20,0.31939846029784874,0.019398460297848752,0.0003763002619272143,1.0,1.0,3.090090522319073,0.06910516373013709,50,0.1,264
DR_8,0.2794297548272625,-0.020570245172737478,0.00042313498646652953,1.0,1.0,2.9775541078597207,0.0490739884888037,50,0.1,265
DR_20,0.2794297548272625,-0.020570245172737478,0.00042313498646652953,1.0,1.0,2.9775541078597207,0.0490739884888037,50,0.1,265
DR_8,0.23268611878843312,-0.06731388121156687,0.004531158603764935,0.0,0.0,0.17204811399036818,0.012856998660908517,50,0.1,266
DR_20,0.23268611878843312,-0.06731388121156687,0.004531158603764935,0.0,0.0,0.17204811399036818,0.012856998660908517,50,0.1,266
DR_8,0.30535693557127136,0.005356935571271371,2.8696758714752525e-05,1.0,1.0,7.669948785132455,0.18012058599167277,50,0.1,267
DR_20,0.30535693557127136,0.005356935571271371,2.8696758714752525e-05,1.0,1.0,7.669948785132455,0.18012058599167277,50,0.1,267
DR_8,0.323775985504161,0.02377598550416099,0.0005652974866940736,1.0,1.0,4.072478631818936,0.08690990287030839,50,0.1,268
DR_20,0.323775985504161,0.02377598550416099,0.0005652974866940736,1.0,1.0,4.072478631818936,0.08690990287030839,50,0.1,268
DR_8,0.32408934655924854,0.024089346559248548,0.0005802966176515798,1.0,1.0,1.1189184256651765,0.024062191549153806,50,0.1,269
DR_20,0.32408934655924854,0.024089346559248548,0.0005802966176515798,1.0,1.0,1.1189184256651765,0.024062191549153806,50,0.1,269
DR_8,0.32254027298540044,0.022540272985400456,0.0005080639062563736,1.0,1.0,2.628378379407714,0.09349019510255145,50,0.1,270
DR_20,0.32254027298540044,0.022540272985400456,0.0005080639062563736,1.0,1.0,2.628378379407714,0.09349019510255145,50,0.1,270
DR_8,0.3123140180287012,0.01231401802870119,0.00015163504001117795,1.0,1.0,3.741084214092351,0.13606612521366507,50,0.1,271
DR_20,0.3123140180287012,0.01231401802870119,0.00015163504001117795,1.0,1.0,3.741084214092351,0.13606612521366507,50,0.1,271
DR_8,0.268425383985145,-0.031574616014855006,0.0009969563764855383,1.0,1.0,5.7841802052849305,0.102397902669987,50,0.1,272
DR_20,0.268425383985145,-0.031574616014855006,0.0009969563764855383,1.0,1.0,5.7841802052849305,0.102397902669987,50,0.1,272
DR_8,0.30587224206588004,0.005872242065880051,3.448322688029121e-05,1.0,1.0,5.553181812612981,0.1554317420247982,50,0.1,273
DR_20,0.30587224206588004,0.005872242065880051,3.448322688029121e-05,1.0,1.0,5.553181812612981,0.1554317420247982,50,0.1,273
DR_8,0.32070557176265807,0.02070557176265808,0.0004287207020185837,1.0,1.0,7.259858046852625,0.24636668700872524,50,0.1,274
DR_20,0.32070557176265807,0.02070557176265808,0.0004287207020185837,1.0,1.0,7.259858046852625,0.24636668700872524,50,0.1,274
DR_8,0.29814562535164735,-0.0018543746483526413,3.4387053364529823e-06,1.0,1.0,3.9159105172779918,0.11981787148026193,50,0.1,275
DR_20,0.29814562535164735,-0.0018543746483526413,3.4387053364529823e-06,1.0,1.0,3.9159105172779918,0.11981787148026193,50,0.1,275
DR_8,0.3053301911357486,0.005330191135748619,2.841093754361315e-05,1.0,1.0,5.409726166328046,0.2831335083269062,50,0.1,276
DR_20,0.3053301911357486,0.005330191135748619,2.841093754361315e-05,1.0,1.0,5.409726166328046,0.2831335083269062,50,0.1,276
DR_8,0.29855965236708293,-0.0014403476329170606,2.0746013036497795e-06,1.0,1.0,3.07669271029455,0.08083860919414408,50,0.1,277
DR_20,0.29855965236708293,-0.0014403476329170606,2.0746013036497795e-06,1.0,1.0,3.07669271029455,0.08083860919414408,50,0.1,277
DR_8,0.28758786567377337,-0.01241213432622662,0.00015406107853229315,1.0,1.0,3.7410644551074683,0.12512107492397606,50,0.1,278
DR_20,0.28758786567377337,-0.01241213432622662,0.00015406107853229315,1.0,1.0,3.7410644551074683,0.12512107492397606,50,0.1,278
DR_8,0.3083048587986018,0.008304858798601822,6.89706796647141e-05,1.0,1.0,1.0460961072180632,0.015881862870227772,50,0.1,279
DR_20,0.3083048587986018,0.008304858798601822,6.89706796647141e-05,1.0,1.0,1.0460961072180632,0.015881862870227772,50,0.1,279
DR_8,0.29116607846999243,-0.00883392153000756,7.803816959833111e-05,1.0,1.0,3.6880625414084367,0.08623513406179725,50,0.1,280
DR_20,0.29116607846999243,-0.00883392153000756,7.803816959833111e-05,1.0,1.0,3.6880625414084367,0.08623513406179725,50,0.1,280
DR_8,0.27780650682608776,-0.022193493173912227,0.0004925511392604886,1.0,1.0,5.265128940039535,0.08899589273144609,50,0.1,281
DR_20,0.27780650682608776,-0.022193493173912227,0.0004925511392604886,1.0,1.0,5.265128940039535,0.08899589273144609,50,0.1,281
DR_8,0.31718266070390255,0.017182660703902564,0.0002952438288654373,1.0,1.0,3.405168064728095,0.08595484109998999,50,0.1,282
DR_20,0.31718266070390255,0.017182660703902564,0.0002952438288654373,1.0,1.0,3.405168064728095,0.08595484109998999,50,0.1,282
DR_8,0.25472758237379733,-0.045272417626202655,0.0020495917977213047,1.0,1.0,3.7627254962610532,0.06311370717154137,50,0.1,283
DR_20,0.25472758237379733,-0.045272417626202655,0.0020495917977213047,1.0,1.0,3.7627254962610532,0.06311370717154137,50,0.1,283
DR_8,0.2631123089739824,-0.03688769102601758,0.0013607017492309377,1.0,1.0,8.0,0.2056012085776063,50,0.1,284
DR_20,0.2596986273749927,-0.04030137262500727,0.0016242006354596854,1.0,1.0,12.596011461316765,0.47996011870196875,50,0.1,284
DR_8,0.2835337725860018,-0.01646622741399817,0.0002711366452495048,1.0,1.0,2.476157926612418,0.03533051115136511,50,0.1,285
DR_20,0.2835337725860018,-0.01646622741399817,0.0002711366452495048,1.0,1.0,2.476157926612418,0.03533051115136511,50,0.1,285
DR_8,0.27754047606805216,-0.022459523931947833,0.0005044302152497375,1.0,1.0,4.333714262094734,0.11614272041008779,50,0.1,286
DR_20,0.27754047606805216,-0.022459523931947833,0.0005044302152497375,1.0,1.0,4.333714262094734,0.11614272041008779,50,0.1,286
DR_8,0.3156242771839187,0.015624277183918733,0.0002441180375199235,1.0,1.0,4.524655847829586,0.12661906081092414,50,0.1,287
DR_20,0.3156242771839187,0.015624277183918733,0.0002441180375199235,1.0,1.0,4.524655847829586,0.12661906081092414,50,0.1,287
DR_8,0.2874354499954458,-0.012564550004554198,0.0001578679168169429,1.0,1.0,5.281130624716637,0.1497458249386095,50,0.1,288
DR_20,0.2874354499954458,-0.012564550004554198,0.0001578679168169429,1.0,1.0,5.281130624716637,0.1497458249386095,50,0.1,288
DR_8,0.2913287378125819,-0.008671262187418094,7.519078792294682e-05,1.0,1.0,0.0,0.004315996006577124,50,0.1,289
DR_20,0.2913287378125819,-0.008671262187418094,7.519078792294682e-05,1.0,1.0,0.0,0.004315996006577124,50,0.1,289
DR_8,0.3449481223077626,0.04494812230776263,0.0020203336989935883,0.0,0.0,4.585892015221807,0.07437699075729458,50,0.1,290
DR_20,0.3449481223077626,0.04494812230776263,0.0020203336989935883,0.0,0.0,4.585892015221807,0.07437699075729458,50,0.1,290
DR_8,0.2914930058914537,-0.008506994108546273,7.2368948762841e-05,1.0,1.0,4.234015473897026,0.13625695050306075,50,0.1,291
DR_20,0.2914930058914537,-0.008506994108546273,7.2368948762841e-05,1.0,1.0,4.234015473897026,0.13625695050306075,50,0.1,291
DR_8,0.2680365036850502,-0.03196349631494977,0.0010216650966758075,1.0,1.0,5.89434373298471,0.16687206288475265,50,0.1,292
DR_20,0.2680365036850502,-0.03196349631494977,0.0010216650966758075,1.0,1.0,5.89434373298471,0.16687206288475265,50,0.1,292
DR_8,0.31133090685925274,0.011330906859252754,0.00012838945025306112,1.0,1.0,3.0195544024532857,0.04099507679457085,50,0.1,293
DR_20,0.31133090685925274,0.011330906859252754,0.00012838945025306112,1.0,1.0,3.0195544024532857,0.04099507679457085,50,0.1,293
DR_8,0.32595255493388786,0.025952554933887872,0.0006735351075964677,1.0,1.0,2.6357259270643727,0.07158751560557072,50,0.1,294
DR_20,0.32595255493388786,0.025952554933887872,0.0006735351075964677,1.0,1.0,2.6357259270643727,0.07158751560557072,50,0.1,294
DR_8,0.2850712279657045,-0.01492877203429549,0.00022286823445196311,1.0,1.0,2.373035144213632,0.03955922462844802,50,0.1,295
DR_20,0.2850712279657045,-0.01492877203429549,0.00022286823445196311,1.0,1.0,2.373035144213632,0.03955922462844802,50,0.1,295
DR_8,0.3278960746104123,0.027896074610412325,0.0007781909786696912,1.0,1.0,5.7519955970796195,0.20770256069129875,50,0.1,296
DR_20,0.3278960746104123,0.027896074610412325,0.0007781909786696912,1.0,1.0,5.7519955970796195,0.20770256069129875,50,0.1,296
DR_8,0.3343561336421474,0.0343561336421474,0.0011803439188370925,1.0,1.0,2.346511111540251,0.03800421023855832,50,0.1,297
DR_20,0.3343561336421474,0.0343561336421474,0.0011803439188370925,1.0,1.0,2.346511111540251,0.03800421023855832,50,0.1,297
DR_8,0.28340551012641346,-0.016594489873586526,0.0002753770941645658,1.0,1.0,6.69666869081369,0.19425970727560535,50,0.1,298
DR_20,0.28340551012641346,-0.016594489873586526,0.0002753770941645658,1.0,1.0,6.69666869081369,0.19425970727560535,50,0.1,298
DR_8,0.3183863188316705,0.018386318831670523,0.0003380567201798421,1.0,1.0,2.7033421352836835,0.08992737473598862,50,0.1,299
DR_20,0.3183863188316705,0.018386318831670523,0.0003380567201798421,1.0,1.0,2.7033421352836835,0.08992737473598862,50,0.1,299
DR_8,0.2714816653254649,-0.028518334674535073,0.0008132954126087895,1.0,1.0,3.836440383168256,0.1063595540078643,50,0.1,300
DR_20,0.2714816653254649,-0.028518334674535073,0.0008132954126087895,1.0,1.0,3.836440383168256,0.1063595540078643,50,0.1,300
DR_8,0.3011025624404829,0.0011025624404829015,1.2156439351636117e-06,1.0,1.0,5.5333025868603,0.15968107204204918,50,0.1,301
DR_20,0.3011025624404829,0.0011025624404829015,1.2156439351636117e-06,1.0,1.0,5.5333025868603,0.15968107204204918,50,0.1,301
DR_8,0.30903730624169334,0.009037306241693355,8.167290410614967e-05,1.0,1.0,2.944444208504908,0.045222895050115564,50,0.1,302
DR_20,0.30903730624169334,0.009037306241693355,8.167290410614967e-05,1.0,1.0,2.944444208504908,0.045222895050115564,50,0.1,302
DR_8,0.3000144076186407,1.4407618640688291e-05,2.0757947489550872e-10,1.0,1.0,6.791299414920201,0.30295691001168445,50,0.1,303
DR_20,0.3000144076186407,1.4407618640688291e-05,2.0757947489550872e-10,1.0,1.0,6.791299414920201,0.30295691001168445,50,0.1,303
DR_8,0.34025399760394354,0.04025399760394355,0.0016203843230982928,1.0,1.0,2.1308683606369367,0.014133340670786077,50,0.1,304
DR_20,0.34025399760394354,0.04025399760394355,0.0016203843230982928,1.0,1.0,2.1308683606369367,0.014133340670786077,50,0.1,304
DR_8,0.304803266419496,0.004803266419496022,2.307136829665813e-05,1.0,1.0,3.063523000649504,0.10745748704114289,50,0.1,305
DR_20,0.304803266419496,0.004803266419496022,2.307136829665813e-05,1.0,1.0,3.063523000649504,0.10745748704114289,50,0.1,305
DR_8,0.27415030352197034,-0.02584969647802965,0.0006682068080062584,1.0,1.0,4.223809904375504,0.1421681551761263,50,0.1,306
DR_20,0.27415030352197034,-0.02584969647802965,0.0006682068080062584,1.0,1.0,4.223809904375504,0.1421681551761263,50,0.1,306
DR_8,0.3093249244260784,0.009324924426078407,8.69542155520737e-05,1.0,1.0,5.285902165401628,0.10528460255835512,50,0.1,307
DR_20,0.3093249244260784,0.009324924426078407,8.69542155520737e-05,1.0,1.0,5.285902165401628,0.10528460255835512,50,0.1,307
DR_8,0.3482858466852723,0.048285846685272305,0.0023315229901136225,1.0,1.0,1.268084007350458,0.04752766656846471,50,0.1,308
DR_20,0.3482858466852723,0.048285846685272305,0.0023315229901136225,1.0,1.0,1.268084007350458,0.04752766656846471,50,0.1,308
DR_8,0.29897688746198303,-0.001023112538016957,1.0467592654474994e-06,1.0,1.0,4.146271600046233,0.09502747112147542,50,0.1,309
DR_20,0.29897688746198303,-0.001023112538016957,1.0467592654474994e-06,1.0,1.0,4.146271600046233,0.09502747112147542,50,0.1,309
DR_8,0.3053503286583198,0.005350328658319803,2.8626016752038182e-05,1.0,1.0,4.495979724634604,0.10921953530160612,50,0.1,310
DR_20,0.3053503286583198,0.005350328658319803,2.8626016752038182e-05,1.0,1.0,4.495979724634604,0.10921953530160612,50,0.1,310
DR_8,0.3248768556435275,0.024876855643527485,0.0006188579467089053,1.0,1.0,2.142741059503995,0.013762280306302624,50,0.1,311
DR_20,0.3248768556435275,0.024876855643527485,0.0006188579467089053,1.0,1.0,2.142741059503995,0.013762280306302624,50,0.1,311
DR_8,0.2822523776142703,-0.01774762238572969,0.0003149781003464536,1.0,1.0,5.361699220242007,0.16156178209542488,50,0.1,312
DR_20,0.2822523776142703,-0.01774762238572969,0.0003149781003464536,1.0,1.0,5.361699220242007,0.16156178209542488,50,0.1,312
DR_8,0.27699163954904,-0.023008360450959997,0.0005293846506413001,1.0,1.0,2.3680575261217265,0.06761473347204072,50,0.1,313
DR_20,0.27699163954904,-0.023008360450959997,0.0005293846506413001,1.0,1.0,2.3680575261217265,0.06761473347204072,50,0.1,313
DR_8,0.28289613539286607,-0.017103864607133923,0.00029254218449916846,1.0,1.0,6.993067472014232,0.36607691780709817,50,0.1,314
DR_20,0.28289613539286607,-0.017103864607133923,0.00029254218449916846,1.0,1.0,6.993067472014232,0.36607691780709817,50,0.1,314
DR_8,0.24534633267097758,-0.05465366732902241,0.0029870233525114516,0.0,0.0,2.1160775541626293,0.03714231956143655,50,0.1,315
DR_20,0.24534633267097758,-0.05465366732902241,0.0029870233525114516,0.0,0.0,2.1160775541626293,0.03714231956143655,50,0.1,315
DR_8,0.3027669676551333,0.00276696765513329,7.656110004553817e-06,1.0,1.0,6.116440744966918,0.25376018368807557,50,0.1,316
DR_20,0.3027669676551333,0.00276696765513329,7.656110004553817e-06,1.0,1.0,6.116440744966918,0.25376018368807557,50,0.1,316
DR_8,0.29826339661909523,-0.0017366033809047554,3.015791302569827e-06,1.0,1.0,3.8977251751972495,0.08045875879185194,50,0.1,317
DR_20,0.29826339661909523,-0.0017366033809047554,3.015791302569827e-06,1.0,1.0,3.8977251751972495,0.08045875879185194,50,0.1,317
DR_8,0.3115362159663257,0.011536215966325702,0.00013308427882170807,1.0,1.0,7.37969116810718,0.4187185440653799,50,0.1,318
DR_20,0.3115362159663257,0.011536215966325702,0.00013308427882170807,1.0,1.0,7.37969116810718,0.4187185440653799,50,0.1,318
DR_8,0.2628194729182467,-0.03718052708175329,0.0013823915940769898,1.0,1.0,6.7989785310523345,0.42865294175940793,50,0.1,319
DR_20,0.2628194729182467,-0.03718052708175329,0.0013823915940769898,1.0,1.0,6.7989785310523345,0.42865294175940793,50,0.1,319
DR_8,0.330797989111375,0.03079798911137499,0.0009485161333043725,1.0,1.0,7.401304519123648,0.08410099386018037,50,0.1,320
DR_20,0.3307979626996241,0.030797962699624093,0.000948514506447437,1.0,1.0,7.401385506221705,0.08410298734702096,50,0.1,320
DR_8,0.29254131717108955,-0.0074586828289104345,5.563194954228336e-05,1.0,1.0,2.726221856897037,0.07566700029420786,50,0.1,321
DR_20,0.29254131717108955,-0.0074586828289104345,5.563194954228336e-05,1.0,1.0,2.726221856897037,0.07566700029420786,50,0.1,321
DR_8,0.30175142731263205,0.001751427312632059,3.067497631433556e-06,1.0,1.0,5.234295422869613,0.2811027438818836,50,0.1,322
DR_20,0.30175142731263205,0.001751427312632059,3.067497631433556e-06,1.0,1.0,5.234295422869613,0.2811027438818836,50,0.1,322
DR_8,0.30591509533001027,0.005915095330010278,3.4988352763109405e-05,1.0,1.0,1.562091663084022,0.05208396270098199,50,0.1,323
DR_20,0.30591509533001027,0.005915095330010278,3.4988352763109405e-05,1.0,1.0,1.562091663084022,0.05208396270098199,50,0.1,323
DR_8,0.31540252344513015,0.015402523445130156,0.00023723772847778415,1.0,1.0,8.0,0.2374903284054405,50,0.1,324
DR_20,0.31701477186531996,0.017014771865319966,0.0002895024616288839,1.0,1.0,10.773565490071379,0.4904637451625572,50,0.1,324
DR_8,0.29475683279416937,-0.005243167205830623,2.7490802348297705e-05,1.0,1.0,3.628964285911671,0.06249115910049382,50,0.1,325
DR_20,0.29475683279416937,-0.005243167205830623,2.7490802348297705e-05,1.0,1.0,3.628964285911671,0.06249115910049382,50,0.1,325
DR_8,0.3010018500675986,0.0010018500675986197,1.0037035579473588e-06,1.0,1.0,1.4950191315817496,0.023181655743403758,50,0.1,326
DR_20,0.3010018500675986,0.0010018500675986197,1.0037035579473588e-06,1.0,1.0,1.4950191315817496,0.023181655743403758,50,0.1,326
DR_8,0.3110059937025234,0.01100599370252342,0.00012113189737998518,1.0,1.0,5.459741653567007,0.0924938515604315,50,0.1,327
DR_20,0.3110059937025234,0.01100599370252342,0.00012113189737998518,1.0,1.0,5.459741653567007,0.0924938515604315,50,0.1,327
DR_8,0.2981854483522981,-0.0018145516477018897,3.292597682177643e-06,1.0,1.0,3.4444999488567887,0.08936780612061881,50,0.1,328
DR_20,0.2981854483522981,-0.0018145516477018897,3.292597682177643e-06,1.0,1.0,3.4444999488567887,0.08936780612061881,50,0.1,328
DR_8,0.2650245169171317,-0.0349754830828683,0.0012232844168800065,1.0,1.0,2.8496517451342678,0.10593267638506518,50,0.1,329
DR_20,0.2650245169171317,-0.0349754830828683,0.0012232844168800065,1.0,1.0,2.8496517451342678,0.10593267638506518,50,0.1,329
DR_8,0.317433339748893,0.017433339748892995,0.0003039213348003325,1.0,1.0,6.372011805972163,0.15883871128729435,50,0.1,330
DR_20,0.317433339748893,0.017433339748892995,0.0003039213348003325,1.0,1.0,6.372011805972163,0.15883871128729435,50,0.1,330
DR_8,0.33145831132211656,0.03145831132211657,0.0009896253512392077,1.0,1.0,6.018474204812356,0.38595576475934856,50,0.1,331
DR_20,0.33145831132211656,0.03145831132211657,0.0009896253512392077,1.0,1.0,6.018474204812356,0.38595576475934856,50,0.1,331
DR_8,0.3226945111222243,0.022694511122224315,0.0005150408350767631,1.0,1.0,8.0,0.3010535493057425,50,0.1,332
DR_20,0.3229581144732595,0.022958114473259517,0.0005270750201672881,1.0,1.0,8.669106469262193,0.3576621328293827,50,0.1,332
DR_8,0.2716337561039325,-0.02836624389606751,0.0008046437927711873,1.0,1.0,2.616118458217387,0.07218516940238572,50,0.1,333
DR_20,0.2716337561039325,-0.02836624389606751,0.0008046437927711873,1.0,1.0,2.616118458217387,0.07218516940238572,50,0.1,333
DR_8,0.25430543888900226,-0.04569456111099773,0.0020879929151267065,1.0,1.0,2.9342932646112083,0.08085730683223682,50,0.1,334
DR_20,0.25430543888900226,-0.04569456111099773,0.0020879929151267065,1.0,1.0,2.9342932646112083,0.08085730683223682,50,0.1,334
DR_8,0.2768793423254949,-0.023120657674505107,0.0005345648113016519,1.0,1.0,7.679441167658288,0.23549294399401646,50,0.1,335
DR_20,0.2768793423254949,-0.023120657674505107,0.0005345648113016519,1.0,1.0,7.679441167658288,0.23549294399401646,50,0.1,335
DR_8,0.3251365668873612,0.02513656688736121,0.000631846994882784,1.0,1.0,3.5202154448804235,0.07669550753953967,50,0.1,336
DR_20,0.3251365668873612,0.02513656688736121,0.000631846994882784,1.0,1.0,3.5202154448804235,0.07669550753953967,50,0.1,336
DR_8,0.33034452576243784,0.030344525762437846,0.0009207902437472541,1.0,1.0,3.0988207804463643,0.0727418519379198,50,0.1,337
DR_20,0.33034452576243784,0.030344525762437846,0.0009207902437472541,1.0,1.0,3.0988207804463643,0.0727418519379198,50,0.1,337
DR_8,0.29916751791774954,-0.000832482082250452,6.930264172680482e-07,1.0,1.0,1.8921320197108453,0.03456662625675545,50,0.1,338
DR_20,0.29916751791774954,-0.000832482082250452,6.930264172680482e-07,1.0,1.0,1.8921320197108453,0.03456662625675545,50,0.1,338
DR_8,0.32617456343342877,0.026174563433428777,0.0006851077709305869,1.0,1.0,5.549862664831334,0.18759365106159148,50,0.1,339
DR_20,0.32617456343342877,0.026174563433428777,0.0006851077709305869,1.0,1.0,5.549862664831334,0.18759365106159148,50,0.1,339
DR_8,0.23829974122186698,-0.06170025877813301,0.0038069219332885797,0.0,0.0,3.735256662473401,0.09906398158865476,50,0.1,340
DR_20,0.23829974122186698,-0.06170025877813301,0.0038069219332885797,0.0,0.0,3.735256662473401,0.09906398158865476,50,0.1,340
DR_8,0.30228180736666654,0.002281807366666555,5.206644858573758e-06,1.0,1.0,4.825168607764848,0.15469507141012082,50,0.1,341
DR_20,0.30228180736666654,0.002281807366666555,5.206644858573758e-06,1.0,1.0,4.825168607764848,0.15469507141012082,50,0.1,341
DR_8,0.3182859059608983,0.018285905960898297,0.00033437435681081583,1.0,1.0,5.6214839050835135,0.05684821927190831,50,0.1,342
DR_20,0.3182859059608983,0.018285905960898297,0.00033437435681081583,1.0,1.0,5.6214839050835135,0.05684821927190831,50,0.1,342
DR_8,0.29335801007923157,-0.006641989920768421,4.411603010758929e-05,1.0,1.0,4.92140201150028,0.2580689585772927,50,0.1,343
DR_20,0.29335801007923157,-0.006641989920768421,4.411603010758929e-05,1.0,1.0,4.92140201150028,0.2580689585772927,50,0.1,343
DR_8,0.25264204687410846,-0.04735795312589153,0.002242775724274139,0.0,0.0,7.122470317242462,0.41404588541739273,50,0.1,344
DR_20,0.25264204687410846,-0.04735795312589153,0.002242775724274139,0.0,0.0,7.122470317242462,0.41404588541739273,50,0.1,344
DR_8,0.28401087441019196,-0.01598912558980803,0.00025565213712665393,1.0,1.0,7.073182440927015,0.2366059493977553,50,0.1,345
DR_20,0.28401087441019196,-0.01598912558980803,0.00025565213712665393,1.0,1.0,7.073182440927015,0.2366059493977553,50,0.1,345
DR_8,0.27278861723008546,-0.027211382769914527,0.0007404593522508012,1.0,1.0,4.488743679272044,0.11759397158224265,50,0.1,346
DR_20,0.27278861723008546,-0.027211382769914527,0.0007404593522508012,1.0,1.0,4.488743679272044,0.11759397158224265,50,0.1,346
DR_8,0.30412259150327514,0.0041225915032751526,1.6995760702876483e-05,1.0,1.0,0.0,0.012419259736119468,50,0.1,347
DR_20,0.30412259150327514,0.0041225915032751526,1.6995760702876483e-05,1.0,1.0,0.0,0.012419259736119468,50,0.1,347
DR_8,0.2983544294031988,-0.0016455705968012047,2.7079025890566728e-06,1.0,1.0,8.0,0.2862897242244957,50,0.1,348
DR_20,0.29995689438464646,-4.310561535353363e-05,1.8580940750067945e-09,1.0,1.0,11.361377693986853,0.669761982914942,50,0.1,348
DR_8,0.3202434625730011,0.020243462573001136,0.00040979777694449777,1.0,1.0,3.335138244532607,0.0511334359047985,50,0.1,349
DR_20,0.3202434625730011,0.020243462573001136,0.00040979777694449777,1.0,1.0,3.335138244532607,0.0511334359047985,50,0.1,349
DR_8,0.2907564827763169,-0.009243517223683106,8.544261066452624e-05,1.0,1.0,8.0,0.06458703461495816,50,0.1,350
DR_20,0.29083617445779036,-0.009163825542209625,8.397569856805352e-05,1.0,1.0,8.328007080130146,0.06944550218439123,50,0.1,350
DR_8,0.2976749969246395,-0.0023250030753604878,5.405639300435726e-06,1.0,1.0,3.999145545690693,0.06082261768578772,50,0.1,351
DR_20,0.2976749969246395,-0.0023250030753604878,5.405639300435726e-06,1.0,1.0,3.999145545690693,0.06082261768578772,50,0.1,351
DR_8,0.31762769071338176,0.017627690713381772,0.00031073547988664596,1.0,1.0,1.0344774559446857,0.03802698591127371,50,0.1,352
DR_20,0.31762769071338176,0.017627690713381772,0.00031073547988664596,1.0,1.0,1.0344774559446857,0.03802698591127371,50,0.1,352
DR_8,0.26961757676716225,-0.03038242323283774,0.0009230916414992785,1.0,1.0,1.993001409471999,0.05079669015637397,50,0.1,353
DR_20,0.26961757676716225,-0.03038242323283774,0.0009230916414992785,1.0,1.0,1.993001409471999,0.05079669015637397,50,0.1,353
DR_8,0.26653043352149874,-0.033469566478501245,0.0011202118802588143,1.0,1.0,4.673675271485561,0.10905849259801924,50,0.1,354
DR_20,0.26653043352149874,-0.033469566478501245,0.0011202118802588143,1.0,1.0,4.673675271485561,0.10905849259801924,50,0.1,354
DR_8,0.31770159214696775,0.01770159214696776,0.00031334636453759064,1.0,1.0,3.6778084297839904,0.11711501024328236,50,0.1,355
DR_20,0.31770159214696775,0.01770159214696776,0.00031334636453759064,1.0,1.0,3.6778084297839904,0.11711501024328236,50,0.1,355
DR_8,0.33285466351765347,0.03285466351765348,0.0010794289148582307,1.0,1.0,2.4527761558021077,0.06810480517515764,50,0.1,356
DR_20,0.33285466351765347,0.03285466351765348,0.0010794289148582307,1.0,1.0,2.4527761558021077,0.06810480517515764,50,0.1,356
DR_8,0.3193656183281398,0.019365618328139822,0.000375027173231185,1.0,1.0,4.103316968742104,0.088700731444531,50,0.1,357
DR_20,0.3193656183281398,0.019365618328139822,0.000375027173231185,1.0,1.0,4.103316968742104,0.088700731444531,50,0.1,357
DR_8,0.3030309316088944,0.003030931608894394,9.186546417795159e-06,1.0,1.0,8.0,0.06735745170726792,50,0.1,358
DR_20,0.30443314074832756,0.004433140748327569,1.9652736894482314e-05,1.0,1.0,20.0,0.4131082358117808,50,0.1,358
DR_8,0.29544892523104904,-0.004551074768950947,2.0712281552581912e-05,1.0,1.0,8.0,0.6847823613740821,50,0.1,359
DR_20,0.29380773731605,-0.006192262683950012,3.83441171470398e-05,1.0,1.0,9.714594729415476,1.1624871175726665,50,0.1,359
DR_8,0.29657003498766066,-0.003429965012339331,1.1764659985871948e-05,1.0,1.0,4.040712716187037,0.1293139975705737,50,0.1,360
DR_20,0.29657003498766066,-0.003429965012339331,1.1764659985871948e-05,1.0,1.0,4.040712716187037,0.1293139975705737,50,0.1,360
DR_8,0.3305336294654068,0.03053362946540683,0.0009323025283307602,1.0,1.0,1.6147684850109818,0.04355157820635368,50,0.1,361
DR_20,0.3305336294654068,0.03053362946540683,0.0009323025283307602,1.0,1.0,1.6147684850109818,0.04355157820635368,50,0.1,361
DR_8,0.2995923623072034,-0.0004076376927966141,1.6616848858854674e-07,1.0,1.0,4.307205166386844,0.1392785233500857,50,0.1,362
DR_20,0.2995923623072034,-0.0004076376927966141,1.6616848858854674e-07,1.0,1.0,4.307205166386844,0.1392785233500857,50,0.1,362
DR_8,0.3353169361329654,0.03531693613296544,0.0012472859778199597,1.0,1.0,2.7474753086128882,0.037756642808987315,50,0.1,363
DR_20,0.3353169361329654,0.03531693613296544,0.0012472859778199597,1.0,1.0,2.7474753086128882,0.037756642808987315,50,0.1,363
DR_8,0.2670725928486767,-0.03292740715132331,0.0010842141417090171,1.0,1.0,3.8446061100622044,0.06770282045885244,50,0.1,364
DR_20,0.2670725928486767,-0.03292740715132331,0.0010842141417090171,1.0,1.0,3.8446061100622044,0.06770282045885244,50,0.1,364
DR_8,0.2913664475929414,-0.008633552407058598,7.453822716542731e-05,1.0,1.0,5.245098469801849,0.07763280420690316,50,0.1,365
DR_20,0.2913664475929414,-0.008633552407058598,7.453822716542731e-05,1.0,1.0,5.245098469801849,0.07763280420690316,50,0.1,365
DR_8,0.27674513574445014,-0.023254864255549845,0.0005407887115440499,1.0,1.0,2.6812488166344983,0.05889903808412822,50,0.1,366
DR_20,0.27674513574445014,-0.023254864255549845,0.0005407887115440499,1.0,1.0,2.6812488166344983,0.05889903808412822,50,0.1,366
DR_8,0.30530304620091414,0.005303046200914152,2.8122299009030022e-05,1.0,1.0,8.0,0.2492657613438054,50,0.1,367
DR_20,0.30619429014177035,0.006194290141770364,3.836923036043352e-05,1.0,1.0,9.10124582693176,0.33483638792628284,50,0.1,367
DR_8,0.2989957218054491,-0.0010042781945509005,1.0085746920504163e-06,1.0,1.0,2.7679870014327204,0.07173001800913283,50,0.1,368
DR_20,0.2989957218054491,-0.0010042781945509005,1.0085746920504163e-06,1.0,1.0,2.7679870014327204,0.07173001800913283,50,0.1,368
DR_8,0.25604726538773454,-0.043952734612265454,0.0019318428798962377,1.0,1.0,3.0529504273609684,0.08043101192390666,50,0.1,369
DR_20,0.25604726538773454,-0.043952734612265454,0.0019318428798962377,1.0,1.0,3.0529504273609684,0.08043101192390666,50,0.1,369
DR_8,0.25782583702815526,-0.04217416297184473,0.0017786600223757192,1.0,1.0,4.686758300677646,0.09228209819283408,50,0.1,370
DR_20,0.25782583702815526,-0.04217416297184473,0.0017786600223757192,1.0,1.0,4.686758300677646,0.09228209819283408,50,0.1,370
DR_8,0.3146238091148724,0.014623809114872433,0.00021385579302822603,1.0,1.0,5.14172499483296,0.12934510714669997,50,0.1,371
DR_20,0.3146238091148724,0.014623809114872433,0.00021385579302822603,1.0,1.0,5.14172499483296,0.12934510714669997,50,0.1,371
DR_8,0.32620639044028227,0.02620639044028228,0.0006867748999085184,1.0,1.0,6.700249982248368,0.21160510509946673,50,0.1,372
DR_20,0.32620639044028227,0.02620639044028228,0.0006867748999085184,1.0,1.0,6.700249982248368,0.21160510509946673,50,0.1,372
DR_8,0.3291091998914973,0.029109199891497295,0.0008473455183231461,1.0,1.0,1.5966080346856428,0.0408877736942969,50,0.1,373
DR_20,0.3291091998914973,0.029109199891497295,0.0008473455183231461,1.0,1.0,1.5966080346856428,0.0408877736942969,50,0.1,373
DR_8,0.31181712287753105,0.011817122877531061,0.00013964439310266798,1.0,1.0,4.196373159956473,0.21775749403375178,50,0.1,374
DR_20,0.31181712287753105,0.011817122877531061,0.00013964439310266798,1.0,1.0,4.196373159956473,0.21775749403375178,50,0.1,374
DR_8,0.25693452437783504,-0.04306547562216495,0.0018546351905632836,1.0,1.0,2.410456313220803,0.04009787668123437,50,0.1,375
DR_20,0.25693452437783504,-0.04306547562216495,0.0018546351905632836,1.0,1.0,2.410456313220803,0.04009787668123437,50,0.1,375
DR_8,0.2635698137724286,-0.03643018622757138,0.0013271584685755316,1.0,1.0,2.2629087634600418,0.07336811612662848,50,0.1,376
DR_20,0.2635698137724286,-0.03643018622757138,0.0013271584685755316,1.0,1.0,2.2629087634600418,0.07336811612662848,50,0.1,376
DR_8,0.26319880695368575,-0.03680119304631424,0.0013543278096320875,1.0,1.0,8.0,0.24893521961271228,50,0.1,377
DR_20,0.261888922155951,-0.03811107784404899,0.001452454254435162,1.0,1.0,18.415340407538338,4.101494444832823,50,0.1,377
DR_8,0.3060911865157093,0.006091186515709335,3.7102553169159226e-05,1.0,1.0,8.0,0.472887968370619,50,0.1,378
DR_20,0.3036504696820009,0.0036504696820008897,1.3325928899207677e-05,1.0,1.0,9.762184589633868,0.8733878219062132,50,0.1,378
DR_8,0.30579342141876215,0.005793421418762157,3.356373173537212e-05,1.0,1.0,6.673697572036463,0.17726103592481915,50,0.1,379
DR_20,0.30579342915019037,0.005793429150190377,3.3563821318275594e-05,1.0,1.0,6.673720444840612,0.17726230140219978,50,0.1,379
DR_8,0.27580140150495547,-0.02419859849504452,0.000585572169124371,1.0,1.0,3.355463238923905,0.10282799484741435,50,0.1,380
DR_20,0.27580140150495547,-0.02419859849504452,0.000585572169124371,1.0,1.0,3.355463238923905,0.10282799484741435,50,0.1,380
DR_8,0.29393364183200554,-0.006066358167994446,3.6800701422392926e-05,1.0,1.0,2.6846590880668866,0.08981418165042485,50,0.1,381
DR_20,0.29393364183200554,-0.006066358167994446,3.6800701422392926e-05,1.0,1.0,2.6846590880668866,0.08981418165042485,50,0.1,381
DR_8,0.3349603284783915,0.034960328478391534,0.0012222245673170341,1.0,1.0,2.1752060834208518,0.031197767241878595,50,0.1,382
DR_20,0.3349603284783915,0.034960328478391534,0.0012222245673170341,1.0,1.0,2.1752060834208518,0.031197767241878595,50,0.1,382
DR_8,0.30510596120764094,0.005105961207640952,2.607083985393425e-05,1.0,1.0,0.0,0.012733426266528503,50,0.1,383
DR_20,0.30510596120764094,0.005105961207640952,2.607083985393425e-05,1.0,1.0,0.0,0.012733426266528503,50,0.1,383
DR_8,0.34146092447561566,0.04146092447561567,0.0017190082583727064,1.0,1.0,1.9993483912421575,0.03356018154035983,50,0.1,384
DR_20,0.34146092447561566,0.04146092447561567,0.0017190082583727064,1.0,1.0,1.9993483912421575,0.03356018154035983,50,0.1,384
DR_8,0.27281685421298896,-0.02718314578701103,0.0007389234148778955,1.0,1.0,5.199764719554911,0.1209736495523981,50,0.1,385
DR_20,0.27281685421298896,-0.02718314578701103,0.0007389234148778955,1.0,1.0,5.199764719554911,0.1209736495523981,50,0.1,385
DR_8,0.2716827057336812,-0.028317294266318793,0.0008018691545652912,1.0,1.0,4.081436427201476,0.054143774491841754,50,0.1,386
DR_20,0.2716827057336812,-0.028317294266318793,0.0008018691545652912,1.0,1.0,4.081436427201476,0.054143774491841754,50,0.1,386
DR_8,0.27756788848810726,-0.022432111511892727,0.0005031996268819902,1.0,1.0,2.0179927692954096,0.06877087000739096,50,0.1,387
DR_20,0.27756788848810726,-0.022432111511892727,0.0005031996268819902,1.0,1.0,2.0179927692954096,0.06877087000739096,50,0.1,387
DR_8,0.3205865328067853,0.020586532806785296,0.0004238053330048473,1.0,1.0,2.7737865236380026,0.04544087868357755,50,0.1,388
DR_20,0.3205865328067853,0.020586532806785296,0.0004238053330048473,1.0,1.0,2.7737865236380026,0.04544087868357755,50,0.1,388
DR_8,0.34895504316960996,0.04895504316960997,0.0023965962517383758,0.0,0.0,3.6396775089469946,0.08580524805482385,50,0.1,389
DR_20,0.34895504316960996,0.04895504316960997,0.0023965962517383758,0.0,0.0,3.6396775089469946,0.08580524805482385,50,0.1,389
DR_8,0.29450704926682014,-0.005492950733179847,3.0172507757141015e-05,1.0,1.0,5.107314054664992,0.14251854463168556,50,0.1,390
DR_20,0.29450704926682014,-0.005492950733179847,3.0172507757141015e-05,1.0,1.0,5.107314054664992,0.14251854463168556,50,0.1,390
DR_8,0.33284764329889527,0.03284764329889528,0.00107896767029146,1.0,1.0,1.4481159868907836,0.04821370795395445,50,0.1,391
DR_20,0.33284764329889527,0.03284764329889528,0.00107896767029146,1.0,1.0,1.4481159868907836,0.04821370795395445,50,0.1,391
DR_8,0.2872302254562569,-0.012769774543743062,0.00016306714189802832,1.0,1.0,1.4771943713008238,0.0418918540890885,50,0.1,392
DR_20,0.2872302254562569,-0.012769774543743062,0.00016306714189802832,1.0,1.0,1.4771943713008238,0.0418918540890885,50,0.1,392
DR_8,0.3074237152498483,0.007423715249848306,5.51115481108303e-05,1.0,1.0,4.268177952291599,0.1222091267373067,50,0.1,393
DR_20,0.3074237152498483,0.007423715249848306,5.51115481108303e-05,1.0,1.0,4.268177952291599,0.1222091267373067,50,0.1,393
DR_8,0.3282347162371993,0.02823471623719931,0.0007971992009951663,1.0,1.0,1.9065907832291917,0.055794622713516734,50,0.1,394
DR_20,0.3282347162371993,0.02823471623719931,0.0007971992009951663,1.0,1.0,1.9065907832291917,0.055794622713516734,50,0.1,394
DR_8,0.3206454664660977,0.020645466466097717,0.00042623528560276536,1.0,1.0,4.35942914362193,0.043093615111605525,50,0.1,395
DR_20,0.3206454664660977,0.020645466466097717,0.00042623528560276536,1.0,1.0,4.35942914362193,0.043093615111605525,50,0.1,395
DR_8,0.3187826835970714,0.018782683597071415,0.0003527892031076956,1.0,1.0,4.617929824133391,0.05244035652745272,50,0.1,396
DR_20,0.3187826835970714,0.018782683597071415,0.0003527892031076956,1.0,1.0,4.617929824133391,0.05244035652745272,50,0.1,396
DR_8,0.3046420796175133,0.004642079617513284,2.1548903175332277e-05,1.0,1.0,2.756451747212485,0.06996468872346856,50,0.1,397
DR_20,0.3046420796175133,0.004642079617513284,2.1548903175332277e-05,1.0,1.0,2.756451747212485,0.06996468872346856,50,0.1,397
DR_8,0.2905279509899,-0.009472049010100014,8.971971244973666e-05,1.0,1.0,5.971842498059268,0.21138924583373447,50,0.1,398
DR_20,0.2905279509899,-0.009472049010100014,8.971971244973666e-05,1.0,1.0,5.971842498059268,0.21138924583373447,50,0.1,398
DR_8,0.29940085923112114,-0.0005991407688788475,3.5896966093273656e-07,1.0,1.0,3.8161146113839015,0.12643155050879953,50,0.1,399
DR_20,0.29940085923112114,-0.0005991407688788475,3.5896966093273656e-07,1.0,1.0,3.8161146113839015,0.12643155050879953,50,0.1,399
DR_8,0.3613868853681785,0.06138688536817849,0.003768349695205886,0.0,1.0,1.523507610390317,0.06064831054762636,50,0.1,400
DR_20,0.3613868853681785,0.06138688536817849,0.003768349695205886,0.0,1.0,1.523507610390317,0.06064831054762636,50,0.1,400
DR_8,0.2982151772335669,-0.001784822766433103,3.1855923075779147e-06,1.0,1.0,3.142041421570031,0.039948750635806836,50,0.1,401
DR_20,0.2982151772335669,-0.001784822766433103,3.1855923075779147e-06,1.0,1.0,3.142041421570031,0.039948750635806836,50,0.1,401
DR_8,0.29856674444149905,-0.0014332555585009343,2.054221495973825e-06,1.0,1.0,1.481765796525183,0.0364568445803248,50,0.1,402
DR_20,0.29856674444149905,-0.0014332555585009343,2.054221495973825e-06,1.0,1.0,1.481765796525183,0.0364568445803248,50,0.1,402
DR_8,0.3421279248988082,0.04212792489880823,0.0017747620562796266,1.0,1.0,2.192241261111717,0.03530600946289368,50,0.1,403
DR_20,0.3421279248988082,0.04212792489880823,0.0017747620562796266,1.0,1.0,2.192241261111717,0.03530600946289368,50,0.1,403
DR_8,0.30053535370523127,0.0005353537052312785,2.8660358970485855e-07,1.0,1.0,1.6469067381359688,0.06883068867386179,50,0.1,404
DR_20,0.30053535370523127,0.0005353537052312785,2.8660358970485855e-07,1.0,1.0,1.6469067381359688,0.06883068867386179,50,0.1,404
DR_8,0.37884423492199487,0.07884423492199488,0.006216413380434717,0.0,0.0,4.488531818142976,0.06151551450891671,50,0.1,405
DR_20,0.37884423492199487,0.07884423492199488,0.006216413380434717,0.0,0.0,4.488531818142976,0.06151551450891671,50,0.1,405
DR_8,0.2676134241242736,-0.03238657587572641,0.0010488902969541837,1.0,1.0,3.282781832887636,0.09172520164764851,50,0.1,406
DR_20,0.2676134241242736,-0.03238657587572641,0.0010488902969541837,1.0,1.0,3.282781832887636,0.09172520164764851,50,0.1,406
DR_8,0.308971135918192,0.008971135918191986,8.048127966267437e-05,1.0,1.0,0.0,0.01295440734616471,50,0.1,407
DR_20,0.308971135918192,0.008971135918191986,8.048127966267437e-05,1.0,1.0,0.0,0.01295440734616471,50,0.1,407
DR_8,0.3057158349284088,0.005715834928408825,3.267076892881832e-05,1.0,1.0,4.473806984278286,0.12504155326651148,50,0.1,408
DR_20,0.3057158349284088,0.005715834928408825,3.267076892881832e-05,1.0,1.0,4.473806984278286,0.12504155326651148,50,0.1,408
DR_8,0.31567433183202837,0.015674331832028376,0.000245684678380538,1.0,1.0,2.3780896016488624,0.04471288753130403,50,0.1,409
DR_20,0.31567433183202837,0.015674331832028376,0.000245684678380538,1.0,1.0,2.3780896016488624,0.04471288753130403,50,0.1,409
DR_8,0.33287595927193614,0.03287595927193615,0.0010808286980500046,1.0,1.0,5.249234895805659,0.240344655799551,50,0.1,410
DR_20,0.33287595927193614,0.03287595927193615,0.0010808286980500046,1.0,1.0,5.249234895805659,0.240344655799551,50,0.1,410
DR_8,0.28142537438881193,-0.018574625611188056,0.0003450167165958033,1.0,1.0,7.7391085472260235,0.20324695770328932,50,0.1,411
DR_20,0.28142537438881193,-0.018574625611188056,0.0003450167165958033,1.0,1.0,7.7391085472260235,0.20324695770328932,50,0.1,411
DR_8,0.3488917780201557,0.04889177802015571,0.0023904059579721807,0.0,0.0,5.804871622283187,0.0868256903960349,50,0.1,412
DR_20,0.3488917780201557,0.04889177802015571,0.0023904059579721807,0.0,0.0,5.804871622283187,0.0868256903960349,50,0.1,412
DR_8,0.3009309661701778,0.0009309661701777938,8.666980100155089e-07,1.0,1.0,2.479909113564451,0.03465052982263144,50,0.1,413
DR_20,0.3009309661701778,0.0009309661701777938,8.666980100155089e-07,1.0,1.0,2.479909113564451,0.03465052982263144,50,0.1,413
DR_8,0.25839882007847836,-0.041601179921521625,0.001730658170862814,1.0,1.0,7.12690102630078,0.3264310744303908,50,0.1,414
DR_20,0.25839882007847836,-0.041601179921521625,0.001730658170862814,1.0,1.0,7.12690102630078,0.3264310744303908,50,0.1,414
DR_8,0.3168288610962716,0.01682886109627163,0.0002832105657976048,1.0,1.0,4.475833913245423,0.21651122253600374,50,0.1,415
DR_20,0.3168288610962716,0.01682886109627163,0.0002832105657976048,1.0,1.0,4.475833913245423,0.21651122253600374,50,0.1,415
DR_8,0.29855645397817976,-0.00144354602182023,2.083825117113012e-06,1.0,1.0,4.987046423465437,0.09822771092065948,50,0.1,416
DR_20,0.29855645397817976,-0.00144354602182023,2.083825117113012e-06,1.0,1.0,4.987046423465437,0.09822771092065948,50,0.1,416
DR_8,0.276686496403506,-0.02331350359649398,0.0005435194499437377,1.0,1.0,1.6503048500241253,0.008265073020482624,50,0.1,417
DR_20,0.276686496403506,-0.02331350359649398,0.0005435194499437377,1.0,1.0,1.6503048500241253,0.008265073020482624,50,0.1,417
DR_8,0.2531995193177531,-0.0468004806822469,0.0021902849920893658,0.0,0.0,8.0,0.06523952853151571,50,0.1,418
DR_20,0.2536344666695786,-0.04636553333042137,0.002149762681014415,0.0,0.0,16.060324208488602,0.14051151997153807,50,0.1,418
DR_8,0.30694824229343465,0.006948242293434659,4.8278070968274125e-05,1.0,1.0,8.0,0.3069660380043571,50,0.1,419
DR_20,0.3060960490680996,0.006096049068099629,3.716181424067836e-05,1.0,1.0,11.009400397683928,0.6732657221637868,50,0.1,419
DR_8,0.3334508821943184,0.03345088219431841,0.0011189615195781684,1.0,1.0,3.720696234537577,0.05276181303091065,50,0.1,420
DR_20,0.3334508821943184,0.03345088219431841,0.0011189615195781684,1.0,1.0,3.720696234537577,0.05276181303091065,50,0.1,420
DR_8,0.30858952515711763,0.008589525157117639,7.37799424247568e-05,1.0,1.0,5.267422771523774,0.2549382705105924,50,0.1,421
DR_20,0.30858952515711763,0.008589525157117639,7.37799424247568e-05,1.0,1.0,5.267422771523774,0.2549382705105924,50,0.1,421
DR_8,0.25392240013865053,-0.04607759986134946,0.002123145208982632,1.0,1.0,4.31003044425014,0.15113084848169323,50,0.1,422
DR_20,0.25392240013865053,-0.04607759986134946,0.002123145208982632,1.0,1.0,4.31003044425014,0.15113084848169323,50,0.1,422
DR_8,0.3103093030365208,0.010309303036520834,0.00010628172909881768,1.0,1.0,3.7137645967820587,0.043543782159395805,50,0.1,423
DR_20,0.3103093030365208,0.010309303036520834,0.00010628172909881768,1.0,1.0,3.7137645967820587,0.043543782159395805,50,0.1,423
DR_8,0.30525133361785395,0.005251333617853959,2.7576504766003153e-05,1.0,1.0,5.4666299781953755,0.18526577659847407,50,0.1,424
DR_20,0.30525133361785395,0.005251333617853959,2.7576504766003153e-05,1.0,1.0,5.4666299781953755,0.18526577659847407,50,0.1,424
DR_8,0.30977201906400764,0.009772019064007653,9.549235658732901e-05,1.0,1.0,7.324031841470115,0.1878973843012874,50,0.1,425
DR_20,0.30977201906400764,0.009772019064007653,9.549235658732901e-05,1.0,1.0,7.324031841470115,0.1878973843012874,50,0.1,425
DR_8,0.23772558692158738,-0.06227441307841261,0.0038781025242607676,0.0,0.0,5.655554263535001,0.17394911341415195,50,0.1,426
DR_20,0.23772558692158738,-0.06227441307841261,0.0038781025242607676,0.0,0.0,5.655554263535001,0.17394911341415195,50,0.1,426
DR_8,0.2932652249345942,-0.0067347750654057625,4.5357195181611195e-05,1.0,1.0,2.5596287942548077,0.04509574854345977,50,0.1,427
DR_20,0.2932652249345942,-0.0067347750654057625,4.5357195181611195e-05,1.0,1.0,2.5596287942548077,0.04509574854345977,50,0.1,427
DR_8,0.25208192502939636,-0.04791807497060363,0.00229614190888839,0.0,0.0,5.217950804012968,0.03914771555456005,50,0.1,428
DR_20,0.25208192502939636,-0.04791807497060363,0.00229614190888839,0.0,0.0,5.217950804012968,0.03914771555456005,50,0.1,428
DR_8,0.3186841557434762,0.018684155743476205,0.00034909767584647485,1.0,1.0,5.582627614640337,0.12340861104069967,50,0.1,429
DR_20,0.3186841557434762,0.018684155743476205,0.00034909767584647485,1.0,1.0,5.582627614640337,0.12340861104069967,50,0.1,429
DR_8,0.3060284664336507,0.0060284664336507365,3.634240754165363e-05,1.0,1.0,4.0938623155087,0.1308506067603258,50,0.1,430
DR_20,0.3060284664336507,0.0060284664336507365,3.634240754165363e-05,1.0,1.0,4.0938623155087,0.1308506067603258,50,0.1,430
DR_8,0.3110152022099959,0.011015202209995911,0.00012133467972709881,1.0,1.0,3.852396514315132,0.06582152919729785,50,0.1,431
DR_20,0.3110152022099959,0.011015202209995911,0.00012133467972709881,1.0,1.0,3.852396514315132,0.06582152919729785,50,0.1,431
DR_8,0.3130213514151241,0.013021351415124116,0.00016955559267615482,1.0,1.0,1.6939133528764674,0.062204344523565165,50,0.1,432
DR_20,0.3130213514151241,0.013021351415124116,0.00016955559267615482,1.0,1.0,1.6939133528764674,0.062204344523565165,50,0.1,432
DR_8,0.3232937787842212,0.02329377878422123,0.0005426001300482352,1.0,1.0,6.4806954644474,0.42873365737044994,50,0.1,433
DR_20,0.3232937787842212,0.02329377878422123,0.0005426001300482352,1.0,1.0,6.4806954644474,0.42873365737044994,50,0.1,433
DR_8,0.28190833044263686,-0.018091669557363133,0.0003273085073728199,1.0,1.0,2.3628046787769446,0.055041667350467186,50,0.1,434
DR_20,0.28190833044263686,-0.018091669557363133,0.0003273085073728199,1.0,1.0,2.3628046787769446,0.055041667350467186,50,0.1,434
DR_8,0.2925227946354227,-0.0074772053645772996,5.590860006406355e-05,1.0,1.0,5.396117741670287,0.17422236596097596,50,0.1,435
DR_20,0.2925227946354227,-0.0074772053645772996,5.590860006406355e-05,1.0,1.0,5.396117741670287,0.17422236596097596,50,0.1,435
DR_8,0.2572451588469334,-0.0427548411530666,0.0018279764420239576,1.0,1.0,2.027473047281904,0.04743086300822455,50,0.1,436
DR_20,0.2572451588469334,-0.0427548411530666,0.0018279764420239576,1.0,1.0,2.027473047281904,0.04743086300822455,50,0.1,436
DR_8,0.2849283225451532,-0.015071677454846777,0.00022715546130293662,1.0,1.0,5.919831428838812,0.23577891912083815,50,0.1,437
DR_20,0.2849283225451532,-0.015071677454846777,0.00022715546130293662,1.0,1.0,5.919831428838812,0.23577891912083815,50,0.1,437
DR_8,0.3120102359058968,0.012010235905896838,0.00014424576651529363,1.0,1.0,1.6208286406769492,0.051083584147207955,50,0.1,438
DR_20,0.3120102359058968,0.012010235905896838,0.00014424576651529363,1.0,1.0,1.6208286406769492,0.051083584147207955,50,0.1,438
DR_8,0.2896411475619544,-0.010358852438045574,0.00010730582383320272,1.0,1.0,3.9794054005013737,0.055609178992997665,50,0.1,439
DR_20,0.2896411475619544,-0.010358852438045574,0.00010730582383320272,1.0,1.0,3.9794054005013737,0.055609178992997665,50,0.1,439
DR_8,0.2996831974555553,-0.00031680254444471645,1.0036385216664654e-07,1.0,1.0,4.205979815323856,0.12920728443495597,50,0.1,440
DR_20,0.2996831974555553,-0.00031680254444471645,1.0036385216664654e-07,1.0,1.0,4.205979815323856,0.12920728443495597,50,0.1,440
DR_8,0.29253810206607,-0.007461897933929984,5.5679920776388566e-05,1.0,1.0,2.4361647684796357,0.048418993675962606,50,0.1,441
DR_20,0.29253810206607,-0.007461897933929984,5.5679920776388566e-05,1.0,1.0,2.4361647684796357,0.048418993675962606,50,0.1,441
DR_8,0.32433479590348624,0.02433479590348625,0.0005921822916643312,1.0,1.0,5.021528168110935,0.15493404268822142,50,0.1,442
DR_20,0.32433479590348624,0.02433479590348625,0.0005921822916643312,1.0,1.0,5.021528168110935,0.15493404268822142,50,0.1,442
DR_8,0.3261854706964848,0.026185470696484803,0.0006856788755964643,1.0,1.0,3.3241869744215418,0.0443205258585989,50,0.1,443
DR_20,0.3261854706964848,0.026185470696484803,0.0006856788755964643,1.0,1.0,3.3241869744215418,0.0443205258585989,50,0.1,443
DR_8,0.29754032462051283,-0.0024596753794871584,6.050002972455297e-06,1.0,1.0,8.0,0.17375859469685773,50,0.1,444
DR_20,0.299834844748116,-0.00016515525188398605,2.727625722486288e-08,1.0,1.0,16.20223785804946,0.9558391922421897,50,0.1,444
DR_8,0.2680040302591814,-0.031995969740818586,0.0010237420796553787,1.0,1.0,6.255037106238082,0.22341028796333184,50,0.1,445
DR_20,0.2680040302591814,-0.031995969740818586,0.0010237420796553787,1.0,1.0,6.255037106238082,0.22341028796333184,50,0.1,445
DR_8,0.3018132291934103,0.001813229193410315,3.287800107835422e-06,1.0,1.0,8.0,0.39599683950917375,50,0.1,446
DR_20,0.3017995708016815,0.001799570801681527,3.238455070264694e-06,1.0,1.0,8.050455047006674,0.40207993104901807,50,0.1,446
DR_8,0.31322598769711446,0.013225987697114472,0.00017492675056422337,1.0,1.0,4.670466244587031,0.09546735966362921,50,0.1,447
DR_20,0.31322598769711446,0.013225987697114472,0.00017492675056422337,1.0,1.0,4.670466244587031,0.09546735966362921,50,0.1,447
DR_8,0.29762051787797433,-0.0023794821220256557,5.661935169039717e-06,1.0,1.0,4.763470003173779,0.12204100232214353,50,0.1,448
DR_20,0.29762051787797433,-0.0023794821220256557,5.661935169039717e-06,1.0,1.0,4.763470003173779,0.12204100232214353,50,0.1,448
DR_8,0.3149683032613393,0.0149683032613393,0.0002240501025234207,1.0,1.0,6.432346593854329,0.10292720388967236,50,0.1,449
DR_20,0.3149683222068899,0.014968322206889928,0.00022405066968927417,1.0,1.0,6.4324194597058835,0.10292989081778967,50,0.1,449
DR_8,0.28430970552412244,-0.015690294475877553,0.00024618534073975363,1.0,1.0,2.888063572018178,0.07709714389013758,50,0.1,450
DR_20,0.28430970552412244,-0.015690294475877553,0.00024618534073975363,1.0,1.0,2.888063572018178,0.07709714389013758,50,0.1,450
DR_8,0.25957961944956676,-0.04042038055043323,0.001633807163841841,1.0,1.0,3.3916396755946767,0.07671926682753513,50,0.1,451
DR_20,0.25957961944956676,-0.04042038055043323,0.001633807163841841,1.0,1.0,3.3916396755946767,0.07671926682753513,50,0.1,451
DR_8,0.2955867673442693,-0.004413232655730681,1.947662247360768e-05,1.0,1.0,5.6720456329305815,0.10294793627155895,50,0.1,452
DR_20,0.2955867673442693,-0.004413232655730681,1.947662247360768e-05,1.0,1.0,5.6720456329305815,0.10294793627155895,50,0.1,452
DR_8,0.2888603747616555,-0.011139625238344497,0.0001240912504507617,1.0,1.0,3.8354900630902695,0.14002463957979505,50,0.1,453
DR_20,0.2888603747616555,-0.011139625238344497,0.0001240912504507617,1.0,1.0,3.8354900630902695,0.14002463957979505,50,0.1,453
DR_8,0.29480677103071584,-0.005193228969284147,2.6969627127412086e-05,1.0,1.0,2.9811253478855733,0.110890056048071,50,0.1,454
DR_20,0.29480677103071584,-0.005193228969284147,2.6969627127412086e-05,1.0,1.0,2.9811253478855733,0.110890056048071,50,0.1,454
DR_8,0.24450614529673723,-0.05549385470326276,0.0030795679098268385,0.0,0.0,2.5641220415693424,0.016207253630029925,50,0.1,455
DR_20,0.24450614529673723,-0.05549385470326276,0.0030795679098268385,0.0,0.0,2.5641220415693424,0.016207253630029925,50,0.1,455
DR_8,0.3293109956777806,0.029310995677780616,0.0008591344676228739,1.0,1.0,4.8170688781210504,0.0984056951062239,50,0.1,456
DR_20,0.3293109956777806,0.029310995677780616,0.0008591344676228739,1.0,1.0,4.8170688781210504,0.0984056951062239,50,0.1,456
DR_8,0.3320009833505767,0.03200098335057672,0.0010240629354038883,1.0,1.0,0.0,0.012935653342011874,50,0.1,457
DR_20,0.3320009833505767,0.03200098335057672,0.0010240629354038883,1.0,1.0,0.0,0.012935653342011874,50,0.1,457
DR_8,0.29231809590711966,-0.007681904092880332,5.901165049221159e-05,1.0,1.0,6.453735092934518,0.28928926153310397,50,0.1,458
DR_20,0.29231809590711966,-0.007681904092880332,5.901165049221159e-05,1.0,1.0,6.453735092934518,0.28928926153310397,50,0.1,458
DR_8,0.32290699187010874,0.02290699187010875,0.0005247302765372284,1.0,1.0,2.487040951368072,0.042141175689150864,50,0.1,459
DR_20,0.32290699187010874,0.02290699187010875,0.0005247302765372284,1.0,1.0,2.487040951368072,0.042141175689150864,50,0.1,459
DR_8,0.28578215968651327,-0.014217840313486718,0.0002021469831798081,1.0,1.0,8.0,0.3919270738130646,50,0.1,460
DR_20,0.2857698603771712,-0.014230139622828764,0.00020249687368520115,1.0,1.0,8.160886531171782,0.4104505865460216,50,0.1,460
DR_8,0.2845765191938776,-0.01542348080612238,0.00023788376017682547,1.0,1.0,3.4299596818840614,0.055626823422269364,50,0.1,461
DR_20,0.2845765191938776,-0.01542348080612238,0.00023788376017682547,1.0,1.0,3.4299596818840614,0.055626823422269364,50,0.1,461
DR_8,0.35408898786662085,0.05408898786662086,0.002925618608435459,0.0,0.0,2.2172655366060128,0.046607429088875336,50,0.1,462
DR_20,0.35408898786662085,0.05408898786662086,0.002925618608435459,0.0,0.0,2.2172655366060128,0.046607429088875336,50,0.1,462
DR_8,0.3118950152674727,0.01189501526747272,0.00014149138821340908,1.0,1.0,4.301559012225061,0.11938195117065649,50,0.1,463
DR_20,0.3118950152674727,0.01189501526747272,0.00014149138821340908,1.0,1.0,4.301559012225061,0.11938195117065649,50,0.1,463
DR_8,0.3282575205092806,0.028257520509280598,0.0007984874653324136,1.0,1.0,5.043750492064536,0.03440297921602216,50,0.1,464
DR_20,0.3282575205092806,0.028257520509280598,0.0007984874653324136,1.0,1.0,5.043750492064536,0.03440297921602216,50,0.1,464
DR_8,0.2906538491470982,-0.009346150852901802,8.735053576519708e-05,1.0,1.0,2.906371024389929,0.01848341418048989,50,0.1,465
DR_20,0.2906538491470982,-0.009346150852901802,8.735053576519708e-05,1.0,1.0,2.906371024389929,0.01848341418048989,50,0.1,465
DR_8,0.3365828629128796,0.0365828629128796,0.0013383058589025417,1.0,1.0,4.134853833546478,0.07597940733712702,50,0.1,466
DR_20,0.3365828629128796,0.0365828629128796,0.0013383058589025417,1.0,1.0,4.134853833546478,0.07597940733712702,50,0.1,466
DR_8,0.2964222355117291,-0.003577764488270907,1.2800398733532385e-05,1.0,1.0,2.2344192799831357,0.09970452501395176,50,0.1,467
DR_20,0.2964222355117291,-0.003577764488270907,1.2800398733532385e-05,1.0,1.0,2.2344192799831357,0.09970452501395176,50,0.1,467
DR_8,0.28467017152899,-0.015329828471009999,0.00023500364095058876,1.0,1.0,6.805549598662077,0.1330927394366559,50,0.1,468
DR_20,0.28467016891675256,-0.015329831083247425,0.00023500372104089893,1.0,1.0,6.80556305505165,0.13309318475870988,50,0.1,468
DR_8,0.30468605556531264,0.004686055565312652,2.1959116761197683e-05,1.0,1.0,2.8116842676009175,0.059198630245986754,50,0.1,469
DR_20,0.30468605556531264,0.004686055565312652,2.1959116761197683e-05,1.0,1.0,2.8116842676009175,0.059198630245986754,50,0.1,469
DR_8,0.24796710652551932,-0.052032893474480674,0.0027074220033266533,0.0,0.0,1.6584319699181667,0.024324779951205373,50,0.1,470
DR_20,0.24796710652551932,-0.052032893474480674,0.0027074220033266533,0.0,0.0,1.6584319699181667,0.024324779951205373,50,0.1,470
DR_8,0.33620480407322134,0.03620480407322135,0.0013107878379803454,1.0,1.0,6.137606022550409,0.13745518139613094,50,0.1,471
DR_20,0.33620480407322134,0.03620480407322135,0.0013107878379803454,1.0,1.0,6.137606022550409,0.13745518139613094,50,0.1,471
DR_8,0.27389044562546605,-0.02610955437453394,0.0006817088296367443,1.0,1.0,5.459508793515795,0.20254108517927805,50,0.1,472
DR_20,0.27389044562546605,-0.02610955437453394,0.0006817088296367443,1.0,1.0,5.459508793515795,0.20254108517927805,50,0.1,472
DR_8,0.27196771772309714,-0.028032282276902853,0.0007858088496519618,1.0,1.0,3.6435001986012163,0.05817217951787749,50,0.1,473
DR_20,0.27196771772309714,-0.028032282276902853,0.0007858088496519618,1.0,1.0,3.6435001986012163,0.05817217951787749,50,0.1,473
DR_8,0.31673399108497935,0.01673399108497936,0.0002800264576321687,1.0,1.0,3.142274668282932,0.06410195321274334,50,0.1,474
DR_20,0.31673399108497935,0.01673399108497936,0.0002800264576321687,1.0,1.0,3.142274668282932,0.06410195321274334,50,0.1,474
DR_8,0.31416563519597496,0.014165635195974968,0.00020066522050544479,1.0,1.0,2.211854342819181,0.053558813818023944,50,0.1,475
DR_20,0.31416563519597496,0.014165635195974968,0.00020066522050544479,1.0,1.0,2.211854342819181,0.053558813818023944,50,0.1,475
DR_8,0.3314721931876218,0.03147219318762179,0.0009904989440389874,1.0,1.0,6.6005677752205525,0.4861105488622905,50,0.1,476
DR_20,0.3314721931876218,0.03147219318762179,0.0009904989440389874,1.0,1.0,6.6005677752205525,0.4861105488622905,50,0.1,476
DR_8,0.3012672730295901,0.0012672730295901213,1.6059809315265245e-06,1.0,1.0,6.421573143818738,0.2505630662901426,50,0.1,477
DR_20,0.3012672730295901,0.0012672730295901213,1.6059809315265245e-06,1.0,1.0,6.421573143818738,0.2505630662901426,50,0.1,477
DR_8,0.3328868035315506,0.0328868035315506,0.0010815418465228092,1.0,1.0,4.244521026601632,0.04681623470740697,50,0.1,478
DR_20,0.3328868035315506,0.0328868035315506,0.0010815418465228092,1.0,1.0,4.244521026601632,0.04681623470740697,50,0.1,478
DR_8,0.2590522584716846,-0.04094774152831537,0.0016767175362697234,1.0,1.0,2.7775825410413657,0.036724702116496234,50,0.1,479
DR_20,0.2590522584716846,-0.04094774152831537,0.0016767175362697234,1.0,1.0,2.7775825410413657,0.036724702116496234,50,0.1,479
DR_8,0.31840372276095613,0.018403722760956143,0.00033869701146213517,1.0,1.0,3.561330191480669,0.09862130036919323,50,0.1,480
DR_20,0.31840372276095613,0.018403722760956143,0.00033869701146213517,1.0,1.0,3.561330191480669,0.09862130036919323,50,0.1,480
DR_8,0.3135464622833758,0.013546462283375804,0.0001835066403949232,1.0,1.0,4.0732290126114705,0.16865842106733206,50,0.1,481
DR_20,0.3135464622833758,0.013546462283375804,0.0001835066403949232,1.0,1.0,4.0732290126114705,0.16865842106733206,50,0.1,481
DR_8,0.27825280789960294,-0.02174719210039705,0.00047294036425157187,1.0,1.0,7.053129185922052,0.18433496098258217,50,0.1,482
DR_20,0.27825280789960294,-0.02174719210039705,0.00047294036425157187,1.0,1.0,7.053129185922052,0.18433496098258217,50,0.1,482
DR_8,0.30895320415203775,0.008953204152037764,8.015986458806625e-05,1.0,1.0,8.0,0.17458850566065884,50,0.1,483
DR_20,0.3090240094251465,0.009024009425146529,8.143274610513338e-05,1.0,1.0,8.188382216068417,0.18419016936540486,50,0.1,483
DR_8,0.27948453138793855,-0.020515468612061438,0.0004208844523724781,1.0,1.0,8.0,0.20067406885586156,50,0.1,484
DR_20,0.275573429845987,-0.024426570154013005,0.0005966573294889189,1.0,1.0,14.41274309250537,0.5903234641066868,50,0.1,484
DR_8,0.29786019016112464,-0.0021398098388753506,4.578786146547754e-06,1.0,1.0,3.5673044190935355,0.15321941946267328,50,0.1,485
DR_20,0.29786019016112464,-0.0021398098388753506,4.578786146547754e-06,1.0,1.0,3.5673044190935355,0.15321941946267328,50,0.1,485
DR_8,0.2977170876219226,-0.002282912378077373,5.211688925978886e-06,1.0,1.0,3.1500795140091626,0.047425542168076824,50,0.1,486
DR_20,0.2977170876219226,-0.002282912378077373,5.211688925978886e-06,1.0,1.0,3.1500795140091626,0.047425542168076824,50,0.1,486
DR_8,0.31996675870413005,0.01996675870413006,0.00039867145314895355,1.0,1.0,5.885864419829796,0.2129837901960261,50,0.1,487
DR_20,0.31996675870413005,0.01996675870413006,0.00039867145314895355,1.0,1.0,5.885864419829796,0.2129837901960261,50,0.1,487
DR_8,0.276666696044899,-0.02333330395510097,0.0005444430734611305,1.0,1.0,0.6463999314198499,0.034153588538631194,50,0.1,488
DR_20,0.276666696044899,-0.02333330395510097,0.0005444430734611305,1.0,1.0,0.6463999314198499,0.034153588538631194,50,0.1,488
DR_8,0.3036218181836827,0.0036218181836827346,1.3117566955654902e-05,1.0,1.0,1.3714389318204767,0.04216851510395792,50,0.1,489
DR_20,0.3036218181836827,0.0036218181836827346,1.3117566955654902e-05,1.0,1.0,1.3714389318204767,0.04216851510395792,50,0.1,489
DR_8,0.29761609046791326,-0.0023839095320867254,5.68302465717395e-06,1.0,1.0,8.0,0.2533887901001776,50,0.1,490
DR_20,0.2976234452278906,-0.002376554772109407,5.648012584835996e-06,1.0,1.0,8.013437317482172,0.2541862058512183,50,0.1,490
DR_8,0.3267029504208104,0.02670295042081039,0.0007130475611762578,1.0,1.0,3.7075637843180913,0.15191269569245872,50,0.1,491
DR_20,0.3267029504208104,0.02670295042081039,0.0007130475611762578,1.0,1.0,3.7075637843180913,0.15191269569245872,50,0.1,491
DR_8,0.3175537767775007,0.017553776777500696,0.0003081350791543227,1.0,1.0,4.400718478880117,0.15375354606533803,50,0.1,492
DR_20,0.3175537767775007,0.017553776777500696,0.0003081350791543227,1.0,1.0,4.400718478880117,0.15375354606533803,50,0.1,492
DR_8,0.2945412412797479,-0.005458758720252088,2.9798046765928215e-05,1.0,1.0,7.575536402532499,0.14635291757460142,50,0.1,493
DR_20,0.2945412412797479,-0.005458758720252088,2.9798046765928215e-05,1.0,1.0,7.575536402532499,0.14635291757460142,50,0.1,493
DR_8,0.26127909204282107,-0.03872090795717892,0.0014993087130283217,1.0,1.0,0.6693821595021464,0.026011956624259452,50,0.1,494
DR_20,0.26127909204282107,-0.03872090795717892,0.0014993087130283217,1.0,1.0,0.6693821595021464,0.026011956624259452,50,0.1,494
DR_8,0.300081067102889,8.106710288902086e-05,6.571875170819094e-09,1.0,1.0,3.9648520059150303,0.0412334737975025,50,0.1,495
DR_20,0.300081067102889,8.106710288902086e-05,6.571875170819094e-09,1.0,1.0,3.9648520059150303,0.0412334737975025,50,0.1,495
DR_8,0.31502147501222655,0.01502147501222656,0.0002256447115429469,1.0,1.0,0.0,0.006166577084549197,50,0.1,496
DR_20,0.31502147501222655,0.01502147501222656,0.0002256447115429469,1.0,1.0,0.0,0.006166577084549197,50,0.1,496
DR_8,0.2984015754699805,-0.0015984245300195155,2.5549609781681087e-06,1.0,1.0,4.037760013984619,0.1867286861881995,50,0.1,497
DR_20,0.2984015754699805,-0.0015984245300195155,2.5549609781681087e-06,1.0,1.0,4.037760013984619,0.1867286861881995,50,0.1,497
DR_8,0.3140631518599087,0.014063151859908696,0.00019777224023485342,1.0,1.0,6.094648783963431,0.3049569351299483,50,0.1,498
DR_20,0.3140631518599087,0.014063151859908696,0.00019777224023485342,1.0,1.0,6.094648783963431,0.3049569351299483,50,0.1,498
DR_8,0.2865560215732805,-0.013443978426719516,0.00018074055593809976,1.0,1.0,3.1770197696734237,0.06224718076768607,50,0.1,499
DR_20,0.2865560215732805,-0.013443978426719516,0.00018074055593809976,1.0,1.0,3.1770197696734237,0.06224718076768607,50,0.1,499
DR_8,0.3131496908913608,0.01314969089136081,0.00017291437053833746,1.0,1.0,3.3219316105159225,0.0477914004971353,50,0.1,500
DR_20,0.3131496908913608,0.01314969089136081,0.00017291437053833746,1.0,1.0,3.3219316105159225,0.0477914004971353,50,0.1,500
DR_8,0.31649139404846166,0.01649139404846167,0.00027196607766163705,1.0,1.0,5.0676428890772725,0.25227160486150035,50,0.1,501
DR_20,0.31649139404846166,0.01649139404846167,0.00027196607766163705,1.0,1.0,5.0676428890772725,0.25227160486150035,50,0.1,501
DR_8,0.3010005272967064,0.0010005272967064105,1.0010548714546377e-06,1.0,1.0,6.5373290395609445,0.22116140287135738,50,0.1,502
DR_20,0.3010005272967064,0.0010005272967064105,1.0010548714546377e-06,1.0,1.0,6.5373290395609445,0.22116140287135738,50,0.1,502
DR_8,0.29975685330111257,-0.0002431466988874198,5.9120317179849594e-08,1.0,1.0,3.296776277907126,0.11637811227651837,50,0.1,503
DR_20,0.29975685330111257,-0.0002431466988874198,5.9120317179849594e-08,1.0,1.0,3.296776277907126,0.11637811227651837,50,0.1,503
DR_8,0.3434656738988944,0.043465673898894386,0.0018892648074850286,0.0,0.0,6.532115420561759,0.11509176958576202,50,0.1,504
DR_20,0.3434656738988944,0.043465673898894386,0.0018892648074850286,0.0,0.0,6.532115420561759,0.11509176958576202,50,0.1,504
DR_8,0.28113562671920356,-0.01886437328079643,0.00035586457927722635,1.0,1.0,3.870157836032678,0.12330795525249802,50,0.1,505
DR_20,0.28113562671920356,-0.01886437328079643,0.00035586457927722635,1.0,1.0,3.870157836032678,0.12330795525249802,50,0.1,505
DR_8,0.33205026466487114,0.03205026466487115,0.0010272194650882884,1.0,1.0,1.2951025583075493,0.031035696471225643,50,0.1,506
DR_20,0.33205026466487114,0.03205026466487115,0.0010272194650882884,1.0,1.0,1.2951025583075493,0.031035696471225643,50,0.1,506
DR_8,0.32175432529601367,0.021754325296013677,0.00047325066908478057,1.0,1.0,3.0862790210341657,0.050987941691141285,50,0.1,507
DR_20,0.32175432529601367,0.021754325296013677,0.00047325066908478057,1.0,1.0,3.0862790210341657,0.050987941691141285,50,0.1,507
DR_8,0.2795302882503516,-0.0204697117496484,0.0004190090991136938,1.0,1.0,2.8789709007563555,0.054703532505422564,50,0.1,508
DR_20,0.2795302882503516,-0.0204697117496484,0.0004190090991136938,1.0,1.0,2.8789709007563555,0.054703532505422564,50,0.1,508
DR_8,0.2988172620465339,-0.0011827379534660731,1.398869066569115e-06,1.0,1.0,3.9278805837332533,0.13586188926944778,50,0.1,509
DR_20,0.2988172620465339,-0.0011827379534660731,1.398869066569115e-06,1.0,1.0,3.9278805837332533,0.13586188926944778,50,0.1,509
DR_8,0.28498634365035536,-0.015013656349644633,0.0002254098769852246,1.0,1.0,4.121161056548645,0.12268973882216033,50,0.1,510
DR_20,0.28498634365035536,-0.015013656349644633,0.0002254098769852246,1.0,1.0,4.121161056548645,0.12268973882216033,50,0.1,510
DR_8,0.28708537335795603,-0.012914626642043958,0.0001667875813033916,1.0,1.0,5.467587790308198,0.2213935625361622,50,0.1,511
DR_20,0.28708537335795603,-0.012914626642043958,0.0001667875813033916,1.0,1.0,5.467587790308198,0.2213935625361622,50,0.1,511
DR_8,0.286165006063349,-0.013834993936650997,0.00019140705722716985,1.0,1.0,4.5099568225977755,0.15460207048476926,50,0.1,512
DR_20,0.286165006063349,-0.013834993936650997,0.00019140705722716985,1.0,1.0,4.5099568225977755,0.15460207048476926,50,0.1,512
DR_8,0.2996963037302399,-0.0003036962697600676,9.223142426617974e-08,1.0,1.0,4.211862400304788,0.13605502250324983,50,0.1,513
DR_20,0.2996963037302399,-0.0003036962697600676,9.223142426617974e-08,1.0,1.0,4.211862400304788,0.13605502250324983,50,0.1,513
DR_8,0.29161749226746875,-0.008382507732531241,7.026643588594605e-05,1.0,1.0,5.85918096253275,0.1464406815167086,50,0.1,514
DR_20,0.29161749226746875,-0.008382507732531241,7.026643588594605e-05,1.0,1.0,5.85918096253275,0.1464406815167086,50,0.1,514
DR_8,0.30513340981386006,0.005133409813860068,2.635189631703486e-05,1.0,1.0,3.3741341243026346,0.09856298955922918,50,0.1,515
DR_20,0.30513340981386006,0.005133409813860068,2.635189631703486e-05,1.0,1.0,3.3741341243026346,0.09856298955922918,50,0.1,515
DR_8,0.3345862295923383,0.03458622959233831,0.0011962072774139385,1.0,1.0,3.9716909674573424,0.16445731716221945,50,0.1,516
DR_20,0.3345862295923383,0.03458622959233831,0.0011962072774139385,1.0,1.0,3.9716909674573424,0.16445731716221945,50,0.1,516
DR_8,0.2870786564000606,-0.012921343599939406,0.00016696112042769503,1.0,1.0,4.915183402846422,0.14784117126692176,50,0.1,517
DR_20,0.2870786564000606,-0.012921343599939406,0.00016696112042769503,1.0,1.0,4.915183402846422,0.14784117126692176,50,0.1,517
DR_8,0.30165793036610583,0.001657930366105842,2.7487330988558514e-06,1.0,1.0,4.375633513148896,0.13667099092525556,50,0.1,518
DR_20,0.30165793036610583,0.001657930366105842,2.7487330988558514e-06,1.0,1.0,4.375633513148896,0.13667099092525556,50,0.1,518
DR_8,0.33600318854234784,0.03600318854234785,0.0012962295852158477,1.0,1.0,5.640651868263741,0.0719253571981031,50,0.1,519
DR_20,0.33600318854234784,0.03600318854234785,0.0012962295852158477,1.0,1.0,5.640651868263741,0.0719253571981031,50,0.1,519
DR_8,0.2553633247246656,-0.04463667527533438,0.0019924327796356474,1.0,1.0,2.5103641354601303,0.05721553573080122,50,0.1,520
DR_20,0.2553633247246656,-0.04463667527533438,0.0019924327796356474,1.0,1.0,2.5103641354601303,0.05721553573080122,50,0.1,520
DR_8,0.29076085447460936,-0.009239145525390624,8.536181003934559e-05,1.0,1.0,3.549066659479687,0.06098555364405646,50,0.1,521
DR_20,0.29076085447460936,-0.009239145525390624,8.536181003934559e-05,1.0,1.0,3.549066659479687,0.06098555364405646,50,0.1,521
DR_8,0.23948787933111076,-0.060512120668889224,0.0036617167478462105,0.0,0.0,4.808739804558577,0.18312494365828152,50,0.1,522
DR_20,0.23948787933111076,-0.060512120668889224,0.0036617167478462105,0.0,0.0,4.808739804558577,0.18312494365828152,50,0.1,522
DR_8,0.2949126517466038,-0.0050873482533961845,2.588111225133321e-05,1.0,1.0,4.5863240738181394,0.13583961765460467,50,0.1,523
DR_20,0.2949126517466038,-0.0050873482533961845,2.588111225133321e-05,1.0,1.0,4.5863240738181394,0.13583961765460467,50,0.1,523
DR_8,0.31149742383261364,0.011497423832613651,0.00013219075478675238,1.0,1.0,3.1648880360734144,0.08201228797341703,50,0.1,524
DR_20,0.31149742383261364,0.011497423832613651,0.00013219075478675238,1.0,1.0,3.1648880360734144,0.08201228797341703,50,0.1,524
DR_8,0.29834076947799093,-0.0016592305220090586,2.753045925166453e-06,1.0,1.0,8.0,0.33672166836657424,50,0.1,525
DR_20,0.29870332442947095,-0.0012966755705290378,1.6813675352068056e-06,1.0,1.0,8.418654314098326,0.37570648178032795,50,0.1,525
DR_8,0.2876957409370433,-0.01230425906295668,0.00015139479108835157,1.0,1.0,3.5166874196913342,0.11615290414376095,50,0.1,526
DR_20,0.2876957409370433,-0.01230425906295668,0.00015139479108835157,1.0,1.0,3.5166874196913342,0.11615290414376095,50,0.1,526
DR_8,0.2717881961535248,-0.028211803846475203,0.0007959058762719931,1.0,1.0,3.5414844456489125,0.08979355036427238,50,0.1,527
DR_20,0.2717881961535248,-0.028211803846475203,0.0007959058762719931,1.0,1.0,3.5414844456489125,0.08979355036427238,50,0.1,527
DR_8,0.2901506785550645,-0.0098493214449355,9.700913292566632e-05,1.0,1.0,2.1796079454488098,0.02305834008694711,50,0.1,528
DR_20,0.2901506785550645,-0.0098493214449355,9.700913292566632e-05,1.0,1.0,2.1796079454488098,0.02305834008694711,50,0.1,528
DR_8,0.31162862824068877,0.011628628240688776,0.00013522499476014454,1.0,1.0,8.0,0.14602278562559648,50,0.1,529
DR_20,0.31224970414203274,0.012249704142032747,0.00015005525156733422,1.0,1.0,8.731500726373358,0.1724461885287297,50,0.1,529
DR_8,0.2970027556999533,-0.002997244300046664,8.983473394162217e-06,1.0,1.0,2.78403853701131,0.033249737194392635,50,0.1,530
DR_20,0.2970027556999533,-0.002997244300046664,8.983473394162217e-06,1.0,1.0,2.78403853701131,0.033249737194392635,50,0.1,530
DR_8,0.3235611003347635,0.023561100334763496,0.0005551254489847926,1.0,1.0,3.129686995397505,0.08055743826912627,50,0.1,531
DR_20,0.3235611003347635,0.023561100334763496,0.0005551254489847926,1.0,1.0,3.129686995397505,0.08055743826912627,50,0.1,531
DR_8,0.32828953041022824,0.028289530410228247,0.0008002975308312287,1.0,1.0,6.376020147402774,0.10352882799853402,50,0.1,532
DR_20,0.32828953041022824,0.028289530410228247,0.0008002975308312287,1.0,1.0,6.376020147402774,0.10352882799853402,50,0.1,532
DR_8,0.3448828599441041,0.044882859944104125,0.0020144711167620665,1.0,1.0,1.252832118942654,0.026059996114475237,50,0.1,533
DR_20,0.3448828599441041,0.044882859944104125,0.0020144711167620665,1.0,1.0,1.252832118942654,0.026059996114475237,50,0.1,533
DR_8,0.25884687705729104,-0.04115312294270895,0.001693579527937718,1.0,1.0,3.537061091770289,0.07820725287889797,50,0.1,534
DR_20,0.25884687705729104,-0.04115312294270895,0.001693579527937718,1.0,1.0,3.537061091770289,0.07820725287889797,50,0.1,534
DR_8,0.320219500277231,0.020219500277231017,0.0004088281914609452,1.0,1.0,1.1286307033479877,0.013354520582478702,50,0.1,535
DR_20,0.320219500277231,0.020219500277231017,0.0004088281914609452,1.0,1.0,1.1286307033479877,0.013354520582478702,50,0.1,535
DR_8,0.3168288569750225,0.01682885697502251,0.0002832104270857638,1.0,1.0,0.3304108896158063,0.018860566562799153,50,0.1,536
DR_20,0.3168288569750225,0.01682885697502251,0.0002832104270857638,1.0,1.0,0.3304108896158063,0.018860566562799153,50,0.1,536
DR_8,0.31709504275875655,0.017095042758756562,0.0002922404869237152,1.0,1.0,3.842869971223863,0.16064508247677528,50,0.1,537
DR_20,0.31709504275875655,0.017095042758756562,0.0002922404869237152,1.0,1.0,3.842869971223863,0.16064508247677528,50,0.1,537
DR_8,0.2885386957405656,-0.011461304259434368,0.0001313614953273284,1.0,1.0,2.1027226518555446,0.05985785673244649,50,0.1,538
DR_20,0.2885386957405656,-0.011461304259434368,0.0001313614953273284,1.0,1.0,2.1027226518555446,0.05985785673244649,50,0.1,538
DR_8,0.31627026791946766,0.016270267919467674,0.00026472161817125896,1.0,1.0,3.1778975260962605,0.03725288840118652,50,0.1,539
DR_20,0.31627026791946766,0.016270267919467674,0.00026472161817125896,1.0,1.0,3.1778975260962605,0.03725288840118652,50,0.1,539
DR_8,0.28794343172950576,-0.012056568270494228,0.0001453608384610882,1.0,1.0,5.006526951068933,0.22509038730289613,50,0.1,540
DR_20,0.28794343172950576,-0.012056568270494228,0.0001453608384610882,1.0,1.0,5.006526951068933,0.22509038730289613,50,0.1,540
DR_8,0.2746840050958272,-0.0253159949041728,0.0006408995979881032,1.0,1.0,3.56821971028883,0.05218026005680702,50,0.1,541
DR_20,0.2746840050958272,-0.0253159949041728,0.0006408995979881032,1.0,1.0,3.56821971028883,0.05218026005680702,50,0.1,541
DR_8,0.2945011639088759,-0.005498836091124115,3.0237198357049138e-05,1.0,1.0,5.217208240279934,0.23857184171409382,50,0.1,542
DR_20,0.2945011639088759,-0.005498836091124115,3.0237198357049138e-05,1.0,1.0,5.217208240279934,0.23857184171409382,50,0.1,542
DR_8,0.3068451637307588,0.00684516373075883,4.685626650089614e-05,1.0,1.0,0.2362934148047516,0.023475685344494478,50,0.1,543
DR_20,0.3068451637307588,0.00684516373075883,4.685626650089614e-05,1.0,1.0,0.2362934148047516,0.023475685344494478,50,0.1,543
DR_8,0.3627400539308449,0.06274005393084492,0.0039363143672453286,0.0,0.0,8.0,0.4202403070792989,50,0.1,544
DR_20,0.3627434749264223,0.0627434749264223,0.003936743645842583,0.0,0.0,8.006630558416818,0.42107707424137825,50,0.1,544
DR_8,0.2831182050485385,-0.01688179495146147,0.00028499500078319,1.0,1.0,3.681287866999805,0.057473383979190495,50,0.1,545
DR_20,0.2831182050485385,-0.01688179495146147,0.00028499500078319,1.0,1.0,3.681287866999805,0.057473383979190495,50,0.1,545
DR_8,0.26249597839764105,-0.03750402160235894,0.001406551636350206,1.0,1.0,2.52712536111971,0.06465394317773808,50,0.1,546
DR_20,0.26249597839764105,-0.03750402160235894,0.001406551636350206,1.0,1.0,2.52712536111971,0.06465394317773808,50,0.1,546
DR_8,0.3382895892896135,0.03828958928961351,0.0014660926479672857,1.0,1.0,4.336207597234128,0.12020625400316932,50,0.1,547
DR_20,0.3382895892896135,0.03828958928961351,0.0014660926479672857,1.0,1.0,4.336207597234128,0.12020625400316932,50,0.1,547
DR_8,0.2872154884182381,-0.012784511581761915,0.00016344373638420455,1.0,1.0,5.337365105467697,0.25685988902735285,50,0.1,548
DR_20,0.2872154884182381,-0.012784511581761915,0.00016344373638420455,1.0,1.0,5.337365105467697,0.25685988902735285,50,0.1,548
DR_8,0.33414810607386114,0.03414810607386115,0.0011660931484316728,1.0,1.0,4.344534093705044,0.15132476690096017,50,0.1,549
DR_20,0.33414810607386114,0.03414810607386115,0.0011660931484316728,1.0,1.0,4.344534093705044,0.15132476690096017,50,0.1,549
DR_8,0.28846327471635014,-0.011536725283649851,0.00013309603027040573,1.0,1.0,2.961197782544685,0.09379386696574245,50,0.1,550
DR_20,0.28846327471635014,-0.011536725283649851,0.00013309603027040573,1.0,1.0,2.961197782544685,0.09379386696574245,50,0.1,550
DR_8,0.3149337429752191,0.0149337429752191,0.00022301667924990581,1.0,1.0,6.4187930156886095,0.21733405571760808,50,0.1,551
DR_20,0.3149337429752191,0.0149337429752191,0.00022301667924990581,1.0,1.0,6.4187930156886095,0.21733405571760808,50,0.1,551
DR_8,0.3146218923568559,0.014621892356855903,0.0002137997360954811,1.0,1.0,2.119782561866362,0.07207448854635562,50,0.1,552
DR_20,0.3146218923568559,0.014621892356855903,0.0002137997360954811,1.0,1.0,2.119782561866362,0.07207448854635562,50,0.1,552
DR_8,0.27901724957116864,-0.020982750428831354,0.0004402758155586224,1.0,1.0,4.497533287062939,0.15555985319091478,50,0.1,553
DR_20,0.27901724957116864,-0.020982750428831354,0.0004402758155586224,1.0,1.0,4.497533287062939,0.15555985319091478,50,0.1,553
DR_8,0.2737698355271731,-0.02623016447282689,0.0006880215282715499,1.0,1.0,4.764948293378673,0.14001789371933449,50,0.1,554
DR_20,0.2737698355271731,-0.02623016447282689,0.0006880215282715499,1.0,1.0,4.764948293378673,0.14001789371933449,50,0.1,554
DR_8,0.3025352928299712,0.002535292829971225,6.427709733703504e-06,1.0,1.0,6.1891766951940115,0.1416752707115951,50,0.1,555
DR_20,0.3025352928299712,0.002535292829971225,6.427709733703504e-06,1.0,1.0,6.1891766951940115,0.1416752707115951,50,0.1,555
DR_8,0.3387043028028505,0.03870430280285053,0.0014980230554547435,1.0,1.0,3.9892736735738117,0.036390466039846685,50,0.1,556
DR_20,0.3387043028028505,0.03870430280285053,0.0014980230554547435,1.0,1.0,3.9892736735738117,0.036390466039846685,50,0.1,556
DR_8,0.3213972670339327,0.021397267033932688,0.00045784303652142254,1.0,1.0,4.030412525152584,0.07571317031621355,50,0.1,557
DR_20,0.3213972670339327,0.021397267033932688,0.00045784303652142254,1.0,1.0,4.030412525152584,0.07571317031621355,50,0.1,557
DR_8,0.31244232477335615,0.012442324773356161,0.00015481144576567245,1.0,1.0,7.6470433414014485,0.21692503197245752,50,0.1,558
DR_20,0.31244232477335615,0.012442324773356161,0.00015481144576567245,1.0,1.0,7.6470433414014485,0.21692503197245752,50,0.1,558
DR_8,0.29229119906878814,-0.0077088009312118455,5.9425611797052615e-05,1.0,1.0,7.968050910750588,0.12374070115114714,50,0.1,559
DR_20,0.29229119906878814,-0.0077088009312118455,5.9425611797052615e-05,1.0,1.0,7.968050910750588,0.12374070115114714,50,0.1,559
DR_8,0.2628852523998875,-0.03711474760011246,0.0013775044894200538,1.0,1.0,1.8932081835635937,0.02707048005868247,50,0.1,560
DR_20,0.2628852523998875,-0.03711474760011246,0.0013775044894200538,1.0,1.0,1.8932081835635937,0.02707048005868247,50,0.1,560
DR_8,0.2759138697638846,-0.02408613023611539,0.0005801416697511119,1.0,1.0,0.5818065025761997,0.017400362521820794,50,0.1,561
DR_20,0.2759138697638846,-0.02408613023611539,0.0005801416697511119,1.0,1.0,0.5818065025761997,0.017400362521820794,50,0.1,561
DR_8,0.30229344533991653,0.0022934453399165444,5.259891527184914e-06,1.0,1.0,2.7013613606801172,0.07098323860002369,50,0.1,562
DR_20,0.30229344533991653,0.0022934453399165444,5.259891527184914e-06,1.0,1.0,2.7013613606801172,0.07098323860002369,50,0.1,562
DR_8,0.3631973079053018,0.06319730790530181,0.0039938997264775235,0.0,0.0,7.341952061393613,0.5109782041117708,50,0.1,563
DR_20,0.3631973079053018,0.06319730790530181,0.0039938997264775235,0.0,0.0,7.341952061393613,0.5109782041117708,50,0.1,563
DR_8,0.28073521071754576,-0.01926478928245423,0.0003711321060973634,1.0,1.0,3.846849089115573,0.08952160239854669,50,0.1,564
DR_20,0.28073521071754576,-0.01926478928245423,0.0003711321060973634,1.0,1.0,3.846849089115573,0.08952160239854669,50,0.1,564
DR_8,0.2806545496036319,-0.01934545039636809,0.00037424645103833836,1.0,1.0,2.4122093635033166,0.0671822465814619,50,0.1,565
DR_20,0.2806545496036319,-0.01934545039636809,0.00037424645103833836,1.0,1.0,2.4122093635033166,0.0671822465814619,50,0.1,565
DR_8,0.3039210083986999,0.00392100839869991,1.5374306862675233e-05,1.0,1.0,3.2720372562722373,0.07481806479509351,50,0.1,566
DR_20,0.3039210083986999,0.00392100839869991,1.5374306862675233e-05,1.0,1.0,3.2720372562722373,0.07481806479509351,50,0.1,566
DR_8,0.29480491843699513,-0.005195081563004855,2.698887244627297e-05,1.0,1.0,5.551767064739586,0.30427833871447824,50,0.1,567
DR_20,0.29480491843699513,-0.005195081563004855,2.698887244627297e-05,1.0,1.0,5.551767064739586,0.30427833871447824,50,0.1,567
DR_8,0.28563397932685036,-0.014366020673149626,0.00020638254998136244,1.0,1.0,2.5808176496666104,0.04032443273884333,50,0.1,568
DR_20,0.28563397932685036,-0.014366020673149626,0.00020638254998136244,1.0,1.0,2.5808176496666104,0.04032443273884333,50,0.1,568
DR_8,0.29787485683859305,-0.0021251431614069394,4.516233456474681e-06,1.0,1.0,1.3314086794289701,0.03971153078795017,50,0.1,569
DR_20,0.29787485683859305,-0.0021251431614069394,4.516233456474681e-06,1.0,1.0,1.3314086794289701,0.03971153078795017,50,0.1,569
DR_8,0.3003137649456445,0.0003137649456445013,9.844844111529686e-08,1.0,1.0,5.235746388227644,0.17691463924743397,50,0.1,570
DR_20,0.3003137649456445,0.0003137649456445013,9.844844111529686e-08,1.0,1.0,5.235746388227644,0.17691463924743397,50,0.1,570
DR_8,0.34369104940860923,0.04369104940860924,0.0019089077984255339,1.0,1.0,4.1226675535774415,0.11775764098066958,50,0.1,571
DR_20,0.34369104940860923,0.04369104940860924,0.0019089077984255339,1.0,1.0,4.1226675535774415,0.11775764098066958,50,0.1,571
DR_8,0.32239470986040264,0.02239470986040265,0.0005015230297316157,1.0,1.0,2.850849988319674,0.13176114083487234,50,0.1,572
DR_20,0.32239470986040264,0.02239470986040265,0.0005015230297316157,1.0,1.0,2.850849988319674,0.13176114083487234,50,0.1,572
DR_8,0.3215134641664296,0.02151346416642963,0.0004628291404402517,1.0,1.0,5.177276930756544,0.1160541949751296,50,0.1,573
DR_20,0.3215134641664296,0.02151346416642963,0.0004628291404402517,1.0,1.0,5.177276930756544,0.1160541949751296,50,0.1,573
DR_8,0.3232759718643452,0.023275971864345213,0.00054177086622979,1.0,1.0,3.6359833305993847,0.10091661204159098,50,0.1,574
DR_20,0.3232759718643452,0.023275971864345213,0.00054177086622979,1.0,1.0,3.6359833305993847,0.10091661204159098,50,0.1,574
DR_8,0.3232543956619195,0.023254395661919502,0.0005407669176011006,1.0,1.0,4.712847101465115,0.18354949517966812,50,0.1,575
DR_20,0.3232543956619195,0.023254395661919502,0.0005407669176011006,1.0,1.0,4.712847101465115,0.18354949517966812,50,0.1,575
DR_8,0.27006426746045054,-0.029935732539549453,0.0008961480826794399,1.0,1.0,1.9059129018021361,0.03287487042672114,50,0.1,576
DR_20,0.27006426746045054,-0.029935732539549453,0.0008961480826794399,1.0,1.0,1.9059129018021361,0.03287487042672114,50,0.1,576
DR_8,0.29194795091470677,-0.008052049085293222,6.483549447197142e-05,1.0,1.0,2.6104404690373477,0.022325784154202544,50,0.1,577
DR_20,0.29194795091470677,-0.008052049085293222,6.483549447197142e-05,1.0,1.0,2.6104404690373477,0.022325784154202544,50,0.1,577
DR_8,0.3138341474073509,0.013834147407350894,0.00019138363448831347,1.0,1.0,8.0,0.44991668090595394,50,0.1,578
DR_20,0.31165555112603094,0.01165555112603095,0.00013585187205152134,1.0,1.0,14.002567460269333,2.652491931906622,50,0.1,578
DR_8,0.31353733598521355,0.013537335985213561,0.000183259465576558,1.0,1.0,0.0,0.011036914982498208,50,0.1,579
DR_20,0.31353733598521355,0.013537335985213561,0.000183259465576558,1.0,1.0,0.0,0.011036914982498208,50,0.1,579
DR_8,0.31432761242296037,0.014327612422960379,0.00020528047774256858,1.0,1.0,4.135574500009192,0.07867567901362797,50,0.1,580
DR_20,0.31432761242296037,0.014327612422960379,0.00020528047774256858,1.0,1.0,4.135574500009192,0.07867567901362797,50,0.1,580
DR_8,0.28083650819921735,-0.01916349180078264,0.00036723941799866346,1.0,1.0,3.179488834348001,0.11257413792217816,50,0.1,581
DR_20,0.28083650819921735,-0.01916349180078264,0.00036723941799866346,1.0,1.0,3.179488834348001,0.11257413792217816,50,0.1,581
DR_8,0.33339894257708275,0.03339894257708276,0.0011154893652672714,1.0,1.0,5.975140907674891,0.3180373966253943,50,0.1,582
DR_20,0.33339894257708275,0.03339894257708276,0.0011154893652672714,1.0,1.0,5.975140907674891,0.3180373966253943,50,0.1,582
DR_8,0.3091522957539232,0.009152295753923234,8.376451756728126e-05,1.0,1.0,5.173197393493306,0.1324298644902653,50,0.1,583
DR_20,0.3091522957539232,0.009152295753923234,8.376451756728126e-05,1.0,1.0,5.173197393493306,0.1324298644902653,50,0.1,583
DR_8,0.3426358916761546,0.042635891676154614,0.0018178192590207903,1.0,1.0,2.7129173490637326,0.07287200755462209,50,0.1,584
DR_20,0.3426358916761546,0.042635891676154614,0.0018178192590207903,1.0,1.0,2.7129173490637326,0.07287200755462209,50,0.1,584
DR_8,0.2884793410849774,-0.011520658915022575,0.00013272558183628912,1.0,1.0,3.587670569074004,0.09809107080938761,50,0.1,585
DR_20,0.2884793410849774,-0.011520658915022575,0.00013272558183628912,1.0,1.0,3.587670569074004,0.09809107080938761,50,0.1,585
DR_8,0.3110769082136626,0.011076908213662584,0.00012269789557390562,1.0,1.0,4.8987899845246865,0.1495408143684568,50,0.1,586
DR_20,0.3110769082136626,0.011076908213662584,0.00012269789557390562,1.0,1.0,4.8987899845246865,0.1495408143684568,50,0.1,586
DR_8,0.2705904119771115,-0.02940958802288851,0.0008649238676760274,1.0,1.0,6.449398012572154,0.2939701502622909,50,0.1,587
DR_20,0.2705904119771115,-0.02940958802288851,0.0008649238676760274,1.0,1.0,6.449398012572154,0.2939701502622909,50,0.1,587
DR_8,0.22605765457855231,-0.07394234542144767,0.005467470446424684,0.0,0.0,5.9487530248739775,0.09190399199469781,50,0.1,588
DR_20,0.22605765457855231,-0.07394234542144767,0.005467470446424684,0.0,0.0,5.9487530248739775,0.09190399199469781,50,0.1,588
DR_8,0.2743852323471275,-0.025614767652872517,0.0006561163219106442,1.0,1.0,5.104786679359267,0.08936654409798564,50,0.1,589
DR_20,0.2743852323471275,-0.025614767652872517,0.0006561163219106442,1.0,1.0,5.104786679359267,0.08936654409798564,50,0.1,589
DR_8,0.2967493230244413,-0.0032506769755586973,1.056690079942744e-05,1.0,1.0,3.03068744466724,0.12774918328608775,50,0.1,590
DR_20,0.2967493230244413,-0.0032506769755586973,1.056690079942744e-05,1.0,1.0,3.03068744466724,0.12774918328608775,50,0.1,590
DR_8,0.2792652355809167,-0.020734764419083285,0.0004299304555148822,1.0,1.0,5.354270424166596,0.1845500395966818,50,0.1,591
DR_20,0.2792652355809167,-0.020734764419083285,0.0004299304555148822,1.0,1.0,5.354270424166596,0.1845500395966818,50,0.1,591
DR_8,0.2897350541579654,-0.010264945842034578,0.00010536911313990298,1.0,1.0,6.426907539088509,0.3893463889776908,50,0.1,592
DR_20,0.2897350541579654,-0.010264945842034578,0.00010536911313990298,1.0,1.0,6.426907539088509,0.3893463889776908,50,0.1,592
DR_8,0.30144776203283224,0.001447762032832256,2.0960149037105864e-06,1.0,1.0,1.9713872057683657,0.038665740124556355,50,0.1,593
DR_20,0.30144776203283224,0.001447762032832256,2.0960149037105864e-06,1.0,1.0,1.9713872057683657,0.038665740124556355,50,0.1,593
DR_8,0.3043015169772671,0.004301516977267106,1.850304830571714e-05,1.0,1.0,5.479874346734201,0.3298677359431284,50,0.1,594
DR_20,0.3043015169772671,0.004301516977267106,1.850304830571714e-05,1.0,1.0,5.479874346734201,0.3298677359431284,50,0.1,594
DR_8,0.2606404503000501,-0.03935954969994987,0.001549174152582824,1.0,1.0,5.7064679710654564,0.11139676512807321,50,0.1,595
DR_20,0.2606404503000501,-0.03935954969994987,0.001549174152582824,1.0,1.0,5.7064679710654564,0.11139676512807321,50,0.1,595
DR_8,0.27442570179546333,-0.02557429820453666,0.000654044728654567,1.0,1.0,2.6871637464759983,0.08536542360530937,50,0.1,596
DR_20,0.27442570179546333,-0.02557429820453666,0.000654044728654567,1.0,1.0,2.6871637464759983,0.08536542360530937,50,0.1,596
DR_8,0.2710081099037102,-0.028991890096289774,0.0008405296913553451,1.0,1.0,2.061423269511341,0.03508548200053861,50,0.1,597
DR_20,0.2710081099037102,-0.028991890096289774,0.0008405296913553451,1.0,1.0,2.061423269511341,0.03508548200053861,50,0.1,597
DR_8,0.286503079908167,-0.013496920091833009,0.00018216685196532556,1.0,1.0,2.527314629069875,0.05676150187263544,50,0.1,598
DR_20,0.286503079908167,-0.013496920091833009,0.00018216685196532556,1.0,1.0,2.527314629069875,0.05676150187263544,50,0.1,598
DR_8,0.32625248564002707,0.02625248564002708,0.000689193002279828,1.0,1.0,3.3417390810282632,0.03264345598789646,50,0.1,599
DR_20,0.32625248564002707,0.02625248564002708,0.000689193002279828,1.0,1.0,3.3417390810282632,0.03264345598789646,50,0.1,599
DR_8,0.2892772534379007,-0.010722746562099261,0.00011497729383501153,1.0,1.0,6.877391057749295,0.20100398351407384,50,0.1,600
DR_20,0.2892772534379007,-0.010722746562099261,0.00011497729383501153,1.0,1.0,6.877391057749295,0.20100398351407384,50,0.1,600
DR_8,0.30376184913409265,0.003761849134092665,1.4151508907673735e-05,1.0,1.0,3.3634480301860608,0.08642704692162077,50,0.1,601
DR_20,0.30376184913409265,0.003761849134092665,1.4151508907673735e-05,1.0,1.0,3.3634480301860608,0.08642704692162077,50,0.1,601
DR_8,0.29491476460337646,-0.005085235396623533,2.5859619039072902e-05,1.0,1.0,6.016011508836958,0.3414013539159751,50,0.1,602
DR_20,0.29491476460337646,-0.005085235396623533,2.5859619039072902e-05,1.0,1.0,6.016011508836958,0.3414013539159751,50,0.1,602
DR_8,0.3319170726684878,0.03191707266848781,0.0010186995277255318,1.0,1.0,2.5410410174596456,0.023955064532004185,50,0.1,603
DR_20,0.3319170726684878,0.03191707266848781,0.0010186995277255318,1.0,1.0,2.5410410174596456,0.023955064532004185,50,0.1,603
DR_8,0.29440041382739723,-0.005599586172602755,3.1355365304403975e-05,1.0,1.0,7.284872704726713,0.41113948670163347,50,0.1,604
DR_20,0.29440040535979767,-0.005599594640202321,3.135546013458256e-05,1.0,1.0,7.284840246085655,0.41113487010997857,50,0.1,604
DR_8,0.3063282670593723,0.006328267059372283,4.004696397473633e-05,1.0,1.0,2.9401862701153276,0.03413884173169554,50,0.1,605
DR_20,0.3063282670593723,0.006328267059372283,4.004696397473633e-05,1.0,1.0,2.9401862701153276,0.03413884173169554,50,0.1,605
DR_8,0.30636714347602284,0.006367143476022852,4.0540516044260365e-05,1.0,1.0,4.886239843832302,0.13046863482778545,50,0.1,606
DR_20,0.30636714347602284,0.006367143476022852,4.0540516044260365e-05,1.0,1.0,4.886239843832302,0.13046863482778545,50,0.1,606
DR_8,0.311591934904679,0.011591934904679024,0.0001343729548343159,1.0,1.0,2.7710680181175116,0.08809617132078057,50,0.1,607
DR_20,0.311591934904679,0.011591934904679024,0.0001343729548343159,1.0,1.0,2.7710680181175116,0.08809617132078057,50,0.1,607
DR_8,0.282009819002385,-0.017990180997615013,0.0003236466123269483,1.0,1.0,4.771968047507537,0.06493592039735406,50,0.1,608
DR_20,0.282009819002385,-0.017990180997615013,0.0003236466123269483,1.0,1.0,4.771968047507537,0.06493592039735406,50,0.1,608
DR_8,0.30929336068484214,0.009293360684842156,8.636655281856986e-05,1.0,1.0,1.4316438295060157,0.0535998478383141,50,0.1,609
DR_20,0.30929336068484214,0.009293360684842156,8.636655281856986e-05,1.0,1.0,1.4316438295060157,0.0535998478383141,50,0.1,609
DR_8,0.24363361997876493,-0.05636638002123506,0.0031771687966982874,0.0,0.0,4.2104890120186536,0.0918901520168898,50,0.1,610
DR_20,0.24363361997876493,-0.05636638002123506,0.0031771687966982874,0.0,0.0,4.2104890120186536,0.0918901520168898,50,0.1,610
DR_8,0.3106859431496718,0.010685943149671806,0.0001141893809980178,1.0,1.0,8.0,0.28929992301441815,50,0.1,611
DR_20,0.3105105979796943,0.010510597979694336,0.00011047266989075465,1.0,1.0,8.655618914976268,0.3404928901343493,50,0.1,611
DR_8,0.2990243628125077,-0.0009756371874922731,9.518679216178329e-07,1.0,1.0,1.2107382418337027,0.02802506279308775,50,0.1,612
DR_20,0.2990243628125077,-0.0009756371874922731,9.518679216178329e-07,1.0,1.0,1.2107382418337027,0.02802506279308775,50,0.1,612
DR_8,0.3252560082967777,0.02525600829677771,0.0006378659550869046,1.0,1.0,4.247105647188784,0.08666868799774465,50,0.1,613
DR_20,0.3252560082967777,0.02525600829677771,0.0006378659550869046,1.0,1.0,4.247105647188784,0.08666868799774465,50,0.1,613
DR_8,0.3115601854431202,0.011560185443120208,0.00013363788747932834,1.0,1.0,4.3719707926952855,0.03559182089739792,50,0.1,614
DR_20,0.3115601854431202,0.011560185443120208,0.00013363788747932834,1.0,1.0,4.3719707926952855,0.03559182089739792,50,0.1,614
DR_8,0.30178448565364113,0.0017844856536411435,3.184389048051059e-06,1.0,1.0,7.248335032293121,0.554099287739417,50,0.1,615
DR_20,0.30178448565364113,0.0017844856536411435,3.184389048051059e-06,1.0,1.0,7.248335032293121,0.554099287739417,50,0.1,615
DR_8,0.27141024368720473,-0.028589756312795256,0.0008173741660250162,1.0,1.0,7.4749684452380585,0.3941847634463261,50,0.1,616
DR_20,0.27141024368720473,-0.028589756312795256,0.0008173741660250162,1.0,1.0,7.4749684452380585,0.3941847634463261,50,0.1,616
DR_8,0.28269872620875963,-0.017301273791240357,0.00029933407479946047,1.0,1.0,5.43555479842309,0.12349584881279302,50,0.1,617
DR_20,0.28269872620875963,-0.017301273791240357,0.00029933407479946047,1.0,1.0,5.43555479842309,0.12349584881279302,50,0.1,617
DR_8,0.33923847229172943,0.03923847229172944,0.0015396577077888191,1.0,1.0,4.405555937409394,0.15978976881305373,50,0.1,618
DR_20,0.33923847229172943,0.03923847229172944,0.0015396577077888191,1.0,1.0,4.405555937409394,0.15978976881305373,50,0.1,618
DR_8,0.26962530471685575,-0.030374695283144237,0.0009226221135438647,1.0,1.0,6.676396186027563,0.16971995714857643,50,0.1,619
DR_20,0.26962530471685575,-0.030374695283144237,0.0009226221135438647,1.0,1.0,6.676396186027563,0.16971995714857643,50,0.1,619
DR_8,0.3016638861038748,0.001663886103874801,2.768516966667665e-06,1.0,1.0,5.3171586302008045,0.263854536144947,50,0.1,620
DR_20,0.3016638861038748,0.001663886103874801,2.768516966667665e-06,1.0,1.0,5.3171586302008045,0.263854536144947,50,0.1,620
DR_8,0.28258940936462357,-0.01741059063537642,0.00030312866627265717,1.0,1.0,3.125547513014148,0.09390307219275709,50,0.1,621
DR_20,0.28258940936462357,-0.01741059063537642,0.00030312866627265717,1.0,1.0,3.125547513014148,0.09390307219275709,50,0.1,621
DR_8,0.2816468307613679,-0.018353169238632117,0.0003368388211018722,1.0,1.0,3.1028017659673925,0.08967398910256799,50,0.1,622
DR_20,0.2816468307613679,-0.018353169238632117,0.0003368388211018722,1.0,1.0,3.1028017659673925,0.08967398910256799,50,0.1,622
DR_8,0.3066838616190826,0.006683861619082632,4.46740061430459e-05,1.0,1.0,8.0,0.27476261479607467,50,0.1,623
DR_20,0.30645842053798605,0.006458420537986065,4.171119584548021e-05,1.0,1.0,12.703119946307366,1.1072499540810201,50,0.1,623
DR_8,0.33892029282336966,0.03892029282336967,0.001514789193456841,1.0,1.0,2.229083456107279,0.02225246072359187,50,0.1,624
DR_20,0.33892029282336966,0.03892029282336967,0.001514789193456841,1.0,1.0,2.229083456107279,0.02225246072359187,50,0.1,624
DR_8,0.3436294406867867,0.0436294406867867,0.0019035280946418389,0.0,0.0,8.0,0.14046032518790677,50,0.1,625
DR_20,0.34192313694078325,0.04192313694078326,0.0017575494109556657,0.0,0.0,20.0,1.0789036846662936,50,0.1,625
DR_8,0.30148765325262744,0.0014876532526274522,2.213112200053038e-06,1.0,1.0,3.93455635786105,0.14951397413938106,50,0.1,626
DR_20,0.30148765325262744,0.0014876532526274522,2.213112200053038e-06,1.0,1.0,3.93455635786105,0.14951397413938106,50,0.1,626
DR_8,0.31187603573881545,0.01187603573881546,0.00014104022486962207,1.0,1.0,4.2937508431398115,0.15215073649725583,50,0.1,627
DR_20,0.31187603573881545,0.01187603573881546,0.00014104022486962207,1.0,1.0,4.2937508431398115,0.15215073649725583,50,0.1,627
DR_8,0.28518245221409183,-0.014817547785908158,0.00021955972238767177,1.0,1.0,4.2542538859207655,0.0973572882447303,50,0.1,628
DR_20,0.28518245221409183,-0.014817547785908158,0.00021955972238767177,1.0,1.0,4.2542538859207655,0.0973572882447303,50,0.1,628
DR_8,0.25932095577038855,-0.04067904422961144,0.0016547846394346837,1.0,1.0,0.46836734715702566,0.017242566209915187,50,0.1,629
DR_20,0.25932095577038855,-0.04067904422961144,0.0016547846394346837,1.0,1.0,0.46836734715702566,0.017242566209915187,50,0.1,629
DR_8,0.3269178294196908,0.026917829419690786,0.0007245695406675708,1.0,1.0,0.0,0.013233843200438928,50,0.1,630
DR_20,0.3269178294196908,0.026917829419690786,0.0007245695406675708,1.0,1.0,0.0,0.013233843200438928,50,0.1,630
DR_8,0.3012164179109894,0.0012164179109894202,1.479672534175865e-06,1.0,1.0,0.6413312991306332,0.04201220604955742,50,0.1,631
DR_20,0.3012164179109894,0.0012164179109894202,1.479672534175865e-06,1.0,1.0,0.6413312991306332,0.04201220604955742,50,0.1,631
DR_8,0.27362064495486316,-0.026379355045136832,0.000695870372597386,1.0,1.0,3.5862594723340866,0.016630953540197384,50,0.1,632
DR_20,0.27362064495486316,-0.026379355045136832,0.000695870372597386,1.0,1.0,3.5862594723340866,0.016630953540197384,50,0.1,632
DR_8,0.32720551566119715,0.027205515661197166,0.0007401400823916443,1.0,1.0,0.5108414365951995,0.016206025997977637,50,0.1,633
DR_20,0.32720551566119715,0.027205515661197166,0.0007401400823916443,1.0,1.0,0.5108414365951995,0.016206025997977637,50,0.1,633
DR_8,0.32516370778771253,0.02516370778771254,0.0006332121896253848,1.0,1.0,3.074654499293272,0.05699310939541386,50,0.1,634
DR_20,0.32516370778771253,0.02516370778771254,0.0006332121896253848,1.0,1.0,3.074654499293272,0.05699310939541386,50,0.1,634
DR_8,0.3173619564807109,0.017361956480710927,0.0003014375328381002,1.0,1.0,3.056768088053354,0.06144094707957767,50,0.1,635
DR_20,0.3173619564807109,0.017361956480710927,0.0003014375328381002,1.0,1.0,3.056768088053354,0.06144094707957767,50,0.1,635
DR_8,0.3317086388537202,0.03170863885372022,0.0010054377779556553,1.0,1.0,1.0716778097659745,0.032906309405785435,50,0.1,636
DR_20,0.3317086388537202,0.03170863885372022,0.0010054377779556553,1.0,1.0,1.0716778097659745,0.032906309405785435,50,0.1,636
DR_8,0.2921146073184432,-0.007885392681556802,6.217941774234957e-05,1.0,1.0,2.8404428765463456,0.07352269701646325,50,0.1,637
DR_20,0.2921146073184432,-0.007885392681556802,6.217941774234957e-05,1.0,1.0,2.8404428765463456,0.07352269701646325,50,0.1,637
DR_8,0.30500854412153416,0.005008544121534175,2.5085514217354543e-05,1.0,1.0,2.7931783027343102,0.03261859987909636,50,0.1,638
DR_20,0.30500854412153416,0.005008544121534175,2.5085514217354543e-05,1.0,1.0,2.7931783027343102,0.03261859987909636,50,0.1,638
DR_8,0.32006246907709707,0.020062469077097078,0.0004025026654694765,1.0,1.0,8.0,0.3121141113052173,50,0.1,639
DR_20,0.31954112164718773,0.019541121647187742,0.0003818554352301894,1.0,1.0,14.161439181465271,1.1026113823792183,50,0.1,639
DR_8,0.27637075940467787,-0.02362924059532212,0.0005583410111116189,1.0,1.0,8.0,0.0990239070000867,50,0.1,640
DR_20,0.2767101862353464,-0.02328981376465361,0.0005424154251922488,1.0,1.0,11.655488288541775,0.19782199648217497,50,0.1,640
DR_8,0.28979090320229745,-0.010209096797702544,0.00010422565742486033,1.0,1.0,3.1978879377418545,0.09222777861299002,50,0.1,641
DR_20,0.28979090320229745,-0.010209096797702544,0.00010422565742486033,1.0,1.0,3.1978879377418545,0.09222777861299002,50,0.1,641
DR_8,0.3027964538769592,0.002796453876959204,7.820154285960164e-06,1.0,1.0,4.256972315485528,0.06973717817204228,50,0.1,642
DR_20,0.3027964538769592,0.002796453876959204,7.820154285960164e-06,1.0,1.0,4.256972315485528,0.06973717817204228,50,0.1,642
DR_8,0.31102280506892194,0.011022805068921948,0.0001215022315874514,1.0,1.0,5.683778274812044,0.11307532096926888,50,0.1,643
DR_20,0.31102280506892194,0.011022805068921948,0.0001215022315874514,1.0,1.0,5.683778274812044,0.11307532096926888,50,0.1,643
DR_8,0.2733644192905227,-0.026635580709477302,0.0007094541597310794,1.0,1.0,3.592756021387001,0.09189868956716063,50,0.1,644
DR_20,0.2733644192905227,-0.026635580709477302,0.0007094541597310794,1.0,1.0,3.592756021387001,0.09189868956716063,50,0.1,644
DR_8,0.3366261113964024,0.03662611139640243,0.0013414720360216798,1.0,1.0,8.0,0.24285444097744519,50,0.1,645
DR_20,0.33776478851252667,0.03776478851252668,0.001426179251395867,1.0,1.0,10.9836684108045,0.4269136558911735,50,0.1,645
DR_8,0.2971979598900723,-0.0028020401099276837,7.851428777643546e-06,1.0,1.0,4.520863265585384,0.09945500010428278,50,0.1,646
DR_20,0.2971979598900723,-0.0028020401099276837,7.851428777643546e-06,1.0,1.0,4.520863265585384,0.09945500010428278,50,0.1,646
DR_8,0.3383269876952357,0.03832698769523574,0.0014689579857907517,1.0,1.0,2.083076245021113,0.052728425480547236,50,0.1,647
DR_20,0.3383269876952357,0.03832698769523574,0.0014689579857907517,1.0,1.0,2.083076245021113,0.052728425480547236,50,0.1,647
DR_8,0.26854989155356407,-0.03145010844643592,0.00098910932129258,1.0,1.0,7.635762656570396,0.15499192256323702,50,0.1,648
DR_20,0.26854989155356407,-0.03145010844643592,0.00098910932129258,1.0,1.0,7.635762656570396,0.15499192256323702,50,0.1,648
DR_8,0.2960131677398749,-0.003986832260125084,1.5894831470374083e-05,1.0,1.0,4.197251087786783,0.16274357208590015,50,0.1,649
DR_20,0.2960131677398749,-0.003986832260125084,1.5894831470374083e-05,1.0,1.0,4.197251087786783,0.16274357208590015,50,0.1,649
DR_8,0.2935638330403826,-0.0064361669596174065,4.142424513207077e-05,1.0,1.0,8.0,0.21252440001014816,50,0.1,650
DR_20,0.29383272743851707,-0.006167272561482917,3.8035250847620065e-05,1.0,1.0,16.73194676374687,1.0915182068102898,50,0.1,650
DR_8,0.28734899219604004,-0.012651007803959946,0.00016004799845585545,1.0,1.0,8.0,0.25053342854581,50,0.1,651
DR_20,0.28636447759693445,-0.013635522403065536,0.00018592747120450213,1.0,1.0,8.918034685126283,0.2993530310901503,50,0.1,651
DR_8,0.3123937025431378,0.012393702543137819,0.00015360386272778083,1.0,1.0,4.906631229963676,0.08808707658558575,50,0.1,652
DR_20,0.3123937025431378,0.012393702543137819,0.00015360386272778083,1.0,1.0,4.906631229963676,0.08808707658558575,50,0.1,652
DR_8,0.3258917556870284,0.025891755687028395,0.0006703830125567672,1.0,1.0,2.6303976597696033,0.03387649241563625,50,0.1,653
DR_20,0.3258917556870284,0.025891755687028395,0.0006703830125567672,1.0,1.0,2.6303976597696033,0.03387649241563625,50,0.1,653
DR_8,0.2901112396397888,-0.00988876036021119,9.778758146168416e-05,1.0,1.0,0.3965072806292042,0.02229740491986712,50,0.1,654
DR_20,0.2901112396397888,-0.00988876036021119,9.778758146168416e-05,1.0,1.0,0.3965072806292042,0.02229740491986712,50,0.1,654
DR_8,0.30641072644536976,0.006410726445369774,4.109741355736338e-05,1.0,1.0,0.0,0.009868058183648819,50,0.1,655
DR_20,0.30641072644536976,0.006410726445369774,4.109741355736338e-05,1.0,1.0,0.0,0.009868058183648819,50,0.1,655
DR_8,0.29985711414170335,-0.00014288585829663747,2.0416368501166764e-08,1.0,1.0,4.103126155113519,0.11975334411878313,50,0.1,656
DR_20,0.29985711414170335,-0.00014288585829663747,2.0416368501166764e-08,1.0,1.0,4.103126155113519,0.11975334411878313,50,0.1,656
DR_8,0.24988733882916334,-0.05011266117083665,0.0025112788096230796,1.0,1.0,3.9556027289418902,0.14044111508120977,50,0.1,657
DR_20,0.24988733882916334,-0.05011266117083665,0.0025112788096230796,1.0,1.0,3.9556027289418902,0.14044111508120977,50,0.1,657
DR_8,0.2892559740335015,-0.010744025966498483,0.00011543409396879365,1.0,1.0,4.80133668057305,0.1807737321631711,50,0.1,658
DR_20,0.2892559740335015,-0.010744025966498483,0.00011543409396879365,1.0,1.0,4.80133668057305,0.1807737321631711,50,0.1,658
DR_8,0.265518059376267,-0.034481940623733,0.001189004229178648,1.0,1.0,3.0199451198030207,0.03730589177180694,50,0.1,659
DR_20,0.265518059376267,-0.034481940623733,0.001189004229178648,1.0,1.0,3.0199451198030207,0.03730589177180694,50,0.1,659
DR_8,0.27457860992712796,-0.02542139007287203,0.0006462470732371166,1.0,1.0,3.650647793387692,0.060514060514462086,50,0.1,660
DR_20,0.27457860992712796,-0.02542139007287203,0.0006462470732371166,1.0,1.0,3.650647793387692,0.060514060514462086,50,0.1,660
DR_8,0.2882062375104774,-0.011793762489522575,0.0001390928336592697,1.0,1.0,3.643504763415383,0.07441962886937953,50,0.1,661
DR_20,0.2882062375104774,-0.011793762489522575,0.0001390928336592697,1.0,1.0,3.643504763415383,0.07441962886937953,50,0.1,661
DR_8,0.3034879801931349,0.0034879801931348986,1.2166005827701364e-05,1.0,1.0,7.0819726358434245,0.2569758779487464,50,0.1,662
DR_20,0.3034879801931349,0.0034879801931348986,1.2166005827701364e-05,1.0,1.0,7.0819726358434245,0.2569758779487464,50,0.1,662
DR_8,0.26016046580622487,-0.03983953419377512,0.0015871884847769768,1.0,1.0,4.121884766537679,0.1779651806539936,50,0.1,663
DR_20,0.26016046580622487,-0.03983953419377512,0.0015871884847769768,1.0,1.0,4.121884766537679,0.1779651806539936,50,0.1,663
DR_8,0.29203868369825087,-0.007961316301749122,6.338255725649632e-05,1.0,1.0,5.571190612886469,0.12337113524742482,50,0.1,664
DR_20,0.29203868369825087,-0.007961316301749122,6.338255725649632e-05,1.0,1.0,5.571190612886469,0.12337113524742482,50,0.1,664
DR_8,0.2771726376362075,-0.022827362363792514,0.000521088472487891,1.0,1.0,5.903319905377188,0.1259866843422566,50,0.1,665
DR_20,0.2771726376362075,-0.022827362363792514,0.000521088472487891,1.0,1.0,5.903319905377188,0.1259866843422566,50,0.1,665
DR_8,0.27704707657969235,-0.022952923420307636,0.0005268366935385068,1.0,1.0,1.699272768586977,0.06707674847410572,50,0.1,666
DR_20,0.27704707657969235,-0.022952923420307636,0.0005268366935385068,1.0,1.0,1.699272768586977,0.06707674847410572,50,0.1,666
DR_8,0.310565752197716,0.010565752197715994,0.00011163511950354036,1.0,1.0,5.632930702156828,0.33191296134003606,50,0.1,667
DR_20,0.310565752197716,0.010565752197715994,0.00011163511950354036,1.0,1.0,5.632930702156828,0.33191296134003606,50,0.1,667
DR_8,0.32927746827515236,0.029277468275152374,0.0008571701486025537,1.0,1.0,3.5369955632503514,0.1485093944294046,50,0.1,668
DR_20,0.32927746827515236,0.029277468275152374,0.0008571701486025537,1.0,1.0,3.5369955632503514,0.1485093944294046,50,0.1,668
DR_8,0.25887094644117314,-0.041129053558826845,0.001691599046644847,1.0,1.0,3.1328920543569816,0.07359491301199145,50,0.1,669
DR_20,0.25887094644117314,-0.041129053558826845,0.001691599046644847,1.0,1.0,3.1328920543569816,0.07359491301199145,50,0.1,669
DR_8,0.2841519285167944,-0.015848071483205606,0.00025116136973679475,1.0,1.0,5.489778924918943,0.2854107437678483,50,0.1,670
DR_20,0.2841519285167944,-0.015848071483205606,0.00025116136973679475,1.0,1.0,5.489778924918943,0.2854107437678483,50,0.1,670
DR_8,0.2577369357813579,-0.042263064218642066,0.0017861665971490633,1.0,1.0,8.0,0.3462796114163061,50,0.1,671
DR_20,0.25733361892871004,-0.04266638107128995,0.0018204200737205294,1.0,1.0,8.479379894905135,0.395715611248856,50,0.1,671
DR_8,0.3014203282103176,0.001420328210317623,2.0173322250240617e-06,1.0,1.0,3.677608072785712,0.1087439786680307,50,0.1,672
DR_20,0.3014203282103176,0.001420328210317623,2.0173322250240617e-06,1.0,1.0,3.677608072785712,0.1087439786680307,50,0.1,672
DR_8,0.30014748123272833,0.00014748123272834146,2.1750714007071215e-08,1.0,1.0,5.130021233672187,0.16302544688462065,50,0.1,673
DR_20,0.30014748123272833,0.00014748123272834146,2.1750714007071215e-08,1.0,1.0,5.130021233672187,0.16302544688462065,50,0.1,673
DR_8,0.3393279693561488,0.039327969356148795,0.0015466891736781788,1.0,1.0,5.408043941302471,0.04435636397480032,50,0.1,674
DR_20,0.3393279693561488,0.039327969356148795,0.0015466891736781788,1.0,1.0,5.408043941302471,0.04435636397480032,50,0.1,674
DR_8,0.2948041261424376,-0.005195873857562372,2.6997105143700085e-05,1.0,1.0,6.133327551628133,0.13051921640012557,50,0.1,675
DR_20,0.2948041261424376,-0.005195873857562372,2.6997105143700085e-05,1.0,1.0,6.133327551628133,0.13051921640012557,50,0.1,675
DR_8,0.28163692269734153,-0.01836307730265846,0.00033720260802341025,1.0,1.0,2.457187287107019,0.07102217358553722,50,0.1,676
DR_20,0.28163692269734153,-0.01836307730265846,0.00033720260802341025,1.0,1.0,2.457187287107019,0.07102217358553722,50,0.1,676
DR_8,0.2750839867612133,-0.024916013238786672,0.0006208077157153927,1.0,1.0,1.9625975961769542,0.06850477739974309,50,0.1,677
DR_20,0.2750839867612133,-0.024916013238786672,0.0006208077157153927,1.0,1.0,1.9625975961769542,0.06850477739974309,50,0.1,677
DR_8,0.29061402340461445,-0.009385976595385537,8.809655664912507e-05,1.0,1.0,6.317014143696205,0.3366023092811484,50,0.1,678
DR_20,0.29061402340461445,-0.009385976595385537,8.809655664912507e-05,1.0,1.0,6.317014143696205,0.3366023092811484,50,0.1,678
DR_8,0.2745831108184819,-0.025416889181518076,0.0006460182556655707,1.0,1.0,3.0910343477339604,0.11798939818122459,50,0.1,679
DR_20,0.2745831108184819,-0.025416889181518076,0.0006460182556655707,1.0,1.0,3.0910343477339604,0.11798939818122459,50,0.1,679
DR_8,0.27448071899455656,-0.025519281005443428,0.0006512337030347857,1.0,1.0,0.6974393275798314,0.021034696774459273,50,0.1,680
DR_20,0.27448071899455656,-0.025519281005443428,0.0006512337030347857,1.0,1.0,0.6974393275798314,0.021034696774459273,50,0.1,680
DR_8,0.33008333617755,0.03008333617754999,0.0009050071155714881,1.0,1.0,6.308711290648661,0.15674626235130376,50,0.1,681
DR_20,0.33008333617755,0.03008333617754999,0.0009050071155714881,1.0,1.0,6.308711290648661,0.15674626235130376,50,0.1,681
DR_8,0.32773848101799646,0.027738481017996475,0.0007694233291857508,1.0,1.0,8.0,0.5703799375879643,50,0.1,682
DR_20,0.3278738939070235,0.027873893907023495,0.0007769539615400015,1.0,1.0,8.216540299740503,0.6187066654717961,50,0.1,682
DR_8,0.2990937980712036,-0.0009062019287963685,8.212019357542586e-07,1.0,1.0,8.0,0.33477375175054824,50,0.1,683
DR_20,0.297123235729988,-0.002876764270011989,8.275772665217611e-06,1.0,1.0,11.32481136267548,0.9141711617963235,50,0.1,683
DR_8,0.2982869209538216,-0.0017130790461784007,2.9346398184554992e-06,1.0,1.0,1.5233195293447375,0.03506302374654415,50,0.1,684
DR_20,0.2982869209538216,-0.0017130790461784007,2.9346398184554992e-06,1.0,1.0,1.5233195293447375,0.03506302374654415,50,0.1,684
DR_8,0.3192429526478694,0.019242952647869405,0.0003702912266081441,1.0,1.0,5.366833180119777,0.2286373453824448,50,0.1,685
DR_20,0.3192429526478694,0.019242952647869405,0.0003702912266081441,1.0,1.0,5.366833180119777,0.2286373453824448,50,0.1,685
DR_8,0.29804554877580075,-0.0019544512241992384,3.819879587773902e-06,1.0,1.0,1.897417314928841,0.03245851662618744,50,0.1,686
DR_20,0.29804554877580075,-0.0019544512241992384,3.819879587773902e-06,1.0,1.0,1.897417314928841,0.03245851662618744,50,0.1,686
DR_8,0.2876536158318699,-0.012346384168130109,0.0001524332020270538,1.0,1.0,4.367413582456715,0.10056027995826078,50,0.1,687
DR_20,0.2876536158318699,-0.012346384168130109,0.0001524332020270538,1.0,1.0,4.367413582456715,0.10056027995826078,50,0.1,687
DR_8,0.31199162692244264,0.011991626922442655,0.00014379911624705152,1.0,1.0,1.7944161610504354,0.06115226335491735,50,0.1,688
DR_20,0.31199162692244264,0.011991626922442655,0.00014379911624705152,1.0,1.0,1.7944161610504354,0.06115226335491735,50,0.1,688
DR_8,0.2703162245317979,-0.02968377546820211,0.0008811265260466374,1.0,1.0,3.635359794277649,0.12349593931154688,50,0.1,689
DR_20,0.2703162245317979,-0.02968377546820211,0.0008811265260466374,1.0,1.0,3.635359794277649,0.12349593931154688,50,0.1,689
DR_8,0.25685932769313036,-0.04314067230686963,0.0018611176070887083,1.0,1.0,4.721967314003752,0.08018776730737404,50,0.1,690
DR_20,0.25685932769313036,-0.04314067230686963,0.0018611176070887083,1.0,1.0,4.721967314003752,0.08018776730737404,50,0.1,690
DR_8,0.31536600181132596,0.015366001811325969,0.00023611401166567295,1.0,1.0,1.5096966132244545,0.02542466172203189,50,0.1,691
DR_20,0.31536600181132596,0.015366001811325969,0.00023611401166567295,1.0,1.0,1.5096966132244545,0.02542466172203189,50,0.1,691
DR_8,0.28834389885830736,-0.011656101141692632,0.00013586469382536828,1.0,1.0,8.0,0.21050183402710168,50,0.1,692
DR_20,0.29014243543010354,-0.009857564569896449,9.717157924967776e-05,1.0,1.0,11.002521734339505,0.4199925549598878,50,0.1,692
DR_8,0.32285003318410826,0.022850033184108276,0.0005221240165148494,1.0,1.0,3.934000093919861,0.0686904532049442,50,0.1,693
DR_20,0.32285003318410826,0.022850033184108276,0.0005221240165148494,1.0,1.0,3.934000093919861,0.0686904532049442,50,0.1,693
DR_8,0.2946181628311425,-0.005381837168857484,2.8964171312095937e-05,1.0,1.0,8.0,0.1122944103295456,50,0.1,694
DR_20,0.29195723430788917,-0.00804276569211082,6.468607997819484e-05,1.0,1.0,13.74745192128476,0.3349298203805201,50,0.1,694
DR_8,0.31248954713821936,0.01248954713821937,0.00015598878771780366,1.0,1.0,3.4089781972977256,0.06686686053793922,50,0.1,695
DR_20,0.31248954713821936,0.01248954713821937,0.00015598878771780366,1.0,1.0,3.4089781972977256,0.06686686053793922,50,0.1,695
DR_8,0.300483688978933,0.00048368897893302787,2.3395502834127508e-07,1.0,1.0,5.269960745102155,0.17704837412107227,50,0.1,696
DR_20,0.300483688978933,0.00048368897893302787,2.3395502834127508e-07,1.0,1.0,5.269960745102155,0.17704837412107227,50,0.1,696
DR_8,0.2770002722559387,-0.022999727744061282,0.0005289874763009423,1.0,1.0,2.0725146619509367,0.06369469010343698,50,0.1,697
DR_20,0.2770002722559387,-0.022999727744061282,0.0005289874763009423,1.0,1.0,2.0725146619509367,0.06369469010343698,50,0.1,697
DR_8,0.2879568086049478,-0.012043191395052166,0.00014503845897785854,1.0,1.0,4.674620014222856,0.13352424313173583,50,0.1,698
DR_20,0.2879568086049478,-0.012043191395052166,0.00014503845897785854,1.0,1.0,4.674620014222856,0.13352424313173583,50,0.1,698
DR_8,0.30533722232142935,0.005337222321429358,2.8485942108363784e-05,1.0,1.0,5.100912379155872,0.15122583395539807,50,0.1,699
DR_20,0.30533722232142935,0.005337222321429358,2.8485942108363784e-05,1.0,1.0,5.100912379155872,0.15122583395539807,50,0.1,699
DR_8,0.29708561543046075,-0.002914384569539241,8.493637419168429e-06,1.0,1.0,3.4653369649579013,0.06853245969384866,50,0.1,700
DR_20,0.29708561543046075,-0.002914384569539241,8.493637419168429e-06,1.0,1.0,3.4653369649579013,0.06853245969384866,50,0.1,700
DR_8,0.293115941490907,-0.006884058509093016,4.7390261556615964e-05,1.0,1.0,1.9850874555814662,0.03705662321956166,50,0.1,701
DR_20,0.293115941490907,-0.006884058509093016,4.7390261556615964e-05,1.0,1.0,1.9850874555814662,0.03705662321956166,50,0.1,701
DR_8,0.27907945844715815,-0.020920541552841843,0.00043766905886418215,1.0,1.0,8.0,0.25613609284333533,50,0.1,702
DR_20,0.2791396171538982,-0.02086038284610181,0.00043515557248593865,1.0,1.0,12.411886352917735,0.669601634961532,50,0.1,702
DR_8,0.2749958128734685,-0.025004187126531463,0.0006252093738586018,1.0,1.0,6.015490660966464,0.2025474648676863,50,0.1,703
DR_20,0.2749958128734685,-0.025004187126531463,0.0006252093738586018,1.0,1.0,6.015490660966464,0.2025474648676863,50,0.1,703
DR_8,0.28186402048065234,-0.018135979519347645,0.0003289137531261972,1.0,1.0,3.1045954231849064,0.06802439037389345,50,0.1,704
DR_20,0.28186402048065234,-0.018135979519347645,0.0003289137531261972,1.0,1.0,3.1045954231849064,0.06802439037389345,50,0.1,704
DR_8,0.30988771549484356,0.009887715494843574,9.77669177069697e-05,1.0,1.0,6.5511890925525185,0.03862359095932583,50,0.1,705
DR_20,0.30988770915644764,0.009887709156447655,9.77667923624988e-05,1.0,1.0,6.551183263111709,0.03862339048230881,50,0.1,705
DR_8,0.28854624245539284,-0.011453757544607146,0.00013118856189064511,1.0,1.0,3.6236322705715796,0.13425328543616644,50,0.1,706
DR_20,0.28854624245539284,-0.011453757544607146,0.00013118856189064511,1.0,1.0,3.6236322705715796,0.13425328543616644,50,0.1,706
DR_8,0.281431478783139,-0.018568521216860978,0.0003447899801810163,1.0,1.0,3.9513995935908017,0.11692873996061917,50,0.1,707
DR_20,0.281431478783139,-0.018568521216860978,0.0003447899801810163,1.0,1.0,3.9513995935908017,0.11692873996061917,50,0.1,707
DR_8,0.2678728829319804,-0.03212711706801957,0.0010321516511022344,1.0,1.0,7.615535830414161,0.37568405722991444,50,0.1,708
DR_20,0.2678728829319804,-0.03212711706801957,0.0010321516511022344,1.0,1.0,7.615535830414161,0.37568405722991444,50,0.1,708
DR_8,0.2670322771540859,-0.032967722845914094,0.001086870749645006,1.0,1.0,5.279069691746415,0.22372119712451108,50,0.1,709
DR_20,0.2670322771540859,-0.032967722845914094,0.001086870749645006,1.0,1.0,5.279069691746415,0.22372119712451108,50,0.1,709
DR_8,0.3067543773869537,0.006754377386953725,4.562161388539183e-05,1.0,1.0,3.6001121724962677,0.14083526539353308,50,0.1,710
DR_20,0.3067543773869537,0.006754377386953725,4.562161388539183e-05,1.0,1.0,3.6001121724962677,0.14083526539353308,50,0.1,710
DR_8,0.3261395420401783,0.02613954204017832,0.0006832756580702498,1.0,1.0,3.5211589933344207,0.1109512236563534,50,0.1,711
DR_20,0.3261395420401783,0.02613954204017832,0.0006832756580702498,1.0,1.0,3.5211589933344207,0.1109512236563534,50,0.1,711
DR_8,0.32011923733980996,0.02011923733980997,0.0004047837111356038,1.0,1.0,3.958601277886533,0.1537629931032878,50,0.1,712
DR_20,0.32011923733980996,0.02011923733980997,0.0004047837111356038,1.0,1.0,3.958601277886533,0.1537629931032878,50,0.1,712
DR_8,0.31952104118779645,0.019521041187796462,0.0003810710490556459,1.0,1.0,5.902194091422384,0.20754166256654735,50,0.1,713
DR_20,0.31952104118779645,0.019521041187796462,0.0003810710490556459,1.0,1.0,5.902194091422384,0.20754166256654735,50,0.1,713
DR_8,0.2560371425861117,-0.04396285741388828,0.0019327328319938715,1.0,1.0,1.5744713468988003,0.040931483816082345,50,0.1,714
DR_20,0.2560371425861117,-0.04396285741388828,0.0019327328319938715,1.0,1.0,1.5744713468988003,0.040931483816082345,50,0.1,714
DR_8,0.3029876490239967,0.00298764902399673,8.926046690588615e-06,1.0,1.0,4.893976357767341,0.13553467171458913,50,0.1,715
DR_20,0.3029876490239967,0.00298764902399673,8.926046690588615e-06,1.0,1.0,4.893976357767341,0.13553467171458913,50,0.1,715
DR_8,0.2990003803368642,-0.0009996196631357757,9.992394709276816e-07,1.0,1.0,0.0,0.016657805266910117,50,0.1,716
DR_20,0.2990003803368642,-0.0009996196631357757,9.992394709276816e-07,1.0,1.0,0.0,0.016657805266910117,50,0.1,716
DR_8,0.2703847818239161,-0.02961521817608387,0.0008770611476170483,1.0,1.0,2.2168132768737343,0.05197588427497901,50,0.1,717
DR_20,0.2703847818239161,-0.02961521817608387,0.0008770611476170483,1.0,1.0,2.2168132768737343,0.05197588427497901,50,0.1,717
DR_8,0.29665211872296315,-0.003347881277036835,1.1208309045133788e-05,1.0,1.0,4.112904907325409,0.16843780442484016,50,0.1,718
DR_20,0.29665211872296315,-0.003347881277036835,1.1208309045133788e-05,1.0,1.0,4.112904907325409,0.16843780442484016,50,0.1,718
DR_8,0.31022787774075644,0.010227877740756453,0.00010460948307986131,1.0,1.0,4.193562575164283,0.07845839362605776,50,0.1,719
DR_20,0.31022787774075644,0.010227877740756453,0.00010460948307986131,1.0,1.0,4.193562575164283,0.07845839362605776,50,0.1,719
DR_8,0.31241426749571577,0.01241426749571578,0.00015411403745518537,1.0,1.0,4.590488413204557,0.09396484780241823,50,0.1,720
DR_20,0.31241426749571577,0.01241426749571578,0.00015411403745518537,1.0,1.0,4.590488413204557,0.09396484780241823,50,0.1,720
DR_8,0.2815105767402959,-0.018489423259704096,0.00034185877247648686,1.0,1.0,2.83630995665254,0.07563008443201406,50,0.1,721
DR_20,0.2815105767402959,-0.018489423259704096,0.00034185877247648686,1.0,1.0,2.83630995665254,0.07563008443201406,50,0.1,721
DR_8,0.2933978205561416,-0.00660217944385838,4.358877340890615e-05,1.0,1.0,0.0,0.01648845182817542,50,0.1,722
DR_20,0.2933978205561416,-0.00660217944385838,4.358877340890615e-05,1.0,1.0,0.0,0.01648845182817542,50,0.1,722
DR_8,0.27023123843328506,-0.02976876156671493,0.0008861791652159239,1.0,1.0,3.5493455721431686,0.11807691011479966,50,0.1,723
DR_20,0.27023123843328506,-0.02976876156671493,0.0008861791652159239,1.0,1.0,3.5493455721431686,0.11807691011479966,50,0.1,723
DR_8,0.3075915162040957,0.007591516204095705,5.7631118277047666e-05,1.0,1.0,7.115292251985556,0.2079233678163838,50,0.1,724
DR_20,0.3075915162040957,0.007591516204095705,5.7631118277047666e-05,1.0,1.0,7.115292251985556,0.2079233678163838,50,0.1,724
DR_8,0.2945714998828131,-0.005428500117186874,2.9468613522297907e-05,1.0,1.0,2.440136771483681,0.07974168707948817,50,0.1,725
DR_20,0.2945714998828131,-0.005428500117186874,2.9468613522297907e-05,1.0,1.0,2.440136771483681,0.07974168707948817,50,0.1,725
DR_8,0.250338485168252,-0.049661514831747966,0.002466266055383923,0.0,0.0,2.88505622769402,0.04620789628645547,50,0.1,726
DR_20,0.250338485168252,-0.049661514831747966,0.002466266055383923,0.0,0.0,2.88505622769402,0.04620789628645547,50,0.1,726
DR_8,0.3080210502738237,0.008021050273823715,6.43372474952075e-05,1.0,1.0,3.3328882833103175,0.05543566948121209,50,0.1,727
DR_20,0.3080210502738237,0.008021050273823715,6.43372474952075e-05,1.0,1.0,3.3328882833103175,0.05543566948121209,50,0.1,727
DR_8,0.3091835169566859,0.0091835169566859,8.433698369373746e-05,1.0,1.0,7.055591173730291,0.18891301798437762,50,0.1,728
DR_20,0.30918352504146707,0.009183525041467078,8.433713218725289e-05,1.0,1.0,7.055577655854967,0.1889123767711372,50,0.1,728
DR_8,0.3272467925633252,0.027246792563325184,0.0007423877049888726,1.0,1.0,2.4601811480021807,0.0822192750448689,50,0.1,729
DR_20,0.3272467925633252,0.027246792563325184,0.0007423877049888726,1.0,1.0,2.4601811480021807,0.0822192750448689,50,0.1,729
DR_8,0.3041443794953884,0.004144379495388428,1.7175881401796042e-05,1.0,1.0,1.4670714760425771,0.03062850820679004,50,0.1,730
DR_20,0.3041443794953884,0.004144379495388428,1.7175881401796042e-05,1.0,1.0,1.4670714760425771,0.03062850820679004,50,0.1,730
DR_8,0.30553594181424504,0.005535941814245049,3.0646651770706766e-05,1.0,1.0,1.0229314459984815,0.01978469477235286,50,0.1,731
DR_20,0.30553594181424504,0.005535941814245049,3.0646651770706766e-05,1.0,1.0,1.0229314459984815,0.01978469477235286,50,0.1,731
DR_8,0.2967252062003751,-0.0032747937996248644,1.0724274430061457e-05,1.0,1.0,2.9094904624654965,0.04667991247297896,50,0.1,732
DR_20,0.2967252062003751,-0.0032747937996248644,1.0724274430061457e-05,1.0,1.0,2.9094904624654965,0.04667991247297896,50,0.1,732
DR_8,0.314854080131851,0.014854080131851022,0.00022064369656345128,1.0,1.0,6.243487265483815,0.3490312069447694,50,0.1,733
DR_20,0.314854080131851,0.014854080131851022,0.00022064369656345128,1.0,1.0,6.243487265483815,0.3490312069447694,50,0.1,733
DR_8,0.2969078471971132,-0.0030921528028867717,9.561408956400518e-06,1.0,1.0,1.006143068911808,0.043283300821541124,50,0.1,734
DR_20,0.2969078471971132,-0.0030921528028867717,9.561408956400518e-06,1.0,1.0,1.006143068911808,0.043283300821541124,50,0.1,734
DR_8,0.3191556791150827,0.019155679115082702,0.0003669400423600156,1.0,1.0,6.814794531264941,0.14854495206460352,50,0.1,735
DR_20,0.3191556791150827,0.019155679115082702,0.0003669400423600156,1.0,1.0,6.814794531264941,0.14854495206460352,50,0.1,735
DR_8,0.33405820705737305,0.03405820705737306,0.001159961467962896,1.0,1.0,4.210448153736402,0.09941234727177783,50,0.1,736
DR_20,0.33405820705737305,0.03405820705737306,0.001159961467962896,1.0,1.0,4.210448153736402,0.09941234727177783,50,0.1,736
DR_8,0.2977531010718828,-0.0022468989281171914,5.048554793174184e-06,1.0,1.0,7.640690243742056,0.5635876438425311,50,0.1,737
DR_20,0.2977531010718828,-0.0022468989281171914,5.048554793174184e-06,1.0,1.0,7.640690243742056,0.5635876438425311,50,0.1,737
DR_8,0.3321375524933758,0.0321375524933758,0.001032822280264485,1.0,1.0,3.811508477428807,0.05510602473363042,50,0.1,738
DR_20,0.3321375524933758,0.0321375524933758,0.001032822280264485,1.0,1.0,3.811508477428807,0.05510602473363042,50,0.1,738
DR_8,0.27923243580214047,-0.020767564197859523,0.00043129172271221667,1.0,1.0,0.12021391274445388,0.022498126204227475,50,0.1,739
DR_20,0.27923243580214047,-0.020767564197859523,0.00043129172271221667,1.0,1.0,0.12021391274445388,0.022498126204227475,50,0.1,739
DR_8,0.3062391540453327,0.0062391540453327066,3.8927043201391475e-05,1.0,1.0,2.56921399444019,0.037064946487440825,50,0.1,740
DR_20,0.3062391540453327,0.0062391540453327066,3.8927043201391475e-05,1.0,1.0,2.56921399444019,0.037064946487440825,50,0.1,740
DR_8,0.3251978901657123,0.025197890165712333,0.0006349336688033023,1.0,1.0,3.4878621472470073,0.10309194402912858,50,0.1,741
DR_20,0.3251978901657123,0.025197890165712333,0.0006349336688033023,1.0,1.0,3.4878621472470073,0.10309194402912858,50,0.1,741
DR_8,0.27205636077849515,-0.027943639221504835,0.0007808469729416233,1.0,1.0,3.5782637348959745,0.11779580285925369,50,0.1,742
DR_20,0.27205636077849515,-0.027943639221504835,0.0007808469729416233,1.0,1.0,3.5782637348959745,0.11779580285925369,50,0.1,742
DR_8,0.312960185072157,0.012960185072157016,0.00016796639710456155,1.0,1.0,1.0501891706093698,0.035734845634228386,50,0.1,743
DR_20,0.312960185072157,0.012960185072157016,0.00016796639710456155,1.0,1.0,1.0501891706093698,0.035734845634228386,50,0.1,743
DR_8,0.31779933596916055,0.017799335969160557,0.0003168163609430528,1.0,1.0,3.871674367795762,0.14690462943302574,50,0.1,744
DR_20,0.31779933596916055,0.017799335969160557,0.0003168163609430528,1.0,1.0,3.871674367795762,0.14690462943302574,50,0.1,744
DR_8,0.31734286046467186,0.017342860464671872,0.0003007748090970787,1.0,1.0,8.0,0.2377421586186426,50,0.1,745
DR_20,0.31766876360007296,0.017668763600072968,0.00031218520715526346,1.0,1.0,9.90269008809902,0.39996023789652474,50,0.1,745
DR_8,0.2737966817603576,-0.026203318239642392,0.0006866138867679757,1.0,1.0,3.140105181254145,0.09016804284054682,50,0.1,746
DR_20,0.2737966817603576,-0.026203318239642392,0.0006866138867679757,1.0,1.0,3.140105181254145,0.09016804284054682,50,0.1,746
DR_8,0.24528550091153703,-0.05471449908846296,0.002993676410501414,1.0,1.0,3.5510412006732843,0.11361373467326459,50,0.1,747
DR_20,0.24528550091153703,-0.05471449908846296,0.002993676410501414,1.0,1.0,3.5510412006732843,0.11361373467326459,50,0.1,747
DR_8,0.3524732233851653,0.0524732233851653,0.0027534391724294586,0.0,0.0,5.109607868239082,0.13886074097207868,50,0.1,748
DR_20,0.3524732233851653,0.0524732233851653,0.0027534391724294586,0.0,0.0,5.109607868239082,0.13886074097207868,50,0.1,748
DR_8,0.3015101779391165,0.0015101779391165082,2.280637407794184e-06,1.0,1.0,8.0,0.20746359164313294,50,0.1,749
DR_20,0.30471406060450906,0.004714060604509074,2.2222367382984455e-05,1.0,1.0,15.154895044028718,1.1020693614740533,50,0.1,749
DR_8,0.28323910188662277,-0.01676089811337722,0.0002809277055670121,1.0,1.0,6.021228770148807,0.1834973247403644,50,0.1,750
DR_20,0.28323910188662277,-0.01676089811337722,0.0002809277055670121,1.0,1.0,6.021228770148807,0.1834973247403644,50,0.1,750
DR_8,0.3229933646972126,0.022993364697212637,0.0005286948200990244,1.0,1.0,2.521083501459405,0.03975388126526286,50,0.1,751
DR_20,0.3229933646972126,0.022993364697212637,0.0005286948200990244,1.0,1.0,2.521083501459405,0.03975388126526286,50,0.1,751
DR_8,0.3100012327266565,0.010001232726656484,0.00010002465605274469,1.0,1.0,2.0404540522758943,0.026688137836264867,50,0.1,752
DR_20,0.3100012327266565,0.010001232726656484,0.00010002465605274469,1.0,1.0,2.0404540522758943,0.026688137836264867,50,0.1,752
DR_8,0.271449126779932,-0.028550873220067996,0.0008151523616283958,1.0,1.0,8.0,0.37705165798035467,50,0.1,753
DR_20,0.26917740780471083,-0.030822592195289156,0.0009500321896370999,1.0,1.0,12.790384906038286,1.1985653170238955,50,0.1,753
DR_8,0.2728287354086074,-0.027171264591392574,0.0007382776194954639,1.0,1.0,3.1684735782433933,0.09089764854698297,50,0.1,754
DR_20,0.2728287354086074,-0.027171264591392574,0.0007382776194954639,1.0,1.0,3.1684735782433933,0.09089764854698297,50,0.1,754
DR_8,0.2777116960574538,-0.02228830394254616,0.0004967684926353188,1.0,1.0,0.0,0.010718063243859583,50,0.1,755
DR_20,0.2777116960574538,-0.02228830394254616,0.0004967684926353188,1.0,1.0,0.0,0.010718063243859583,50,0.1,755
DR_8,0.296973877992078,-0.0030261220079220164,9.157414406829977e-06,1.0,1.0,3.923691920664343,0.11064811990308207,50,0.1,756
DR_20,0.296973877992078,-0.0030261220079220164,9.157414406829977e-06,1.0,1.0,3.923691920664343,0.11064811990308207,50,0.1,756
DR_8,0.2678012387628391,-0.03219876123716087,0.0010367602252076933,1.0,1.0,6.3720180248982095,0.10194169180685377,50,0.1,757
DR_20,0.2678012387628391,-0.03219876123716087,0.0010367602252076933,1.0,1.0,6.3720180248982095,0.10194169180685377,50,0.1,757
DR_8,0.321758255884303,0.021758255884303024,0.00047342169912680714,1.0,1.0,0.0,0.016399507321533505,50,0.1,758
DR_20,0.321758255884303,0.021758255884303024,0.00047342169912680714,1.0,1.0,0.0,0.016399507321533505,50,0.1,758
DR_8,0.2691837478335203,-0.030816252166479707,0.0009496413975880652,1.0,1.0,4.522090860595794,0.12423334405338787,50,0.1,759
DR_20,0.2691837478335203,-0.030816252166479707,0.0009496413975880652,1.0,1.0,4.522090860595794,0.12423334405338787,50,0.1,759
DR_8,0.30388348948029326,0.0038834894802932673,1.5081490543548471e-05,1.0,1.0,2.4738037884747146,0.04574125635268982,50,0.1,760
DR_20,0.30388348948029326,0.0038834894802932673,1.5081490543548471e-05,1.0,1.0,2.4738037884747146,0.04574125635268982,50,0.1,760
DR_8,0.33104757655117384,0.03104757655117385,0.0009639520097010003,1.0,1.0,6.18763371486943,0.2806721761504612,50,0.1,761
DR_20,0.33104757655117384,0.03104757655117385,0.0009639520097010003,1.0,1.0,6.18763371486943,0.2806721761504612,50,0.1,761
DR_8,0.31671114009764384,0.01671114009764385,0.00027926220336308013,1.0,1.0,3.4499692622523987,0.07941070869832903,50,0.1,762
DR_20,0.31671114009764384,0.01671114009764385,0.00027926220336308013,1.0,1.0,3.4499692622523987,0.07941070869832903,50,0.1,762
DR_8,0.27643402116942806,-0.023565978830571932,0.0005553553582429645,1.0,1.0,3.4345205215059065,0.14181071748079027,50,0.1,763
DR_20,0.27643402116942806,-0.023565978830571932,0.0005553553582429645,1.0,1.0,3.4345205215059065,0.14181071748079027,50,0.1,763
DR_8,0.2938709358205386,-0.006129064179461408,3.7565427715956935e-05,1.0,1.0,3.455553063802339,0.08381330827553526,50,0.1,764
DR_20,0.2938709358205386,-0.006129064179461408,3.7565427715956935e-05,1.0,1.0,3.455553063802339,0.08381330827553526,50,0.1,764
DR_8,0.30889246693128536,0.00889246693128537,7.907596812400384e-05,1.0,1.0,5.326364777716465,0.20758173816529696,50,0.1,765
DR_20,0.30889246693128536,0.00889246693128537,7.907596812400384e-05,1.0,1.0,5.326364777716465,0.20758173816529696,50,0.1,765
DR_8,0.3017598680135481,0.0017598680135481048,3.0971354251097526e-06,1.0,1.0,4.757978252898477,0.15328065686203643,50,0.1,766
DR_20,0.3017598680135481,0.0017598680135481048,3.0971354251097526e-06,1.0,1.0,4.757978252898477,0.15328065686203643,50,0.1,766
DR_8,0.34164854084244584,0.04164854084244585,0.00173460095430488,1.0,1.0,2.9046695679233046,0.04968999482766149,50,0.1,767
DR_20,0.34164854084244584,0.04164854084244585,0.00173460095430488,1.0,1.0,2.9046695679233046,0.04968999482766149,50,0.1,767
DR_8,0.3385846111303193,0.0385846111303193,0.0014887722160779602,1.0,1.0,6.5943284889125415,0.3109625440176894,50,0.1,768
DR_20,0.3385846111303193,0.0385846111303193,0.0014887722160779602,1.0,1.0,6.5943284889125415,0.3109625440176894,50,0.1,768
DR_8,0.29586872759593164,-0.0041312724040683535,1.7067411676616714e-05,1.0,1.0,5.031157062859837,0.21889896917723253,50,0.1,769
DR_20,0.29586872759593164,-0.0041312724040683535,1.7067411676616714e-05,1.0,1.0,5.031157062859837,0.21889896917723253,50,0.1,769
DR_8,0.26966055545349693,-0.030339444546503058,0.0009204818953903342,1.0,1.0,2.1785418281751747,0.06919815729883137,50,0.1,770
DR_20,0.26966055545349693,-0.030339444546503058,0.0009204818953903342,1.0,1.0,2.1785418281751747,0.06919815729883137,50,0.1,770
DR_8,0.3017000928056827,0.0017000928056827291,2.890315547934174e-06,1.0,1.0,1.148300123851067,0.047867364201138705,50,0.1,771
DR_20,0.3017000928056827,0.0017000928056827291,2.890315547934174e-06,1.0,1.0,1.148300123851067,0.047867364201138705,50,0.1,771
DR_8,0.308897072831038,0.008897072831038022,7.915790496079493e-05,1.0,1.0,0.3507065720728666,0.021136932569494775,50,0.1,772
DR_20,0.308897072831038,0.008897072831038022,7.915790496079493e-05,1.0,1.0,0.3507065720728666,0.021136932569494775,50,0.1,772
DR_8,0.2966761969910935,-0.0033238030089065007,1.1047666442015908e-05,1.0,1.0,6.563370052073855,0.10735848532480166,50,0.1,773
DR_20,0.2966761969910935,-0.0033238030089065007,1.1047666442015908e-05,1.0,1.0,6.563370052073855,0.10735848532480166,50,0.1,773
DR_8,0.31550309836241724,0.015503098362417256,0.0002403460588347846,1.0,1.0,8.0,0.16288779280473262,50,0.1,774
DR_20,0.3156433346047956,0.01564333460479561,0.00024471391755759585,1.0,1.0,20.0,0.7261879508226506,50,0.1,774
DR_8,0.31570732429370046,0.015707324293700475,0.00024672003646747316,1.0,1.0,5.756890078879825,0.2018446171167246,50,0.1,775
DR_20,0.31570732429370046,0.015707324293700475,0.00024672003646747316,1.0,1.0,5.756890078879825,0.2018446171167246,50,0.1,775
DR_8,0.314788984256721,0.014788984256721038,0.00021871405534554272,1.0,1.0,4.181076102106132,0.13665904981620045,50,0.1,776
DR_20,0.314788984256721,0.014788984256721038,0.00021871405534554272,1.0,1.0,4.181076102106132,0.13665904981620045,50,0.1,776
DR_8,0.269246965944659,-0.030753034055340966,0.0009457491036089612,1.0,1.0,5.184387839313286,0.10080442948521239,50,0.1,777
DR_20,0.269246965944659,-0.030753034055340966,0.0009457491036089612,1.0,1.0,5.184387839313286,0.10080442948521239,50,0.1,777
DR_8,0.312816827407371,0.012816827407371001,0.00016427106479033644,1.0,1.0,4.698315369069892,0.23255416720178484,50,0.1,778
DR_20,0.312816827407371,0.012816827407371001,0.00016427106479033644,1.0,1.0,4.698315369069892,0.23255416720178484,50,0.1,778
DR_8,0.3242875106461241,0.02428751064612411,0.000589883173385592,1.0,1.0,5.690342038377096,0.2653842893262226,50,0.1,779
DR_20,0.3242875106461241,0.02428751064612411,0.000589883173385592,1.0,1.0,5.690342038377096,0.2653842893262226,50,0.1,779
DR_8,0.350848077742955,0.05084807774295502,0.002585527010153598,0.0,0.0,8.0,0.15814735084701773,50,0.1,780
DR_20,0.3490910935866182,0.04909109358661823,0.0024099354695301094,0.0,0.0,11.718036379131513,0.32149853474866386,50,0.1,780
DR_8,0.31322217592554985,0.013222175925549862,0.00017482593620619035,1.0,1.0,0.0,0.02089659731443715,50,0.1,781
DR_20,0.31322217592554985,0.013222175925549862,0.00017482593620619035,1.0,1.0,0.0,0.02089659731443715,50,0.1,781
DR_8,0.27816870209392147,-0.021831297906078517,0.0004766055682639483,1.0,1.0,0.0,0.006909756078425246,50,0.1,782
DR_20,0.27816870209392147,-0.021831297906078517,0.0004766055682639483,1.0,1.0,0.0,0.006909756078425246,50,0.1,782
DR_8,0.2837414997691807,-0.01625850023081926,0.00026433882975555,1.0,1.0,3.819098555466181,0.11643328666020845,50,0.1,783
DR_20,0.2837414997691807,-0.01625850023081926,0.00026433882975555,1.0,1.0,3.819098555466181,0.11643328666020845,50,0.1,783
DR_8,0.3099030980726187,0.009903098072618688,9.807135143590397e-05,1.0,1.0,2.804341756578566,0.0645479749922899,50,0.1,784
DR_20,0.3099030980726187,0.009903098072618688,9.807135143590397e-05,1.0,1.0,2.804341756578566,0.0645479749922899,50,0.1,784
DR_8,0.3180125109395087,0.01801251093950873,0.00032445055034592167,1.0,1.0,4.305216535185751,0.1271270377483289,50,0.1,785
DR_20,0.3180125109395087,0.01801251093950873,0.00032445055034592167,1.0,1.0,4.305216535185751,0.1271270377483289,50,0.1,785
DR_8,0.3166354787648876,0.016635478764887635,0.0002767391537370274,1.0,1.0,6.8919800969468685,0.17623545482107567,50,0.1,786
DR_20,0.3166354787648876,0.016635478764887635,0.0002767391537370274,1.0,1.0,6.8919800969468685,0.17623545482107567,50,0.1,786
DR_8,0.27294317233480775,-0.02705682766519224,0.0007320719233039122,1.0,1.0,1.0949597774450417,0.025362545387193805,50,0.1,787
DR_20,0.27294317233480775,-0.02705682766519224,0.0007320719233039122,1.0,1.0,1.0949597774450417,0.025362545387193805,50,0.1,787
DR_8,0.2956899872876297,-0.004310012712370304,1.857620958079362e-05,1.0,1.0,2.4999061910103224,0.053579977913389934,50,0.1,788
DR_20,0.2956899872876297,-0.004310012712370304,1.857620958079362e-05,1.0,1.0,2.4999061910103224,0.053579977913389934,50,0.1,788
DR_8,0.2979770881653746,-0.002022911834625385,4.09217229066744e-06,1.0,1.0,3.567021029247892,0.04701462974786193,50,0.1,789
DR_20,0.2979770881653746,-0.002022911834625385,4.09217229066744e-06,1.0,1.0,3.567021029247892,0.04701462974786193,50,0.1,789
DR_8,0.31551740110952387,0.015517401109523876,0.00024078973719385283,1.0,1.0,5.820283262798277,0.18801582953338353,50,0.1,790
DR_20,0.31551740110952387,0.015517401109523876,0.00024078973719385283,1.0,1.0,5.820283262798277,0.18801582953338353,50,0.1,790
DR_8,0.3422374731577164,0.04223747315771642,0.0017840041387488152,1.0,1.0,3.298624829853469,0.05603966893798028,50,0.1,791
DR_20,0.3422374731577164,0.04223747315771642,0.0017840041387488152,1.0,1.0,3.298624829853469,0.05603966893798028,50,0.1,791
DR_8,0.33349937488797493,0.03349937488797494,0.0011222081178850862,1.0,1.0,0.30865408599089406,0.025365827802154406,50,0.1,792
DR_20,0.33349937488797493,0.03349937488797494,0.0011222081178850862,1.0,1.0,0.30865408599089406,0.025365827802154406,50,0.1,792
DR_8,0.34715989519419105,0.04715989519419106,0.0022240557147270848,0.0,0.0,8.0,0.2066518311798911,50,0.1,793
DR_20,0.34740678937184893,0.047406789371848945,0.00224740367854685,0.0,0.0,13.949829235749142,0.6178482406671493,50,0.1,793
DR_8,0.28691422362159613,-0.013085776378403857,0.00017123754342559237,1.0,1.0,5.609533754152825,0.1311895573695775,50,0.1,794
DR_20,0.28691422362159613,-0.013085776378403857,0.00017123754342559237,1.0,1.0,5.609533754152825,0.1311895573695775,50,0.1,794
DR_8,0.30271868182776596,0.0027186818277659675,7.391230880624902e-06,1.0,1.0,4.402673429058774,0.16077992889987713,50,0.1,795
DR_20,0.30271868182776596,0.0027186818277659675,7.391230880624902e-06,1.0,1.0,4.402673429058774,0.16077992889987713,50,0.1,795
DR_8,0.30356197462055223,0.003561974620552244,1.2687663197458302e-05,1.0,1.0,2.4591799867858937,0.045972028209391995,50,0.1,796
DR_20,0.30356197462055223,0.003561974620552244,1.2687663197458302e-05,1.0,1.0,2.4591799867858937,0.045972028209391995,50,0.1,796
DR_8,0.24735644280350277,-0.052643557196497215,0.0027713441143008737,0.0,0.0,3.11859063814372,0.04127109505790367,50,0.1,797
DR_20,0.24735644280350277,-0.052643557196497215,0.0027713441143008737,0.0,0.0,3.11859063814372,0.04127109505790367,50,0.1,797
DR_8,0.3156285104328953,0.015628510432895315,0.0002442503383511177,1.0,1.0,4.587157302888403,0.09632109383932796,50,0.1,798
DR_20,0.3156285104328953,0.015628510432895315,0.0002442503383511177,1.0,1.0,4.587157302888403,0.09632109383932796,50,0.1,798
DR_8,0.27384967114597303,-0.02615032885402696,0.000683839699173755,1.0,1.0,0.0,0.009739592204988372,50,0.1,799
DR_20,0.27384967114597303,-0.02615032885402696,0.000683839699173755,1.0,1.0,0.0,0.009739592204988372,50,0.1,799
DR_8,0.32706020045924,0.027060200459240014,0.0007322544488942535,1.0,1.0,1.774972069170625,0.051636244794196845,50,0.1,800
DR_20,0.32706020045924,0.027060200459240014,0.0007322544488942535,1.0,1.0,1.774972069170625,0.051636244794196845,50,0.1,800
DR_8,0.2802649575284414,-0.019735042471558606,0.000389471901354222,1.0,1.0,5.477732328826996,0.09232778626750043,50,0.1,801
DR_20,0.2802649575284414,-0.019735042471558606,0.000389471901354222,1.0,1.0,5.477732328826996,0.09232778626750043,50,0.1,801
DR_8,0.3313501625494974,0.03135016254949741,0.0009828326918799098,1.0,1.0,8.0,0.21499184755365214,50,0.1,802
DR_20,0.33148657447107005,0.03148657447107006,0.0009914043719222408,1.0,1.0,8.721735398319533,0.25083923356254806,50,0.1,802
DR_8,0.3197312396942722,0.019731239694272207,0.00038932181987282315,1.0,1.0,6.570935928429721,0.22928584624467752,50,0.1,803
DR_20,0.3197312396942722,0.019731239694272207,0.00038932181987282315,1.0,1.0,6.570935928429721,0.22928584624467752,50,0.1,803
DR_8,0.2867335541756123,-0.013266445824387685,0.00017599858481141342,1.0,1.0,2.6606456213024257,0.035819309448550087,50,0.1,804
DR_20,0.2867335541756123,-0.013266445824387685,0.00017599858481141342,1.0,1.0,2.6606456213024257,0.035819309448550087,50,0.1,804
DR_8,0.31242612824694244,0.012426128246942447,0.00015440866320946099,1.0,1.0,8.0,0.2585011629294231,50,0.1,805
DR_20,0.3112801400084145,0.011280140008414485,0.00012724155860943315,1.0,1.0,10.466891919578048,0.5101455875609718,50,0.1,805
DR_8,0.2938352812951146,-0.006164718704885386,3.800375671036375e-05,1.0,1.0,3.507340536826611,0.08720215647498283,50,0.1,806
DR_20,0.2938352812951146,-0.006164718704885386,3.800375671036375e-05,1.0,1.0,3.507340536826611,0.08720215647498283,50,0.1,806
DR_8,0.27553130454021846,-0.02446869545978153,0.0005987170575035333,1.0,1.0,1.503763587958216,0.032831670358915745,50,0.1,807
DR_20,0.27553130454021846,-0.02446869545978153,0.0005987170575035333,1.0,1.0,1.503763587958216,0.032831670358915745,50,0.1,807
DR_8,0.2926758988212978,-0.0073241011787021915,5.364245807586683e-05,1.0,1.0,6.3120971414243945,0.2635782731634936,50,0.1,808
DR_20,0.2926758988212978,-0.0073241011787021915,5.364245807586683e-05,1.0,1.0,6.3120971414243945,0.2635782731634936,50,0.1,808
DR_8,0.2672360888581881,-0.032763911141811874,0.0010734738733085443,1.0,1.0,5.995466149331436,0.1124195568664927,50,0.1,809
DR_20,0.2672360888581881,-0.032763911141811874,0.0010734738733085443,1.0,1.0,5.995466149331436,0.1124195568664927,50,0.1,809
DR_8,0.3204635123501183,0.020463512350118285,0.0004187553377034436,1.0,1.0,3.352594334677951,0.06838265559501693,50,0.1,810
DR_20,0.3204635123501183,0.020463512350118285,0.0004187553377034436,1.0,1.0,3.352594334677951,0.06838265559501693,50,0.1,810
DR_8,0.30634122018304544,0.006341220183045448,4.021107340986295e-05,1.0,1.0,7.198694187165033,0.3069407825148329,50,0.1,811
DR_20,0.30634122018304544,0.006341220183045448,4.021107340986295e-05,1.0,1.0,7.198694187165033,0.3069407825148329,50,0.1,811
DR_8,0.3072667375269965,0.007266737526996525,5.280547428625957e-05,1.0,1.0,3.267800308325944,0.016217940898593772,50,0.1,812
DR_20,0.3072667375269965,0.007266737526996525,5.280547428625957e-05,1.0,1.0,3.267800308325944,0.016217940898593772,50,0.1,812
DR_8,0.30305214127917757,0.003052141279177578,9.315566388059744e-06,1.0,1.0,3.457298907054666,0.05680652043661256,50,0.1,813
DR_20,0.30305214127917757,0.003052141279177578,9.315566388059744e-06,1.0,1.0,3.457298907054666,0.05680652043661256,50,0.1,813
DR_8,0.3030990200634068,0.0030990200634067877,9.60392535339781e-06,1.0,1.0,4.870868032427767,0.12247607990633906,50,0.1,814
DR_20,0.3030990200634068,0.0030990200634067877,9.60392535339781e-06,1.0,1.0,4.870868032427767,0.12247607990633906,50,0.1,814
DR_8,0.3128818329790908,0.01288183297909079,0.0001659416209011911,1.0,1.0,5.583767697299865,0.1810311501462008,50,0.1,815
DR_20,0.3128818329790908,0.01288183297909079,0.0001659416209011911,1.0,1.0,5.583767697299865,0.1810311501462008,50,0.1,815
DR_8,0.29426161733140677,-0.005738382668593223,3.292903565121108e-05,1.0,1.0,3.9317061787349132,0.10018608294628352,50,0.1,816
DR_20,0.29426161733140677,-0.005738382668593223,3.292903565121108e-05,1.0,1.0,3.9317061787349132,0.10018608294628352,50,0.1,816
DR_8,0.2740858362222993,-0.02591416377770067,0.0006715438842974936,1.0,1.0,0.8594866994352105,0.01799287586959195,50,0.1,817
DR_20,0.2740858362222993,-0.02591416377770067,0.0006715438842974936,1.0,1.0,0.8594866994352105,0.01799287586959195,50,0.1,817
DR_8,0.31847023673267716,0.01847023673267717,0.000341149644961137,1.0,1.0,2.6116472500328243,0.062267401731914675,50,0.1,818
DR_20,0.31847023673267716,0.01847023673267717,0.000341149644961137,1.0,1.0,2.6116472500328243,0.062267401731914675,50,0.1,818
DR_8,0.28281412544708123,-0.017185874552918756,0.00029535428414866044,1.0,1.0,5.227345867536541,0.2836726065671298,50,0.1,819
DR_20,0.28281412544708123,-0.017185874552918756,0.00029535428414866044,1.0,1.0,5.227345867536541,0.2836726065671298,50,0.1,819
DR_8,0.3295029609941152,0.0295029609941152,0.000870424707420283,1.0,1.0,6.429873644393157,0.3762287789365104,50,0.1,820
DR_20,0.3295029609941152,0.0295029609941152,0.000870424707420283,1.0,1.0,6.429873644393157,0.3762287789365104,50,0.1,820
DR_8,0.30757830951893556,0.0075783095189355665,5.743077516478942e-05,1.0,1.0,1.8270609176573367,0.03906887772927168,50,0.1,821
DR_20,0.30757830951893556,0.0075783095189355665,5.743077516478942e-05,1.0,1.0,1.8270609176573367,0.03906887772927168,50,0.1,821
DR_8,0.3192705830058234,0.019270583005823405,0.00037135536938432984,1.0,1.0,5.081968407656778,0.15512235373049105,50,0.1,822
DR_20,0.3192705830058234,0.019270583005823405,0.00037135536938432984,1.0,1.0,5.081968407656778,0.15512235373049105,50,0.1,822
DR_8,0.34479260999625744,0.04479260999625745,0.002006377910276823,0.0,0.0,4.464867268502052,0.0988664597832636,50,0.1,823
DR_20,0.34479260999625744,0.04479260999625745,0.002006377910276823,0.0,0.0,4.464867268502052,0.0988664597832636,50,0.1,823
DR_8,0.34194547366073125,0.04194547366073126,0.0017594227606230997,1.0,1.0,3.370287392460957,0.06886460047482021,50,0.1,824
DR_20,0.34194547366073125,0.04194547366073126,0.0017594227606230997,1.0,1.0,3.370287392460957,0.06886460047482021,50,0.1,824
DR_8,0.31657365903378165,0.016573659033781662,0.0002746861737680525,1.0,1.0,0.9748657723548607,0.02897090347071807,50,0.1,825
DR_20,0.31657365903378165,0.016573659033781662,0.0002746861737680525,1.0,1.0,0.9748657723548607,0.02897090347071807,50,0.1,825
DR_8,0.31284428353594057,0.012844283535940582,0.0001649756195516343,1.0,1.0,2.1267939159524225,0.052691624933660655,50,0.1,826
DR_20,0.31284428353594057,0.012844283535940582,0.0001649756195516343,1.0,1.0,2.1267939159524225,0.052691624933660655,50,0.1,826
DR_8,0.3243408394885829,0.0243408394885829,0.0005924764670089567,1.0,1.0,0.8603721285343638,0.028382805538796983,50,0.1,827
DR_20,0.3243408394885829,0.0243408394885829,0.0005924764670089567,1.0,1.0,0.8603721285343638,0.028382805538796983,50,0.1,827
DR_8,0.3150740042810029,0.015074004281002917,0.00022722560506369428,1.0,1.0,4.491372793307794,0.16532634650996175,50,0.1,828
DR_20,0.3150740042810029,0.015074004281002917,0.00022722560506369428,1.0,1.0,4.491372793307794,0.16532634650996175,50,0.1,828
DR_8,0.3070830103352627,0.007083010335262707,5.016903540943833e-05,1.0,1.0,6.052882108905226,0.11283342793937425,50,0.1,829
DR_20,0.3070830103352627,0.007083010335262707,5.016903540943833e-05,1.0,1.0,6.052882108905226,0.11283342793937425,50,0.1,829
DR_8,0.3105325355959942,0.010532535595994208,0.00011093430608088506,1.0,1.0,3.982457985714282,0.18413114884588608,50,0.1,830
DR_20,0.3105325355959942,0.010532535595994208,0.00011093430608088506,1.0,1.0,3.982457985714282,0.18413114884588608,50,0.1,830
DR_8,0.31172901383450324,0.011729013834503255,0.00013756976552996874,1.0,1.0,5.678253637921615,0.1827482895082559,50,0.1,831
DR_20,0.31172901383450324,0.011729013834503255,0.00013756976552996874,1.0,1.0,5.678253637921615,0.1827482895082559,50,0.1,831
DR_8,0.32752720502114907,0.02752720502114908,0.0007577470162763752,1.0,1.0,2.649711118156717,0.021255812367354954,50,0.1,832
DR_20,0.32752720502114907,0.02752720502114908,0.0007577470162763752,1.0,1.0,2.649711118156717,0.021255812367354954,50,0.1,832
DR_8,0.3295015460783299,0.029501546078329888,0.0008703412210118215,1.0,1.0,2.555353759241102,0.0402006715422225,50,0.1,833
DR_20,0.3295015460783299,0.029501546078329888,0.0008703412210118215,1.0,1.0,2.555353759241102,0.0402006715422225,50,0.1,833
DR_8,0.2715693771784789,-0.02843062282152109,0.0008083003140195958,1.0,1.0,0.0,0.007730473204640087,50,0.1,834
DR_20,0.2715693771784789,-0.02843062282152109,0.0008083003140195958,1.0,1.0,0.0,0.007730473204640087,50,0.1,834
DR_8,0.36073610328290445,0.06073610328290446,0.0036888742419916385,0.0,0.0,8.0,0.34911958963370937,50,0.1,835
DR_20,0.35975756493777344,0.059757564937773455,0.0035709665672922115,0.0,0.0,9.760972685026555,0.542652841896483,50,0.1,835
DR_8,0.23726218215855108,-0.06273781784144891,0.003936033787506826,0.0,0.0,5.386976136375476,0.08551218407535864,50,0.1,836
DR_20,0.23726218215855108,-0.06273781784144891,0.003936033787506826,0.0,0.0,5.386976136375476,0.08551218407535864,50,0.1,836
DR_8,0.2858675730451182,-0.014132426954881816,0.00019972549163507013,1.0,1.0,5.346925699517628,0.3395451666266421,50,0.1,837
DR_20,0.2858675730451182,-0.014132426954881816,0.00019972549163507013,1.0,1.0,5.346925699517628,0.3395451666266421,50,0.1,837
DR_8,0.30070823955609616,0.0007082395560961685,5.016032688192978e-07,1.0,1.0,2.97269203477596,0.05502608738797201,50,0.1,838
DR_20,0.30070823955609616,0.0007082395560961685,5.016032688192978e-07,1.0,1.0,2.97269203477596,0.05502608738797201,50,0.1,838
DR_8,0.2973077589982424,-0.002692241001757578,7.248161611544648e-06,1.0,1.0,8.0,0.2372211002140808,50,0.1,839
DR_20,0.2973573116874281,-0.0026426883125718614,6.983801517403912e-06,1.0,1.0,8.20075026373293,0.24838371715028332,50,0.1,839
DR_8,0.33215314399132817,0.03215314399132818,0.0010338246685270835,1.0,1.0,4.080752555518578,0.21791751389453495,50,0.1,840
DR_20,0.33215314399132817,0.03215314399132818,0.0010338246685270835,1.0,1.0,4.080752555518578,0.21791751389453495,50,0.1,840
DR_8,0.3185796284842698,0.018579628484269806,0.0003452025946134899,1.0,1.0,1.1548059945825635,0.024205900439105314,50,0.1,841
DR_20,0.3185796284842698,0.018579628484269806,0.0003452025946134899,1.0,1.0,1.1548059945825635,0.024205900439105314,50,0.1,841
DR_8,0.3325843052344663,0.032584305234466315,0.001061736947612869,1.0,1.0,2.144299841014131,0.04236766154889476,50,0.1,842
DR_20,0.3325843052344663,0.032584305234466315,0.001061736947612869,1.0,1.0,2.144299841014131,0.04236766154889476,50,0.1,842
DR_8,0.2677803330147407,-0.0322196669852593,0.001038106940641008,1.0,1.0,6.325218564239181,0.06925387375381759,50,0.1,843
DR_20,0.2677803330147407,-0.0322196669852593,0.001038106940641008,1.0,1.0,6.325218564239181,0.06925387375381759,50,0.1,843
DR_8,0.293510013375337,-0.006489986624662991,4.211992638830452e-05,1.0,1.0,5.749530368700879,0.1362766321690236,50,0.1,844
DR_20,0.293510013375337,-0.006489986624662991,4.211992638830452e-05,1.0,1.0,5.749530368700879,0.1362766321690236,50,0.1,844
DR_8,0.2943249638462802,-0.005675036153719781,3.220603534602661e-05,1.0,1.0,0.6072040706276842,0.02149583141967707,50,0.1,845
DR_20,0.2943249638462802,-0.005675036153719781,3.220603534602661e-05,1.0,1.0,0.6072040706276842,0.02149583141967707,50,0.1,845
DR_8,0.26413769213965405,-0.03586230786034594,0.0012861051250702305,1.0,1.0,8.0,0.6474884500869751,50,0.1,846
DR_20,0.26373239429838946,-0.03626760570161053,0.0013153392233274926,1.0,1.0,9.958548956052406,1.2718783689310547,50,0.1,846
DR_8,0.30567731622785543,0.0056773162278554445,3.2231919551070776e-05,1.0,1.0,2.542159674424357,0.06404703899355724,50,0.1,847
DR_20,0.30567731622785543,0.0056773162278554445,3.2231919551070776e-05,1.0,1.0,2.542159674424357,0.06404703899355724,50,0.1,847
DR_8,0.3064441855943017,0.00644418559430171,4.1527527973805684e-05,1.0,1.0,2.7754194228724383,0.06766524951799037,50,0.1,848
DR_20,0.3064441855943017,0.00644418559430171,4.1527527973805684e-05,1.0,1.0,2.7754194228724383,0.06766524951799037,50,0.1,848
DR_8,0.27198395924143925,-0.028016040758560734,0.0007848985397853363,1.0,1.0,3.329674780421482,0.10026854035904698,50,0.1,849
DR_20,0.27198395924143925,-0.028016040758560734,0.0007848985397853363,1.0,1.0,3.329674780421482,0.10026854035904698,50,0.1,849
DR_8,0.283424281106657,-0.016575718893342972,0.00027475445683112717,1.0,1.0,6.4070927220580725,0.3484150811600159,50,0.1,850
DR_20,0.283424281106657,-0.016575718893342972,0.00027475445683112717,1.0,1.0,6.4070927220580725,0.3484150811600159,50,0.1,850
DR_8,0.31296487077524143,0.012964870775241444,0.0001680878742187097,1.0,1.0,4.1285577030153595,0.12510832137025193,50,0.1,851
DR_20,0.31296487077524143,0.012964870775241444,0.0001680878742187097,1.0,1.0,4.1285577030153595,0.12510832137025193,50,0.1,851
DR_8,0.3267505027943549,0.026750502794354925,0.0007155893997507906,1.0,1.0,5.5587753112036395,0.3040432018776516,50,0.1,852
DR_20,0.3267505027943549,0.026750502794354925,0.0007155893997507906,1.0,1.0,5.5587753112036395,0.3040432018776516,50,0.1,852
DR_8,0.3124974169299005,0.012497416929900529,0.00015618542991976435,1.0,1.0,7.959086087863583,0.39238248375541157,50,0.1,853
DR_20,0.3124974169299005,0.012497416929900529,0.00015618542991976435,1.0,1.0,7.959086087863583,0.39238248375541157,50,0.1,853
DR_8,0.27788784714754067,-0.02211215285245932,0.0004889473037705249,1.0,1.0,0.0,0.019424638681310082,50,0.1,854
DR_20,0.27788784714754067,-0.02211215285245932,0.0004889473037705249,1.0,1.0,0.0,0.019424638681310082,50,0.1,854
DR_8,0.30371262304126784,0.0037126230412678485,1.3783569846552928e-05,1.0,1.0,6.432179589188205,0.18255139003919013,50,0.1,855
DR_20,0.30371262304126784,0.0037126230412678485,1.3783569846552928e-05,1.0,1.0,6.432179589188205,0.18255139003919013,50,0.1,855
DR_8,0.32128749004967827,0.02128749004967828,0.00045315723261515184,1.0,1.0,3.8582801546215637,0.13317633855669472,50,0.1,856
DR_20,0.32128749004967827,0.02128749004967828,0.00045315723261515184,1.0,1.0,3.8582801546215637,0.13317633855669472,50,0.1,856
DR_8,0.34927133655293846,0.04927133655293847,0.0024276646057129307,1.0,1.0,1.867871187358157,0.045180601814089276,50,0.1,857
DR_20,0.34927133655293846,0.04927133655293847,0.0024276646057129307,1.0,1.0,1.867871187358157,0.045180601814089276,50,0.1,857
DR_8,0.35124555922880063,0.05124555922880064,0.0026261073406725144,1.0,1.0,5.062822008476641,0.23127729244513776,50,0.1,858
DR_20,0.35124555922880063,0.05124555922880064,0.0026261073406725144,1.0,1.0,5.062822008476641,0.23127729244513776,50,0.1,858
DR_8,0.3080388670144443,0.008038867014444284,6.462338287592036e-05,1.0,1.0,5.60742531293262,0.22859450127596886,50,0.1,859
DR_20,0.3080388670144443,0.008038867014444284,6.462338287592036e-05,1.0,1.0,5.60742531293262,0.22859450127596886,50,0.1,859
DR_8,0.26401902901977925,-0.03598097098022074,0.001294630272679487,1.0,1.0,4.46509130288095,0.16037202589952612,50,0.1,860
DR_20,0.26401902901977925,-0.03598097098022074,0.001294630272679487,1.0,1.0,4.46509130288095,0.16037202589952612,50,0.1,860
DR_8,0.2873725129785132,-0.012627487021486805,0.0001594534284778177,1.0,1.0,6.498550231843556,0.1685853873013649,50,0.1,861
DR_20,0.2873725129785132,-0.012627487021486805,0.0001594534284778177,1.0,1.0,6.498550231843556,0.1685853873013649,50,0.1,861
DR_8,0.31351816398966037,0.013518163989660381,0.00018274075765135068,1.0,1.0,2.8043849944042236,0.07761470021252664,50,0.1,862
DR_20,0.31351816398966037,0.013518163989660381,0.00018274075765135068,1.0,1.0,2.8043849944042236,0.07761470021252664,50,0.1,862
DR_8,0.2909381538468962,-0.009061846153103792,8.2117055702522e-05,1.0,1.0,2.6332546509441013,0.060318805905995365,50,0.1,863
DR_20,0.2909381538468962,-0.009061846153103792,8.2117055702522e-05,1.0,1.0,2.6332546509441013,0.060318805905995365,50,0.1,863
DR_8,0.2658210012303696,-0.034178998769630375,0.0011682039568943947,1.0,1.0,0.6491575112057977,0.031188213300903773,50,0.1,864
DR_20,0.2658210012303696,-0.034178998769630375,0.0011682039568943947,1.0,1.0,0.6491575112057977,0.031188213300903773,50,0.1,864
DR_8,0.28436668944581883,-0.015633310554181157,0.00024440039888347197,1.0,1.0,4.730773248611882,0.13399646594152734,50,0.1,865
DR_20,0.28436668944581883,-0.015633310554181157,0.00024440039888347197,1.0,1.0,4.730773248611882,0.13399646594152734,50,0.1,865
DR_8,0.34313122213204517,0.04313122213204518,0.0018603023226038237,1.0,1.0,1.851906376982362,0.05355760987268993,50,0.1,866
DR_20,0.34313122213204517,0.04313122213204518,0.0018603023226038237,1.0,1.0,1.851906376982362,0.05355760987268993,50,0.1,866
DR_8,0.34511487494792475,0.045114874947924766,0.0020353519415668895,1.0,1.0,4.788793203107425,0.1617295630568297,50,0.1,867
DR_20,0.34511487494792475,0.045114874947924766,0.0020353519415668895,1.0,1.0,4.788793203107425,0.1617295630568297,50,0.1,867
DR_8,0.301651910192868,0.0016519101928680335,2.7288072853013037e-06,1.0,1.0,5.385675643493838,0.14426653026668323,50,0.1,868
DR_20,0.301651910192868,0.0016519101928680335,2.7288072853013037e-06,1.0,1.0,5.385675643493838,0.14426653026668323,50,0.1,868
DR_8,0.3018725827383764,0.001872582738376427,3.5065661120653582e-06,1.0,1.0,4.179521076634824,0.07553826442377137,50,0.1,869
DR_20,0.3018725827383764,0.001872582738376427,3.5065661120653582e-06,1.0,1.0,4.179521076634824,0.07553826442377137,50,0.1,869
DR_8,0.3326502874225489,0.032650287422548885,0.0010660412687750539,1.0,1.0,5.137453913984748,0.17654417471026868,50,0.1,870
DR_20,0.3326502874225489,0.032650287422548885,0.0010660412687750539,1.0,1.0,5.137453913984748,0.17654417471026868,50,0.1,870
DR_8,0.30125750276464225,0.0012575027646422599,1.5813132030829268e-06,1.0,1.0,4.633984310665896,0.08816045735602838,50,0.1,871
DR_20,0.30125750276464225,0.0012575027646422599,1.5813132030829268e-06,1.0,1.0,4.633984310665896,0.08816045735602838,50,0.1,871
DR_8,0.31191855428399246,0.011918554283992466,0.00014205193622047517,1.0,1.0,8.0,0.05002603768997447,50,0.1,872
DR_20,0.3120209058783873,0.012020905878387333,0.00014450217813704715,1.0,1.0,17.8232812466104,0.16872135309220565,50,0.1,872
DR_8,0.34145335765945933,0.041453357659459344,0.0017183808612430567,1.0,1.0,4.224393129525603,0.15405807966695062,50,0.1,873
DR_20,0.34145335765945933,0.041453357659459344,0.0017183808612430567,1.0,1.0,4.224393129525603,0.15405807966695062,50,0.1,873
DR_8,0.3082290647400536,0.008229064740053638,6.771750649599405e-05,1.0,1.0,3.511933567571866,0.08223404014140402,50,0.1,874
DR_20,0.3082290647400536,0.008229064740053638,6.771750649599405e-05,1.0,1.0,3.511933567571866,0.08223404014140402,50,0.1,874
DR_8,0.26572952504727404,-0.03427047495272595,0.0011744654534854167,1.0,1.0,4.898457362611256,0.04433116345585596,50,0.1,875
DR_20,0.26572952504727404,-0.03427047495272595,0.0011744654534854167,1.0,1.0,4.898457362611256,0.04433116345585596,50,0.1,875
DR_8,0.2596909924072559,-0.040309007592744084,0.0016248160931119002,1.0,1.0,3.517583485318462,0.08399376923696064,50,0.1,876
DR_20,0.2596909924072559,-0.040309007592744084,0.0016248160931119002,1.0,1.0,3.517583485318462,0.08399376923696064,50,0.1,876
DR_8,0.312381649865673,0.012381649865673028,0.0001533052533961209,1.0,1.0,2.667496159737395,0.0305123286604458,50,0.1,877
DR_20,0.312381649865673,0.012381649865673028,0.0001533052533961209,1.0,1.0,2.667496159737395,0.0305123286604458,50,0.1,877
DR_8,0.24876703190836402,-0.051232968091635966,0.002624817019478589,0.0,0.0,4.881092478910058,0.17307489942299964,50,0.1,878
DR_20,0.24876703190836402,-0.051232968091635966,0.002624817019478589,0.0,0.0,4.881092478910058,0.17307489942299964,50,0.1,878
DR_8,0.29084802723531117,-0.00915197276468882,8.375860548560593e-05,1.0,1.0,1.6286368244506846,0.04105366153533155,50,0.1,879
DR_20,0.29084802723531117,-0.00915197276468882,8.375860548560593e-05,1.0,1.0,1.6286368244506846,0.04105366153533155,50,0.1,879
DR_8,0.24673264562279362,-0.053267354377206366,0.002837411042346886,0.0,0.0,3.9492785013598097,0.03339258118062865,50,0.1,880
DR_20,0.24673264562279362,-0.053267354377206366,0.002837411042346886,0.0,0.0,3.9492785013598097,0.03339258118062865,50,0.1,880
DR_8,0.3228958039560134,0.022895803956013427,0.0005242178387922001,1.0,1.0,8.0,0.07224259291590444,50,0.1,881
DR_20,0.32281975525691636,0.022819755256916374,0.0005207412299855625,1.0,1.0,10.560660230156211,0.13010408896225925,50,0.1,881
DR_8,0.2876652466848258,-0.012334753315174196,0.00015214613934620081,1.0,1.0,4.146455901077874,0.07972773944449481,50,0.1,882
DR_20,0.2876652466848258,-0.012334753315174196,0.00015214613934620081,1.0,1.0,4.146455901077874,0.07972773944449481,50,0.1,882
DR_8,0.2883874394438422,-0.01161256055615778,0.0001348515626704315,1.0,1.0,1.4885275379826093,0.03957332867022414,50,0.1,883
DR_20,0.2883874394438422,-0.01161256055615778,0.0001348515626704315,1.0,1.0,1.4885275379826093,0.03957332867022414,50,0.1,883
DR_8,0.28248817758300715,-0.01751182241699284,0.00030666392436429294,1.0,1.0,3.821782105067033,0.07042461644476583,50,0.1,884
DR_20,0.28248817758300715,-0.01751182241699284,0.00030666392436429294,1.0,1.0,3.821782105067033,0.07042461644476583,50,0.1,884
DR_8,0.29221351780482036,-0.007786482195179634,6.062930497584945e-05,1.0,1.0,2.1985009553612116,0.05344579274595077,50,0.1,885
DR_20,0.29221351780482036,-0.007786482195179634,6.062930497584945e-05,1.0,1.0,2.1985009553612116,0.05344579274595077,50,0.1,885
DR_8,0.30579273747194574,0.0057927374719457525,3.3555807418884464e-05,1.0,1.0,4.254231281242976,0.07425093342063921,50,0.1,886
DR_20,0.30579273747194574,0.0057927374719457525,3.3555807418884464e-05,1.0,1.0,4.254231281242976,0.07425093342063921,50,0.1,886
DR_8,0.28315308573906656,-0.016846914260933432,0.00028381852011524224,1.0,1.0,1.1516830661282575,0.031053598463027996,50,0.1,887
DR_20,0.28315308573906656,-0.016846914260933432,0.00028381852011524224,1.0,1.0,1.1516830661282575,0.031053598463027996,50,0.1,887
DR_8,0.31582297319703173,0.015822973197031742,0.0002503664807939849,1.0,1.0,1.4171290088434332,0.012546929544914848,50,0.1,888
DR_20,0.31582297319703173,0.015822973197031742,0.0002503664807939849,1.0,1.0,1.4171290088434332,0.012546929544914848,50,0.1,888
DR_8,0.2906207744140922,-0.009379225585907813,8.796987259134777e-05,1.0,1.0,1.79323000438974,0.026228262661848353,50,0.1,889
DR_20,0.2906207744140922,-0.009379225585907813,8.796987259134777e-05,1.0,1.0,1.79323000438974,0.026228262661848353,50,0.1,889
DR_8,0.3061159614017693,0.006115961401769288,3.740498386793175e-05,1.0,1.0,3.317657450235925,0.10863020906045949,50,0.1,890
DR_20,0.3061159614017693,0.006115961401769288,3.740498386793175e-05,1.0,1.0,3.317657450235925,0.10863020906045949,50,0.1,890
DR_8,0.26910884788756234,-0.030891152112437648,0.0009542632788337609,1.0,1.0,5.031324937927036,0.21020390666450253,50,0.1,891
DR_20,0.26910884788756234,-0.030891152112437648,0.0009542632788337609,1.0,1.0,5.031324937927036,0.21020390666450253,50,0.1,891
DR_8,0.3160987997153224,0.01609879971532241,0.0002591713522740649,1.0,1.0,5.202985444249563,0.09813048735844394,50,0.1,892
DR_20,0.3160987997153224,0.01609879971532241,0.0002591713522740649,1.0,1.0,5.202985444249563,0.09813048735844394,50,0.1,892
DR_8,0.28130358713082254,-0.018696412869177448,0.0003495558541747441,1.0,1.0,3.11330448977097,0.08246854689119663,50,0.1,893
DR_20,0.28130358713082254,-0.018696412869177448,0.0003495558541747441,1.0,1.0,3.11330448977097,0.08246854689119663,50,0.1,893
DR_8,0.302253652474172,0.00225365247417203,5.078949474341712e-06,1.0,1.0,4.418170472269898,0.21637793816905096,50,0.1,894
DR_20,0.302253652474172,0.00225365247417203,5.078949474341712e-06,1.0,1.0,4.418170472269898,0.21637793816905096,50,0.1,894
DR_8,0.31144133439167515,0.011441334391675162,0.00013090413266212886,1.0,1.0,2.5204406779171187,0.0646210486634207,50,0.1,895
DR_20,0.31144133439167515,0.011441334391675162,0.00013090413266212886,1.0,1.0,2.5204406779171187,0.0646210486634207,50,0.1,895
DR_8,0.3085246480131528,0.008524648013152836,7.266962374815059e-05,1.0,1.0,2.095519887907593,0.03202915582405968,50,0.1,896
DR_20,0.3085246480131528,0.008524648013152836,7.266962374815059e-05,1.0,1.0,2.095519887907593,0.03202915582405968,50,0.1,896
DR_8,0.278938545165809,-0.021061454834190974,0.00044358487973266634,1.0,1.0,3.550192290646453,0.09215410565627111,50,0.1,897
DR_20,0.278938545165809,-0.021061454834190974,0.00044358487973266634,1.0,1.0,3.550192290646453,0.09215410565627111,50,0.1,897
DR_8,0.27542280880541964,-0.02457719119458035,0.0006040383270149579,1.0,1.0,2.6828260427963793,0.0577001155466496,50,0.1,898
DR_20,0.27542280880541964,-0.02457719119458035,0.0006040383270149579,1.0,1.0,2.6828260427963793,0.0577001155466496,50,0.1,898
DR_8,0.3212061267010452,0.021206126701045214,0.0004496998096607828,1.0,1.0,7.11242327099117,0.3048505143859401,50,0.1,899
DR_20,0.3212061267010452,0.021206126701045214,0.0004496998096607828,1.0,1.0,7.11242327099117,0.3048505143859401,50,0.1,899
DR_8,0.31589944965423294,0.015899449654232956,0.0002527924993074884,1.0,1.0,4.923957952821765,0.0998785219907532,50,0.1,900
DR_20,0.31589944965423294,0.015899449654232956,0.0002527924993074884,1.0,1.0,4.923957952821765,0.0998785219907532,50,0.1,900
DR_8,0.2636171803201366,-0.0363828196798634,0.0013237095678574555,1.0,1.0,5.732007352373246,0.13187763543391487,50,0.1,901
DR_20,0.2636171803201366,-0.0363828196798634,0.0013237095678574555,1.0,1.0,5.732007352373246,0.13187763543391487,50,0.1,901
DR_8,0.2638401113464483,-0.036159888653551686,0.001307537547437256,1.0,1.0,2.8842432658396904,0.04901484758976062,50,0.1,902
DR_20,0.2638401113464483,-0.036159888653551686,0.001307537547437256,1.0,1.0,2.8842432658396904,0.04901484758976062,50,0.1,902
DR_8,0.30204649420704194,0.002046494207041949,4.188138539456255e-06,1.0,1.0,5.552647649723417,0.16551944303289648,50,0.1,903
DR_20,0.30204649420704194,0.002046494207041949,4.188138539456255e-06,1.0,1.0,5.552647649723417,0.16551944303289648,50,0.1,903
DR_8,0.3048028874437554,0.004802887443755399,2.3067727797383274e-05,1.0,1.0,0.0,0.009004614726389481,50,0.1,904
DR_20,0.3048028874437554,0.004802887443755399,2.3067727797383274e-05,1.0,1.0,0.0,0.009004614726389481,50,0.1,904
DR_8,0.3196435579692516,0.0196435579692516,0.0003858693696913481,1.0,1.0,3.5508169098595697,0.09659728747348378,50,0.1,905
DR_20,0.3196435579692516,0.0196435579692516,0.0003858693696913481,1.0,1.0,3.5508169098595697,0.09659728747348378,50,0.1,905
DR_8,0.25686090892975255,-0.04313909107024744,0.0018609811783671022,1.0,1.0,2.460833400328106,0.09016464732336614,50,0.1,906
DR_20,0.25686090892975255,-0.04313909107024744,0.0018609811783671022,1.0,1.0,2.460833400328106,0.09016464732336614,50,0.1,906
DR_8,0.30495655543024575,0.004956555430245757,2.45674417330987e-05,1.0,1.0,6.775503903621891,0.25795417131987103,50,0.1,907
DR_20,0.30495655543024575,0.004956555430245757,2.45674417330987e-05,1.0,1.0,6.775503903621891,0.25795417131987103,50,0.1,907
DR_8,0.27215298633028523,-0.02784701366971476,0.0007754561703212807,1.0,1.0,2.81225738973491,0.044208095361019835,50,0.1,908
DR_20,0.27215298633028523,-0.02784701366971476,0.0007754561703212807,1.0,1.0,2.81225738973491,0.044208095361019835,50,0.1,908
DR_8,0.3079268820123772,0.007926882012377234,6.283545843814975e-05,1.0,1.0,0.10961472821249135,0.006959455245394524,50,0.1,909
DR_20,0.3079268820123772,0.007926882012377234,6.283545843814975e-05,1.0,1.0,0.10961472821249135,0.006959455245394524,50,0.1,909
DR_8,0.31786732259521616,0.017867322595216173,0.0003192412167215224,1.0,1.0,4.557608685235813,0.18193692551563626,50,0.1,910
DR_20,0.31786732259521616,0.017867322595216173,0.0003192412167215224,1.0,1.0,4.557608685235813,0.18193692551563626,50,0.1,910
DR_8,0.3420674424113543,0.042067442411354294,0.00176966971103261,1.0,1.0,5.126735415959288,0.17918842269260107,50,0.1,911
DR_20,0.3420674424113543,0.042067442411354294,0.00176966971103261,1.0,1.0,5.126735415959288,0.17918842269260107,50,0.1,911
DR_8,0.28019168616126167,-0.019808313838738323,0.00039236929713395215,1.0,1.0,3.5801505269947325,0.07720914728403548,50,0.1,912
DR_20,0.28019168616126167,-0.019808313838738323,0.00039236929713395215,1.0,1.0,3.5801505269947325,0.07720914728403548,50,0.1,912
DR_8,0.3100859070174781,0.010085907017478135,0.0001017255203652147,1.0,1.0,6.759128772623772,0.30327485708373386,50,0.1,913
DR_20,0.3100859070174781,0.010085907017478135,0.0001017255203652147,1.0,1.0,6.759128772623772,0.30327485708373386,50,0.1,913
DR_8,0.32240179256812024,0.02240179256812025,0.0005018403102650876,1.0,1.0,4.031506396461416,0.11614678487107147,50,0.1,914
DR_20,0.32240179256812024,0.02240179256812025,0.0005018403102650876,1.0,1.0,4.031506396461416,0.11614678487107147,50,0.1,914
DR_8,0.2960680278324889,-0.003931972167511066,1.5460405126081673e-05,1.0,1.0,1.9841096317096223,0.0358515533611941,50,0.1,915
DR_20,0.2960680278324889,-0.003931972167511066,1.5460405126081673e-05,1.0,1.0,1.9841096317096223,0.0358515533611941,50,0.1,915
DR_8,0.3060965507460574,0.006096550746057416,3.716793099925324e-05,1.0,1.0,3.6932283306487133,0.0713043194897617,50,0.1,916
DR_20,0.3060965507460574,0.006096550746057416,3.716793099925324e-05,1.0,1.0,3.6932283306487133,0.0713043194897617,50,0.1,916
DR_8,0.3446423736429227,0.04464237364292273,0.001992941524474322,1.0,1.0,4.401779973251323,0.14613823325997674,50,0.1,917
DR_20,0.3446423736429227,0.04464237364292273,0.001992941524474322,1.0,1.0,4.401779973251323,0.14613823325997674,50,0.1,917
DR_8,0.2639279216771065,-0.0360720783228935,0.001301194834532963,1.0,1.0,4.1748347615462365,0.061056684952959184,50,0.1,918
DR_20,0.2639279216771065,-0.0360720783228935,0.001301194834532963,1.0,1.0,4.1748347615462365,0.061056684952959184,50,0.1,918
DR_8,0.30274782422413116,0.002747824224131168,7.550537966722055e-06,1.0,1.0,0.0,0.006591836311248877,50,0.1,919
DR_20,0.30274782422413116,0.002747824224131168,7.550537966722055e-06,1.0,1.0,0.0,0.006591836311248877,50,0.1,919
DR_8,0.29645832091627783,-0.00354167908372216,1.254349073207504e-05,1.0,1.0,3.4182646400718038,0.12615815178938916,50,0.1,920
DR_20,0.29645832091627783,-0.00354167908372216,1.254349073207504e-05,1.0,1.0,3.4182646400718038,0.12615815178938916,50,0.1,920
DR_8,0.2850221744014435,-0.014977825598556482,0.00022433525966077385,1.0,1.0,6.914238343572304,0.18017419067643603,50,0.1,921
DR_20,0.2850221744014435,-0.014977825598556482,0.00022433525966077385,1.0,1.0,6.914238343572304,0.18017419067643603,50,0.1,921
DR_8,0.2833060791813976,-0.01669392081860238,0.000278686992297766,1.0,1.0,4.577711872455076,0.13752314521737807,50,0.1,922
DR_20,0.2833060791813976,-0.01669392081860238,0.000278686992297766,1.0,1.0,4.577711872455076,0.13752314521737807,50,0.1,922
DR_8,0.30867414195403237,0.008674141954032377,7.524073863870462e-05,1.0,1.0,3.6577015510607653,0.05393448775587474,50,0.1,923
DR_20,0.30867414195403237,0.008674141954032377,7.524073863870462e-05,1.0,1.0,3.6577015510607653,0.05393448775587474,50,0.1,923
DR_8,0.318776268441624,0.018776268441624,0.00035254825659192533,1.0,1.0,5.47811000553721,0.22290461133018988,50,0.1,924
DR_20,0.318776268441624,0.018776268441624,0.00035254825659192533,1.0,1.0,5.47811000553721,0.22290461133018988,50,0.1,924
DR_8,0.35199332614622275,0.05199332614622276,0.0027033059637474916,0.0,1.0,5.022512637909822,0.18866278400446668,50,0.1,925
DR_20,0.35199332614622275,0.05199332614622276,0.0027033059637474916,0.0,1.0,5.022512637909822,0.18866278400446668,50,0.1,925
DR_8,0.2733309168849602,-0.026669083115039793,0.0007112399941969006,1.0,1.0,6.069642741665988,0.10690014867131811,50,0.1,926
DR_20,0.2733309168849602,-0.026669083115039793,0.0007112399941969006,1.0,1.0,6.069642741665988,0.10690014867131811,50,0.1,926
DR_8,0.30845174079155985,0.008451740791559859,7.143192240771686e-05,1.0,1.0,2.509848530755202,0.04561863222557469,50,0.1,927
DR_20,0.30845174079155985,0.008451740791559859,7.143192240771686e-05,1.0,1.0,2.509848530755202,0.04561863222557469,50,0.1,927
DR_8,0.2746166150017447,-0.025383384998255265,0.0006443162339696504,1.0,1.0,1.9215943238934636,0.02635343398347989,50,0.1,928
DR_20,0.2746166150017447,-0.025383384998255265,0.0006443162339696504,1.0,1.0,1.9215943238934636,0.02635343398347989,50,0.1,928
DR_8,0.3224530950017582,0.02245309500175824,0.0005041414751579808,1.0,1.0,3.3656336629190147,0.08991207474744423,50,0.1,929
DR_20,0.3224530950017582,0.02245309500175824,0.0005041414751579808,1.0,1.0,3.3656336629190147,0.08991207474744423,50,0.1,929
DR_8,0.2781652529851179,-0.021834747014882083,0.00047675617720390205,1.0,1.0,4.508562737295229,0.19525741355702184,50,0.1,930
DR_20,0.2781652529851179,-0.021834747014882083,0.00047675617720390205,1.0,1.0,4.508562737295229,0.19525741355702184,50,0.1,930
DR_8,0.33219180447653285,0.03219180447653286,0.001036312275455321,1.0,1.0,5.974511767372952,0.1688518154587498,50,0.1,931
DR_20,0.33219180447653285,0.03219180447653286,0.001036312275455321,1.0,1.0,5.974511767372952,0.1688518154587498,50,0.1,931
DR_8,0.30921340038015455,0.009213400380154557,8.488674656503214e-05,1.0,1.0,4.698266833541089,0.07619055867305437,50,0.1,932
DR_20,0.30921340038015455,0.009213400380154557,8.488674656503214e-05,1.0,1.0,4.698266833541089,0.07619055867305437,50,0.1,932
DR_8,0.3094400278445894,0.009440027844589416,8.91141257066235e-05,1.0,1.0,8.0,0.15807130052724602,50,0.1,933
DR_20,0.3161330074776205,0.01613300747762053,0.00026027393027295995,1.0,1.0,20.0,0.9394995267651178,50,0.1,933
DR_8,0.3506239628075253,0.05062396280752529,0.002562785610337704,1.0,1.0,3.4369488532256987,0.14409685403296232,50,0.1,934
DR_20,0.3506239628075253,0.05062396280752529,0.002562785610337704,1.0,1.0,3.4369488532256987,0.14409685403296232,50,0.1,934
DR_8,0.29955785220637465,-0.00044214779362533596,1.9549467140775268e-07,1.0,1.0,2.5496518997313036,0.057078036693390566,50,0.1,935
DR_20,0.29955785220637465,-0.00044214779362533596,1.9549467140775268e-07,1.0,1.0,2.5496518997313036,0.057078036693390566,50,0.1,935
DR_8,0.25229845039224663,-0.04770154960775336,0.0022754378349809545,0.0,0.0,8.0,0.1661330416126892,50,0.1,936
DR_20,0.25236291532371086,-0.04763708467628913,0.0022692918364559406,0.0,0.0,10.24519192680806,0.25560572692521244,50,0.1,936
DR_8,0.280573879875316,-0.019426120124683977,0.0003773741430986518,1.0,1.0,4.11547705965228,0.08114810426941656,50,0.1,937
DR_20,0.280573879875316,-0.019426120124683977,0.0003773741430986518,1.0,1.0,4.11547705965228,0.08114810426941656,50,0.1,937
DR_8,0.3053470958357673,0.005347095835767313,2.8591433876880134e-05,1.0,1.0,5.326148344584787,0.1693751645613138,50,0.1,938
DR_20,0.3053470958357673,0.005347095835767313,2.8591433876880134e-05,1.0,1.0,5.326148344584787,0.1693751645613138,50,0.1,938
DR_8,0.2908597976523331,-0.009140202347666881,8.354329895629517e-05,1.0,1.0,3.3004074361441367,0.0789633725448219,50,0.1,939
DR_20,0.2908597976523331,-0.009140202347666881,8.354329895629517e-05,1.0,1.0,3.3004074361441367,0.0789633725448219,50,0.1,939
DR_8,0.3073141033864086,0.007314103386408588,5.349610834707357e-05,1.0,1.0,5.401849361085102,0.1787126849697452,50,0.1,940
DR_20,0.3073141033864086,0.007314103386408588,5.349610834707357e-05,1.0,1.0,5.401849361085102,0.1787126849697452,50,0.1,940
DR_8,0.3087395713437668,0.008739571343766794,7.638010727278973e-05,1.0,1.0,2.780936908451622,0.07265795569701855,50,0.1,941
DR_20,0.3087395713437668,0.008739571343766794,7.638010727278973e-05,1.0,1.0,2.780936908451622,0.07265795569701855,50,0.1,941
DR_8,0.31575416486443664,0.01575416486443665,0.0002481937105758502,1.0,1.0,4.4615414856214946,0.11877860588711571,50,0.1,942
DR_20,0.31575416486443664,0.01575416486443665,0.0002481937105758502,1.0,1.0,4.4615414856214946,0.11877860588711571,50,0.1,942
DR_8,0.29647401493686465,-0.0035259850631353395,1.2432570665453525e-05,1.0,1.0,6.6545474383809085,0.12408587816073184,50,0.1,943
DR_20,0.29647401493686465,-0.0035259850631353395,1.2432570665453525e-05,1.0,1.0,6.6545474383809085,0.12408587816073184,50,0.1,943
DR_8,0.29568821218655994,-0.004311787813440049,1.859151414813012e-05,1.0,1.0,0.8548178389133089,0.024020156317489515,50,0.1,944
DR_20,0.29568821218655994,-0.004311787813440049,1.859151414813012e-05,1.0,1.0,0.8548178389133089,0.024020156317489515,50,0.1,944
DR_8,0.2588810835551242,-0.04111891644487581,0.0016907652896006782,1.0,1.0,5.225970951159799,0.1791331363220082,50,0.1,945
DR_20,0.2588810835551242,-0.04111891644487581,0.0016907652896006782,1.0,1.0,5.225970951159799,0.1791331363220082,50,0.1,945
DR_8,0.27360084992694406,-0.026399150073055933,0.000696915124579729,1.0,1.0,8.0,0.23776599047306984,50,0.1,946
DR_20,0.2733135925076752,-0.026686407492324815,0.00071216434484641,1.0,1.0,10.64100821740627,0.5170308920121424,50,0.1,946
DR_8,0.26450315563550225,-0.03549684436449774,0.0012600259598373748,1.0,1.0,2.744706672778008,0.0451210253393219,50,0.1,947
DR_20,0.26450315563550225,-0.03549684436449774,0.0012600259598373748,1.0,1.0,2.744706672778008,0.0451210253393219,50,0.1,947
DR_8,0.28654012087263264,-0.013459879127367347,0.00018116834612333916,1.0,1.0,8.0,0.2580795961186805,50,0.1,948
DR_20,0.283311452460919,-0.016688547539081,0.0002785076189641665,1.0,1.0,12.275012673254427,0.6782397037769962,50,0.1,948
DR_8,0.2908379120309502,-0.00916208796904977,8.394385595260654e-05,1.0,1.0,2.7479428488166318,0.0676195536784157,50,0.1,949
DR_20,0.2908379120309502,-0.00916208796904977,8.394385595260654e-05,1.0,1.0,2.7479428488166318,0.0676195536784157,50,0.1,949
DR_8,0.3429418256835729,0.04294182568357291,0.001844000393038362,0.0,0.0,4.628520908907387,0.06958363702631998,50,0.1,950
DR_20,0.3429418256835729,0.04294182568357291,0.001844000393038362,0.0,0.0,4.628520908907387,0.06958363702631998,50,0.1,950
DR_8,0.3183174565987121,0.01831745659871209,0.0003355292162457011,1.0,1.0,5.084051451875642,0.11246108232047532,50,0.1,951
DR_20,0.3183174565987121,0.01831745659871209,0.0003355292162457011,1.0,1.0,5.084051451875642,0.11246108232047532,50,0.1,951
DR_8,0.3171184334225694,0.017118433422569412,0.00029304076284294154,1.0,1.0,2.7123595293862293,0.0638375810051497,50,0.1,952
DR_20,0.3171184334225694,0.017118433422569412,0.00029304076284294154,1.0,1.0,2.7123595293862293,0.0638375810051497,50,0.1,952
DR_8,0.3278558690685118,0.027855869068511785,0.0007759494415620716,1.0,1.0,2.205856365919744,0.034257595512316434,50,0.1,953
DR_20,0.3278558690685118,0.027855869068511785,0.0007759494415620716,1.0,1.0,2.205856365919744,0.034257595512316434,50,0.1,953
DR_8,0.2801566174387484,-0.019843382561251566,0.00039375983147218275,1.0,1.0,5.449541246577485,0.20656705136010117,50,0.1,954
DR_20,0.2801566174387484,-0.019843382561251566,0.00039375983147218275,1.0,1.0,5.449541246577485,0.20656705136010117,50,0.1,954
DR_8,0.31138172969938593,0.011381729699385945,0.00012954377094988407,1.0,1.0,4.687816633369548,0.12945263123763856,50,0.1,955
DR_20,0.31138172969938593,0.011381729699385945,0.00012954377094988407,1.0,1.0,4.687816633369548,0.12945263123763856,50,0.1,955
DR_8,0.31429193178689296,0.014291931786892975,0.00020425931420120182,1.0,1.0,6.390427354362201,0.19022019896056452,50,0.1,956
DR_20,0.31429193178689296,0.014291931786892975,0.00020425931420120182,1.0,1.0,6.390427354362201,0.19022019896056452,50,0.1,956
DR_8,0.30212704614060326,0.0021270461406032726,4.524325284255277e-06,1.0,1.0,7.089261494223237,0.2345401048473684,50,0.1,957
DR_20,0.30212704614060326,0.0021270461406032726,4.524325284255277e-06,1.0,1.0,7.089261494223237,0.2345401048473684,50,0.1,957
DR_8,0.29995684654763766,-4.3153452362332256e-05,1.8622204507880793e-09,1.0,1.0,5.456366138436613,0.23343217376072495,50,0.1,958
DR_20,0.29995684654763766,-4.3153452362332256e-05,1.8622204507880793e-09,1.0,1.0,5.456366138436613,0.23343217376072495,50,0.1,958
DR_8,0.272437622109245,-0.027562377890754997,0.0007596846749927798,1.0,1.0,0.6575228127444824,0.02395388918799496,50,0.1,959
DR_20,0.272437622109245,-0.027562377890754997,0.0007596846749927798,1.0,1.0,0.6575228127444824,0.02395388918799496,50,0.1,959
DR_8,0.30248182103648774,0.0024818210364877524,6.159435657153142e-06,1.0,1.0,2.4482528312484586,0.02527601765056584,50,0.1,960
DR_20,0.30248182103648774,0.0024818210364877524,6.159435657153142e-06,1.0,1.0,2.4482528312484586,0.02527601765056584,50,0.1,960
DR_8,0.29819612761051095,-0.0018038723894890363,3.2539555975608856e-06,1.0,1.0,3.330455257957217,0.06623246530904482,50,0.1,961
DR_20,0.29819612761051095,-0.0018038723894890363,3.2539555975608856e-06,1.0,1.0,3.330455257957217,0.06623246530904482,50,0.1,961
DR_8,0.28010293848804146,-0.019897061511958525,0.00039589305681066124,1.0,1.0,7.929072121380463,0.16232075815529784,50,0.1,962
DR_20,0.28010293848804146,-0.019897061511958525,0.00039589305681066124,1.0,1.0,7.929072121380463,0.16232075815529784,50,0.1,962
DR_8,0.24622718014557582,-0.05377281985442417,0.0028915161550963544,0.0,0.0,3.373303790552219,0.09292898122867854,50,0.1,963
DR_20,0.24622718014557582,-0.05377281985442417,0.0028915161550963544,0.0,0.0,3.373303790552219,0.09292898122867854,50,0.1,963
DR_8,0.2872964153508825,-0.012703584649117472,0.0001613810629372931,1.0,1.0,1.4613955379284882,0.034786465378524214,50,0.1,964
DR_20,0.2872964153508825,-0.012703584649117472,0.0001613810629372931,1.0,1.0,1.4613955379284882,0.034786465378524214,50,0.1,964
DR_8,0.2951273026952907,-0.004872697304709295,2.3743179023321225e-05,1.0,1.0,1.3565901514718077,0.026397831031104765,50,0.1,965
DR_20,0.2951273026952907,-0.004872697304709295,2.3743179023321225e-05,1.0,1.0,1.3565901514718077,0.026397831031104765,50,0.1,965
DR_8,0.2533502888347888,-0.046649711165211216,0.002176195551797632,1.0,1.0,4.697617745255715,0.13641349353833274,50,0.1,966
DR_20,0.2533502888347888,-0.046649711165211216,0.002176195551797632,1.0,1.0,4.697617745255715,0.13641349353833274,50,0.1,966
DR_8,0.3246170261659767,0.02461702616597672,0.0006059979772563824,1.0,1.0,6.451856805405902,0.17835388854336146,50,0.1,967
DR_20,0.3246170261659767,0.02461702616597672,0.0006059979772563824,1.0,1.0,6.451856805405902,0.17835388854336146,50,0.1,967
DR_8,0.292743966667958,-0.007256033332042,5.265001971570453e-05,1.0,1.0,4.253282312329944,0.11186086312598614,50,0.1,968
DR_20,0.292743966667958,-0.007256033332042,5.265001971570453e-05,1.0,1.0,4.253282312329944,0.11186086312598614,50,0.1,968
DR_8,0.3303058774733904,0.03030587747339042,0.0009184462094321529,1.0,1.0,3.6312585886082505,0.11695258380148346,50,0.1,969
DR_20,0.3303058774733904,0.03030587747339042,0.0009184462094321529,1.0,1.0,3.6312585886082505,0.11695258380148346,50,0.1,969
DR_8,0.3154720621031543,0.015472062103154327,0.00023938470572386429,1.0,1.0,0.018048542078443936,0.009597901701682376,50,0.1,970
DR_20,0.3154720621031543,0.015472062103154327,0.00023938470572386429,1.0,1.0,0.018048542078443936,0.009597901701682376,50,0.1,970
DR_8,0.31140348877506546,0.011403488775065473,0.00013003955624304425,1.0,1.0,8.0,0.20052250276143432,50,0.1,971
DR_20,0.3113760645720916,0.011376064572091615,0.000129414845148398,1.0,1.0,8.090722622959342,0.20468465430805394,50,0.1,971
DR_8,0.33616705514568596,0.03616705514568597,0.0013080558779110898,1.0,1.0,3.42752737024143,0.13566887068726857,50,0.1,972
DR_20,0.33616705514568596,0.03616705514568597,0.0013080558779110898,1.0,1.0,3.42752737024143,0.13566887068726857,50,0.1,972
DR_8,0.254597027682213,-0.045402972317787005,0.002061429895289733,1.0,1.0,2.6067635721986675,0.06130900429791415,50,0.1,973
DR_20,0.254597027682213,-0.045402972317787005,0.002061429895289733,1.0,1.0,2.6067635721986675,0.06130900429791415,50,0.1,973
DR_8,0.26740453631129685,-0.03259546368870314,0.001062464253081565,1.0,1.0,3.7167497883661915,0.1294592638433438,50,0.1,974
DR_20,0.26740453631129685,-0.03259546368870314,0.001062464253081565,1.0,1.0,3.7167497883661915,0.1294592638433438,50,0.1,974
DR_8,0.33166667226078556,0.03166667226078557,0.001002778132072006,1.0,1.0,0.7788266159959187,0.020355393239890898,50,0.1,975
DR_20,0.33166667226078556,0.03166667226078557,0.001002778132072006,1.0,1.0,0.7788266159959187,0.020355393239890898,50,0.1,975
DR_8,0.26732016340904563,-0.03267983659095436,0.0010679717196114794,1.0,1.0,2.182469433037962,0.04734008026358461,50,0.1,976
DR_20,0.26732016340904563,-0.03267983659095436,0.0010679717196114794,1.0,1.0,2.182469433037962,0.04734008026358461,50,0.1,976
DR_8,0.2848718920986721,-0.015128107901327903,0.00022885964867421974,1.0,1.0,1.4313842548791869,0.02825394638078966,50,0.1,977
DR_20,0.2848718920986721,-0.015128107901327903,0.00022885964867421974,1.0,1.0,1.4313842548791869,0.02825394638078966,50,0.1,977
DR_8,0.2830805372937736,-0.016919462706226407,0.0002862682182673862,1.0,1.0,5.808506731770902,0.27578448865537614,50,0.1,978
DR_20,0.2830805372937736,-0.016919462706226407,0.0002862682182673862,1.0,1.0,5.808506731770902,0.27578448865537614,50,0.1,978
DR_8,0.3198267671539686,0.01982676715396864,0.00039310069577768965,1.0,1.0,1.1376948288039088,0.028410125144457538,50,0.1,979
DR_20,0.3198267671539686,0.01982676715396864,0.00039310069577768965,1.0,1.0,1.1376948288039088,0.028410125144457538,50,0.1,979
DR_8,0.35282302296855633,0.052823022968556343,0.002790271755536631,0.0,0.0,0.0,0.012260912703952619,50,0.1,980
DR_20,0.35282302296855633,0.052823022968556343,0.002790271755536631,0.0,0.0,0.0,0.012260912703952619,50,0.1,980
DR_8,0.327332150557843,0.027332150557842994,0.0007470464541165971,1.0,1.0,4.925328633971961,0.16475611384580083,50,0.1,981
DR_20,0.327332150557843,0.027332150557842994,0.0007470464541165971,1.0,1.0,4.925328633971961,0.16475611384580083,50,0.1,981
DR_8,0.2601681449996149,-0.03983185500038511,0.0015865766727717041,1.0,1.0,7.7267243835251005,0.31539073752950125,50,0.1,982
DR_20,0.2601681449996149,-0.03983185500038511,0.0015865766727717041,1.0,1.0,7.7267243835251005,0.31539073752950125,50,0.1,982
DR_8,0.30184754022165844,0.0018475402216584502,3.4134048706457554e-06,1.0,1.0,3.700367668541544,0.11429569380909521,50,0.1,983
DR_20,0.30184754022165844,0.0018475402216584502,3.4134048706457554e-06,1.0,1.0,3.700367668541544,0.11429569380909521,50,0.1,983
DR_8,0.30394816654064966,0.003948166540649667,1.5588019032705557e-05,1.0,1.0,8.0,0.1485132401491267,50,0.1,984
DR_20,0.30374502950117854,0.003745029501178554,1.4025245964697688e-05,1.0,1.0,15.251738441567166,0.599566991816978,50,0.1,984
DR_8,0.2867452092321044,-0.013254790767895597,0.00017568947830069035,1.0,1.0,8.0,0.28190816104314226,50,0.1,985
DR_20,0.2866396484512368,-0.013360351548763194,0.00017849899350653908,1.0,1.0,8.071596760875899,0.28490205996604834,50,0.1,985
DR_8,0.35594685570238344,0.05594685570238345,0.003130050662983315,0.0,0.0,2.171286429349695,0.024549549122889227,50,0.1,986
DR_20,0.35594685570238344,0.05594685570238345,0.003130050662983315,0.0,0.0,2.171286429349695,0.024549549122889227,50,0.1,986
DR_8,0.3276497169316343,0.027649716931634316,0.0007645068463995054,1.0,1.0,4.921662001283239,0.15833877175018893,50,0.1,987
DR_20,0.3276497169316343,0.027649716931634316,0.0007645068463995054,1.0,1.0,4.921662001283239,0.15833877175018893,50,0.1,987
DR_8,0.24279855104438072,-0.057201448955619266,0.0032720057626223166,0.0,0.0,2.0313191382662277,0.03287403069910128,50,0.1,988
DR_20,0.24279855104438072,-0.057201448955619266,0.0032720057626223166,0.0,0.0,2.0313191382662277,0.03287403069910128,50,0.1,988
DR_8,0.2829141156245762,-0.0170858843754238,0.0002919274448903511,1.0,1.0,0.0,0.019946602030177722,50,0.1,989
DR_20,0.2829141156245762,-0.0170858843754238,0.0002919274448903511,1.0,1.0,0.0,0.019946602030177722,50,0.1,989
DR_8,0.3290244710852125,0.0290244710852125,0.0008424199217763364,1.0,1.0,3.099886862408286,0.0913461653639463,50,0.1,990
DR_20,0.3290244710852125,0.0290244710852125,0.0008424199217763364,1.0,1.0,3.099886862408286,0.0913461653639463,50,0.1,990
DR_8,0.29854209764128065,-0.001457902358719343,2.1254792875594235e-06,1.0,1.0,4.937294209474977,0.1064700210884487,50,0.1,991
DR_20,0.29854209764128065,-0.001457902358719343,2.1254792875594235e-06,1.0,1.0,4.937294209474977,0.1064700210884487,50,0.1,991
DR_8,0.32207624130811363,0.022076241308113642,0.0004873604302940631,1.0,1.0,6.851910952613835,0.13654414594083322,50,0.1,992
DR_20,0.32207624130811363,0.022076241308113642,0.0004873604302940631,1.0,1.0,6.851910952613835,0.13654414594083322,50,0.1,992
DR_8,0.33054365867680496,0.030543658676804974,0.0009329150853651638,1.0,1.0,8.0,0.1493654258324039,50,0.1,993
DR_20,0.33065782356724543,0.030657823567245446,0.0009399021458803503,1.0,1.0,8.349156213277453,0.16077467272950277,50,0.1,993
DR_8,0.25176410751631034,-0.048235892483689646,0.0023267013236980675,0.0,0.0,6.572679450981733,0.2145476440902521,50,0.1,994
DR_20,0.25176410751631034,-0.048235892483689646,0.0023267013236980675,0.0,0.0,6.572679450981733,0.2145476440902521,50,0.1,994
DR_8,0.3401051116547226,0.040105111654722636,0.0016084199808377693,1.0,1.0,7.5944976754687525,0.30210030143606664,50,0.1,995
DR_20,0.3401051116547226,0.040105111654722636,0.0016084199808377693,1.0,1.0,7.5944976754687525,0.30210030143606664,50,0.1,995
DR_8,0.3212517048371643,0.02125170483716432,0.0004516349584859534,1.0,1.0,4.251303378286008,0.07338331320090738,50,0.1,996
DR_20,0.3212517048371643,0.02125170483716432,0.0004516349584859534,1.0,1.0,4.251303378286008,0.07338331320090738,50,0.1,996
DR_8,0.30393953441865196,0.003939534418651969,1.5519931435743504e-05,1.0,1.0,5.4168696155523595,0.12130932690027271,50,0.1,997
DR_20,0.30393953441865196,0.003939534418651969,1.5519931435743504e-05,1.0,1.0,5.4168696155523595,0.12130932690027271,50,0.1,997
DR_8,0.28151877145771365,-0.018481228542286343,0.0003415558084322194,1.0,1.0,8.0,0.2923299984024277,50,0.1,998
DR_20,0.2824059049291665,-0.017594095070833482,0.000309552181361527,1.0,1.0,9.818344379421347,0.4671468372981856,50,0.1,998
DR_8,0.3036528577298642,0.003652857729864234,1.3343369594628884e-05,1.0,1.0,5.65447145484125,0.13312372590846638,50,0.1,999
DR_20,0.3036528577298642,0.003652857729864234,1.3343369594628884e-05,1.0,1.0,5.65447145484125,0.13312372590846638,50,0.1,999


==> anc/outputs/bound_summary.csv <==
k,tau0,method,n,bias,rmse,coverage_plugin,coverage_mkh,mean_gamma,median_gamma,pr_near0,pr_upper8,pr_upper20
20,0.02,DR_20,1000,0.0006417597931732847,0.031114958847800994,0.959,0.959,3.8786938438124445,1.0,0.245,0.163,0.072
20,0.02,DR_8,1000,0.0005811666508209495,0.03105678221630902,0.96,0.961,2.6432638083097992,1.0,0.245,0.163,0.0
20,0.1,DR_20,1000,0.0008250228948087192,0.03967428249885476,0.934,0.939,5.287823180489655,4.011383615307505,0.115,0.211,0.048
20,0.1,DR_8,1000,0.0008323104351413332,0.03961897371346222,0.938,0.941,4.1711300029209,4.011383615307505,0.115,0.211,0.0
50,0.02,DR_20,1000,0.00023017608641979999,0.019013094233772627,0.951,0.952,4.479549484482903,2.6421306622333978,0.165,0.174,0.055
50,0.02,DR_8,1000,0.00023469150195844097,0.01900557678804151,0.952,0.953,3.3533187489454606,2.6421306622333978,0.165,0.174,0.0
50,0.1,DR_20,1000,0.00013504697140539012,0.0245605318613642,0.941,0.945,4.4943677186416355,3.9708470686167003,0.026,0.083,0.006
50,0.1,DR_8,1000,0.00014931298188966246,0.024532562854054373,0.943,0.946,4.165127346987675,3.9708470686167003,0.026,0.083,0.0


==> anc/outputs/empirical_leave_one_out.csv <==
deleted_study,re_location,re_tau2,dr_location,dr_tau0sq,dr_gamma,ls_location,ls_tau0sq,ls_gamma
Askew et al.,-0.11405118426623811,0.1859340496289057,-0.11047856758580579,0.25983492368097094,0.45844855725904093,-0.11047856741849935,0.25983493271297847,0.45844858806616895
Babcock & Georgiou,-0.11702233953911134,0.18497034894075243,-0.11524769235021186,0.21707532137910454,0.2190588527335211,-0.11524769263075849,0.21707531844481001,0.21905882440176402
Conway et al.,-0.038187480833348338,0.10487022449395704,-0.038187480585321051,0.1048702219090774,0,-0.044748710219983383,0.044996553299472428,-1.1649296803390456
Cung et al.,-0.1272947587101606,0.17925295169626987,-0.12729475870803747,0.17925295163467941,0,-0.13193493245922394,0.039859990638009532,-2.0878642719069376
Hobbs,-0.091792001646367416,0.18181771637187918,-0.091426434018812355,0.19423585475710758,0.090343221878490546,-0.091426434591661485,0.19423583537914826,0.090343084320567951
Mokher et al.,-0.11622403730773448,0.18433587549519431,-0.11622403707758953,0.1843358696495413,0,-0.12309686209816688,0.074384124637722149,-1.2493401127652504
Ortagus 2018,-0.12878604109269864,0.17733847325102764,-0.12878604106929131,0.17733847269833664,0,-0.13303284074426117,0.047559399448179017,-1.8279750450169212
Ortagus 2023,-0.051861274580036879,0.13173677172612397,-0.051861274481683685,0.13173676998194683,0,-0.057661137930188122,0.062561537640512449,-1.0265377865109566
Ortagus et al. 2024,-0.093604623685075689,0.1824104991541296,-0.093604623421768493,0.18241049204204074,0,-0.10884626533067916,0.031691794795362375,-2.4299311565197228
Paulsen & McCormick,-0.10792892174448487,0.18668752472235375,-0.10792892158713598,0.1866875204115799,0,-0.11430093269704951,0.081864321311502383,-1.1355861816105615
Richards-Babb et al.,-0.12317662408715678,0.18213138077277821,-0.12317662408715678,0.18213138077277821,0,-0.12927978968069115,0.031916822212934876,-2.4149201664710662
Rogers et al.,-0.11463886655373336,0.18491365039208082,-0.1146388665320008,0.18491364982646866,0,-0.12141318743795752,0.075855811379456045,-1.22682179956602
Ryan et al.,-0.11693324715683293,0.18490121785630678,-0.11693324695665844,0.18490121228325646,0,-0.12385295579693392,0.074504795988713984,-1.25120726584298
Shea & Bidjerano,-0.12611963484747676,0.17947587052586236,-0.12611963483583927,0.17947587023992492,0,-0.13669638875764076,0.071846463588906076,-1.248308027057516
Sublett,-0.12008657608320147,0.18374228824486416,-0.12008657618579434,0.18374229118178895,0,-0.12721838438537852,0.071678586450117349,-1.2953771110400227
Tadesse,-0.12889872597887095,0.1778693769250507,-0.12889872584862366,0.17786937325282426,0,-0.13300634136372144,0.044741411401722449,-1.9179604370729424
Van Horne et al.,-0.12598833837977569,0.18015923088168143,-0.12598833836661572,0.18015923050712676,0,-0.13353842651048753,0.065586947670101023,-1.389578934789202
Wladis et al.,-0.081820756743803444,0.1700808634282775,-0.081820756735010575,0.17008086409262091,0,-0.087444333696312007,0.082555018776150332,-0.99644878467401798


==> anc/outputs/empirical_results.csv <==
fit,location,se,tau0sq,gamma,slope
RE,-0.10704321042041627,0.10088045050270453,0.17477759313177779,0,
Constrained DR,-0.107043210407266,0.10088045040418182,0.17477759277682259,0,
Unrestricted LS,-0.11356116833546928,0.10027806841877542,0.070616303169464975,-1.2487561851589337,
Mean-only MR,0.058588262823028037,0.29896604087500933,0.18210774447224462,0,-0.59712714138335699
Joint location-scale,0.15461106733927307,0.27728594841333337,1.0550418161870956,2.442915019274738,-0.95815780316140664


==> anc/outputs/main_summary.csv <==
k,tau0,true_gamma,method,n,bias,rmse,coverage_plugin,coverage_mkh,mean_gamma,median_gamma,pr_near0,pr_upper8,pr_upper20,rmse_re,rmse_ratio_re
20,0.02,0.0,DR,1000,0.002180517710191925,0.045201662923246164,0.919,0.923,1.4171234129659658,0.1968229123460788,0.476,0.039,0.0,0.04407201785646709,1.0256317981731193
20,0.02,0.0,LS,1000,0.0024683090231542282,0.046438037528483994,0.906,0.911,0.1703582897991435,0.15352945482988725,0.481,0.039,0.0,0.04407201785646709,1.0536853038978726
20,0.02,0.0,RE,1000,0.0020896581932687702,0.04407201785646709,0.93,0.933,0.0,0.0,1.0,0.0,0.0,0.04407201785646709,1.0
20,0.02,1.0,DR,1000,-0.0009084828725862896,0.03954394147300999,0.944,0.947,2.1357367033655583,1.0,0.358,0.095,0.0,0.038512972167832255,1.0267694038435924
20,0.02,1.0,LS,1000,-0.0009252993137324395,0.040355528506882676,0.937,0.941,1.0749140556013395,1.0,0.378,0.095,0.0,0.038512972167832255,1.0478424861893523
20,0.02,1.0,RE,1000,-0.0006674667901602982,0.038512972167832255,0.949,0.95,0.0,0.0,1.0,0.0,0.0,0.038512972167832255,1.0
20,0.02,2.0,DR,1000,-0.0005701539758922842,0.03572229105369397,0.939,0.949,2.431862683532146,1.0,0.333,0.125,0.0,0.035474488960713584,1.0069853604728405
20,0.02,2.0,LS,1000,-0.0007497638073344596,0.03621032930306519,0.935,0.943,1.257735534003639,1.0,0.372,0.123,0.0,0.035474488960713584,1.0207428031779828
20,0.02,2.0,RE,1000,-0.0004998628332259843,0.035474488960713584,0.942,0.951,0.0,0.0,1.0,0.0,0.0,0.035474488960713584,1.0
20,0.02,4.0,DR,1000,-0.00013006848143896576,0.03061220110849395,0.959,0.962,2.8100827506035935,1.0,0.226,0.175,0.0,0.030217741698743972,1.013053901038752
20,0.02,4.0,LS,1000,-0.00034195711002928375,0.031076000333869064,0.955,0.957,1.8350523894045718,1.0,0.347,0.17,0.0,0.030217741698743972,1.0284024744033327
20,0.02,4.0,RE,1000,0.0001897168563160837,0.030217741698743972,0.963,0.963,0.0,0.0,1.0,0.0,0.0,0.030217741698743972,1.0
20,0.1,0.0,DR,1000,-0.0036194249768533747,0.07750605099111484,0.939,0.94,0.8535146004316597,0.06520161332996635,0.488,0.003,0.0,0.07528422703657493,1.0295124761453749
20,0.1,0.0,LS,1000,-0.0036698865814212213,0.07822965113831247,0.928,0.929,0.07668240912644254,0.06520279838604089,0.488,0.003,0.0,0.07528422703657493,1.0391240531739347
20,0.1,0.0,RE,1000,-0.004000987093279916,0.07528422703657493,0.954,0.954,0.0,0.0,1.0,0.0,0.0,0.07528422703657493,1.0
20,0.1,1.0,DR,1000,0.0007523732871602026,0.06333904285427867,0.947,0.947,1.5570457181422284,1.0431807632138352,0.348,0.011,0.0,0.062304249978695506,1.0166087044774155
20,0.1,1.0,LS,1000,0.0012786753926463815,0.06500760506555513,0.938,0.938,1.0145926166539798,1.043181624872815,0.348,0.011,0.0,0.062304249978695506,1.0433895775614668
20,0.1,1.0,RE,1000,0.00021351786472662015,0.062304249978695506,0.966,0.966,0.0,0.0,1.0,0.0,0.0,0.062304249978695506,1.0
20,0.1,2.0,DR,1000,-0.002175938112680705,0.054035071489210905,0.92,0.926,2.572636991023986,2.1658822679074836,0.189,0.052,0.0,0.05504266912214466,0.9816942446831965
20,0.1,2.0,LS,1000,-0.002487801692113604,0.05462359857308981,0.916,0.921,2.2611381572504308,2.165882499686465,0.19,0.052,0.0,0.05504266912214466,0.9923864420868673
20,0.1,2.0,RE,1000,-0.0016658979931615243,0.05504266912214466,0.935,0.942,0.0,0.0,1.0,0.0,0.0,0.05504266912214466,1.0
20,0.1,4.0,DR,1000,-0.00032352970996653963,0.040269389766373044,0.945,0.947,4.060682820090928,4.072904000807037,0.117,0.19,0.0,0.04201176672470962,0.9585264535587412
20,0.1,4.0,LS,1000,-0.0003807805885822798,0.04079203999947484,0.938,0.939,3.750013137695335,4.072904000807037,0.127,0.19,0.0,0.04201176672470962,0.9709670213769567
20,0.1,4.0,RE,1000,7.984157148357373e-05,0.04201176672470962,0.95,0.955,0.0,0.0,1.0,0.0,0.0,0.04201176672470962,1.0
50,0.02,0.0,DR,1000,-0.00039440459928803706,0.02778567274057819,0.938,0.941,0.7340659988330703,0.0,0.507,0.005,0.0,0.027411185821658603,1.0136618284723637
50,0.02,0.0,LS,1000,-0.0005363189136209474,0.028234562990178493,0.932,0.935,-0.005435969737977758,-0.035357502028983925,0.507,0.005,0.0,0.027411185821658603,1.0300379988621036
50,0.02,0.0,RE,1000,-0.0005583232850676097,0.027411185821658603,0.948,0.951,0.0,0.0,1.0,0.0,0.0,0.027411185821658603,1.0
50,0.02,1.0,DR,1000,-0.0003300918723710737,0.023005843732539003,0.955,0.958,1.6421570191544166,1.0750011334968244,0.314,0.034,0.0,0.02296866640938415,1.0016186104361577
50,0.02,1.0,LS,1000,-0.00030630630404274563,0.02318236615395005,0.955,0.957,1.0792548191166922,1.0750011334968244,0.315,0.034,0.0,0.02296866640938415,1.0093039683174025
50,0.02,1.0,RE,1000,-0.00035263656832030935,0.02296866640938415,0.955,0.958,0.0,0.0,1.0,0.0,0.0,0.02296866640938415,1.0
50,0.02,2.0,DR,1000,-0.0005167770412982923,0.021282206134188856,0.945,0.948,2.4698495646319043,1.8433553966032834,0.243,0.067,0.0,0.021124388728611606,1.007470862594168
50,0.02,2.0,LS,1000,-0.0005531117380889353,0.02149495179282034,0.94,0.945,1.9283351183370536,1.8370161043927653,0.255,0.067,0.0,0.021124388728611606,1.0175419544191038
50,0.02,2.0,RE,1000,-0.00048429585267908325,0.021124388728611606,0.957,0.957,0.0,0.0,1.0,0.0,0.0,0.021124388728611606,1.0
50,0.02,4.0,DR,1000,7.588846339219674e-05,0.01926258699546233,0.951,0.954,3.365598281510003,2.3844725410067897,0.162,0.189,0.0,0.01937330342076573,0.9942851034282193
50,0.02,4.0,LS,1000,6.463263884433934e-05,0.019361321058051516,0.946,0.95,2.8021803979009503,2.36601148243839,0.206,0.188,0.0,0.01937330342076573,0.9993815013137424
50,0.02,4.0,RE,1000,0.00017241956830873535,0.01937330342076573,0.957,0.961,0.0,0.0,1.0,0.0,0.0,0.01937330342076573,1.0
50,0.1,0.0,DR,1000,-0.0010373005678816006,0.049785904929895514,0.935,0.936,0.45635186424027085,0.01597682693543265,0.494,0.0,0.0,0.04937429743432805,1.0083364729617659
50,0.1,0.0,LS,1000,-0.0012603063677979582,0.050321104528633136,0.934,0.934,-0.00014727791694635784,0.015977859741597603,0.494,0.0,0.0,0.04937429743432805,1.0191761127449848
50,0.1,0.0,RE,1000,-0.0010147316383592208,0.04937429743432805,0.943,0.944,0.0,0.0,1.0,0.0,0.0,0.04937429743432805,1.0
50,0.1,1.0,DR,1000,-0.0015621236529543335,0.03938565183366445,0.955,0.956,1.1393905668881408,0.9689607919912017,0.209,0.0,0.0,0.03957553613128782,0.9952019778836741
50,0.1,1.0,LS,1000,-0.0015376797615816794,0.03963795891193693,0.952,0.953,0.9881370900626759,0.9689609347352945,0.209,0.0,0.0,0.03957553613128782,1.001577307264822
50,0.1,1.0,RE,1000,-0.001149080306949843,0.03957553613128782,0.961,0.961,0.0,0.0,1.0,0.0,0.0,0.03957553613128782,1.0
50,0.1,2.0,DR,1000,0.0004914958527773371,0.03257032778769213,0.946,0.946,2.1441238377892935,2.0107087619184463,0.059,0.003,0.0,0.03364658977505673,0.9680127467728552
50,0.1,2.0,LS,1000,0.0005020475374408586,0.03262487448469629,0.945,0.945,2.097563631298843,2.010707002083004,0.059,0.003,0.0,0.03364658977505673,0.9696339124650941
50,0.1,2.0,RE,1000,0.00046208332534240256,0.03364658977505673,0.95,0.951,0.0,0.0,1.0,0.0,0.0,0.03364658977505673,1.0
50,0.1,4.0,DR,1000,-0.0013490966847648739,0.025157992116137135,0.94,0.944,4.243879386407968,4.016918880266365,0.02,0.094,0.0,0.02781783831870811,0.904383432957759
50,0.1,4.0,LS,1000,-0.0013329158606838365,0.025177547028068438,0.94,0.944,4.22327435920545,4.016918880266365,0.02,0.094,0.0,0.02781783831870811,0.9050863959884324
50,0.1,4.0,RE,1000,-0.0014735836576791376,0.02781783831870811,0.948,0.949,0.0,0.0,1.0,0.0,0.0,0.02781783831870811,1.0


==> anc/outputs/mean_misspecification_summary_R_drmeta_0.2.2.csv <==
delta,method,n_rep,n_success,convergence_rate,bias,rmse,coverage,mean_gamma_hat,median_gamma_hat
0.0,DR,1000,1000,1.0,-0.00013999447,0.02698103,0.948,3.12571,3.038913
0.0,JLS,1000,1000,1.0,-0.00377500462,0.0617391,0.954,3.133363,3.012044
0.0,MR,1000,1000,1.0,-0.00242232717,0.0663804,0.976,,
0.0,RE,1000,1000,1.0,-7.781041e-05,0.02881393,0.955,,
0.1,DR,1000,1000,1.0,0.04304437904,0.05102702,0.651,3.238776,3.031887
0.1,JLS,1000,999,0.999,0.00398281284,0.06076882,0.951952,3.260979,3.054311
0.1,MR,1000,1000,1.0,0.00518051893,0.0649568,0.977,,
0.1,RE,1000,1000,1.0,0.05021703413,0.05788569,0.62,,
0.2,DR,1000,999,0.999,0.08401413024,0.08919474,0.1691692,3.105984,2.939113
0.2,JLS,1000,1000,1.0,-0.0018684182,0.06371049,0.948,3.120422,2.98908
0.2,MR,1000,1000,1.0,-0.00244995175,0.06736645,0.965,,
0.2,RE,1000,1000,1.0,0.10010872677,0.10480307,0.094,,


==> anc/outputs/misspec_summary_corrected.csv <==
dgp,method,n,bias,rmse,coverage_plugin,coverage_mkh,mean_gamma,median_gamma,pr_abs_near0,pr_upper8,pr_lower_minus8,rmse_re,rmse_ratio_re
increasing,DR,1000,0.001294800396909527,0.06371164317372373,0.94,0.94,0.10382781393289903,0.0,0.827,0.0,0.0,0.06343326754206033,1.0043884800901801
increasing,LS,1000,0.0011825705011644797,0.06299403801705256,0.935,0.935,-1.0342873313829246,-1.082557330253535,0.0,0.0,0.0,0.06343326754206033,0.9930757228497407
increasing,RE,1000,0.0011871885374760112,0.06343326754206033,0.941,0.941,0.0,0.0,1.0,0.0,0.0,0.06343326754206033,1.0
step_decrease,DR,1000,-0.00013148746525703698,0.044028406266354306,0.934,0.935,2.44906229480323,2.3643698280996563,0.019,0.0,0.0,0.04832938268732484,0.9110070068803396
step_decrease,LS,1000,-0.00011530969032522704,0.044081742758933125,0.934,0.935,2.438613096841097,2.3643707518016317,0.0,0.0,0.0,0.04832938268732484,0.9121106107257246
step_decrease,RE,1000,0.00021556476586425676,0.04832938268732484,0.941,0.941,0.0,0.0,1.0,0.0,0.0,0.04832938268732484,1.0
u_shaped,DR,1000,-0.0017452954342856016,0.040312078297626536,0.927,0.927,0.5663568730062281,0.0,0.522,0.001,0.0,0.03993906603621228,1.0093395339058768
u_shaped,LS,1000,-0.0017656425461023632,0.04055829385006358,0.922,0.923,-0.05224603667345764,-0.0554186360738829,0.001,0.001,0.0,0.03993906603621228,1.0155043138287172
u_shaped,RE,1000,-0.0016642090622696081,0.03993906603621228,0.935,0.936,0.0,0.0,1.0,0.0,0.0,0.03993906603621228,1.0


==> anc/outputs/score_quality_summary_R_drmeta_0.2.2.csv <==
score,method,n_rep,n_success,convergence_rate,bias,rmse,coverage,mean_gamma_hat,median_gamma_hat
Exact,DR,1000,999,0.999,-0.0009506706,0.02490666,0.9479479,4.19843,4.042058
Exact,RE,1000,1000,1.0,-0.0006896675,0.02700252,0.943,,
Noisy (SD=0.15),DR,1000,999,0.999,-0.00086726,0.0252458,0.9439439,3.057561,2.842215
Noisy (SD=0.15),RE,1000,1000,1.0,-0.0006896675,0.02700252,0.943,,
Coarsened (3 levels),DR,1000,999,0.999,-0.0008318285,0.02533839,0.9409409,2.627236,2.320561
Coarsened (3 levels),RE,1000,1000,1.0,-0.0006896675,0.02700252,0.943,,


==> anc/scripts/DRMeta_compare_base_vs_package.R <==
# ============================================================================
# DR-Meta validation: standalone base-R estimators vs drmeta package >= 0.2.0
# ============================================================================
# Purpose:
#   Fit the SAME simulated datasets with:
#     (a) the standalone base-R estimators used in the provisional run, and
#     (b) the revised drmeta package.
#   The script reports paired numerical differences and differences in Monte
#   Carlo bias, RMSE, coverage, and gamma-boundary selection.
#
# Before running, install the CRAN release in a fresh R session:
#   install.packages("drmeta")
#   packageVersion("drmeta")  # manuscript target: 0.2.2
# ============================================================================

rm(list = ls())
options(stringsAsFactors = FALSE)

N_REP_CHECK <- 100L       # 100 is enough for an implementation check
MASTER_SEED <- 20260806L
TRUE_MU <- 0.30
LOG_TAU2_LOWER <- -20
LOG_TAU2_UPPER <- 3
GAMMA_UPPER <- 8
OUTPUT_DIR <- file.path(getwd(), "drmeta_engine_comparison")
if (!dir.exists(OUTPUT_DIR)) dir.create(OUTPUT_DIR, recursive = TRUE)

if (!requireNamespace("drmeta", quietly = TRUE)) {
  stop("Install drmeta from CRAN before running this script.", call. = FALSE)
}
if (as.character(utils::packageVersion("drmeta")) != "0.2.2") {
  stop(
    paste0(
      "Installed drmeta version is ", utils::packageVersion("drmeta"),
      ". Install CRAN drmeta 0.2.2 and restart R."
    ),
    call. = FALSE
  )
}
cat("Using drmeta version", as.character(utils::packageVersion("drmeta")), "\n")

safe_inverse <- function(A) {
  tryCatch(solve(A), error = function(e) NULL)
}

safe_logdet <- function(A) {
  d <- determinant(A, logarithm = TRUE)
  if (d$sign <= 0) return(NA_real_)
  as.numeric(d$modulus)
}

# ------------------------- Standalone estimators ------------------------------

base_re <- function(y, v) {
  objective <- function(log_tau2) {
    tau2 <- exp(log_tau2)
    sigma2 <- v + tau2
    w <- 1 / sigma2
    mu_hat <- sum(w * y) / sum(w)
    0.5 * (sum(log(sigma2)) + log(sum(w)) + sum(w * (y - mu_hat)^2))
  }
  opt <- tryCatch(
    optimize(objective, c(LOG_TAU2_LOWER, LOG_TAU2_UPPER), tol = 1e-8),
    error = function(e) NULL
  )
  if (is.null(opt)) return(NULL)
  tau2 <- exp(opt$minimum)
  w <- 1 / (v + tau2)
  list(est = sum(w * y) / sum(w), se = sqrt(1 / sum(w)),
       tau2 = tau2, gamma = 0, convergence = 0L)
}

base_scale <- function(y, v, dr, constrained = TRUE) {
  re0 <- base_re(y, v)
  tau_start <- if (is.null(re0)) 0.05 else re0$tau2
  objective <- function(par) {
    tau02 <- exp(par[1])
    gamma <- par[2]
    sigma2 <- v + tau02 * exp(-gamma * dr)
    if (any(!is.finite(sigma2)) || any(sigma2 <= 0)) return(1e100)
    w <- 1 / sigma2
    mu_hat <- sum(w * y) / sum(w)
    value <- 0.5 * (
      sum(log(sigma2)) + log(sum(w)) + sum(w * (y - mu_hat)^2)
    )
    if (is.finite(value)) value else 1e100
  }
  gb <- if (constrained) c(0, GAMMA_UPPER) else c(-GAMMA_UPPER, GAMMA_UPPER)
  opt <- tryCatch(
    optim(
      c(log(max(tau_start, exp(LOG_TAU2_LOWER))), 0.25),
      objective, method = "L-BFGS-B",
      lower = c(LOG_TAU2_LOWER, gb[1]),
      upper = c(LOG_TAU2_UPPER, gb[2]),
      control = list(maxit = 250, factr = 1e7)
    ),
    error = function(e) NULL
  )
  if (is.null(opt)) return(NULL)
  tau02 <- exp(opt$par[1]); gamma <- opt$par[2]
  w <- 1 / (v + tau02 * exp(-gamma * dr))
  list(est = sum(w * y) / sum(w), se = sqrt(1 / sum(w)),
       tau2 = tau02, gamma = gamma, convergence = opt$convergence)
}

base_location_scale <- function(y, v, dr, scale_model = TRUE) {
  X <- cbind(`(Intercept)` = 1, one_minus_dr = 1 - dr)
  evaluate <- function(log_tau02, gamma) {
    tau02 <- exp(log_tau02)
    sigma2 <- v + tau02 * exp(-gamma * dr)
    if (any(!is.finite(sigma2)) || any(sigma2 <= 0)) return(NULL)
    w <- 1 / sigma2
    info <- crossprod(X, w * X)
    V <- safe_inverse(info)
    if (is.null(V)) return(NULL)
    ld <- safe_logdet(info)
    if (!is.finite(ld)) return(NULL)
    beta <- V %*% crossprod(X, w * y)
    res <- as.vector(y - X %*% beta)
    list(
      objective = 0.5 * (sum(log(sigma2)) + ld + sum(w * res^2)),
      beta = as.vector(beta), vcov = V, tau02 = tau02, gamma = gamma
    )
  }
  if (scale_model) {
    fn <- function(par) {
      z <- evaluate(par[1], par[2])
      if (is.null(z) || !is.finite(z$objective)) 1e100 else z$objective
    }
    opt <- tryCatch(
      optim(c(log(0.05), 1), fn, method = "L-BFGS-B",
            lower = c(LOG_TAU2_LOWER, 0),
            upper = c(LOG_TAU2_UPPER, GAMMA_UPPER),
            control = list(maxit = 300, factr = 1e7)),
      error = function(e) NULL
    )
    if (is.null(opt)) return(NULL)
    z <- evaluate(opt$par[1], opt$par[2])
    conv <- opt$convergence
  } else {
    fn <- function(x) {
      z <- evaluate(x, 0)
      if (is.null(z) || !is.finite(z$objective)) 1e100 else z$objective
    }
    opt <- tryCatch(
      optimize(fn, c(LOG_TAU2_LOWER, LOG_TAU2_UPPER), tol = 1e-8),
      error = function(e) NULL
    )
    if (is.null(opt)) return(NULL)
    z <- evaluate(opt$minimum, 0)
    conv <- 0L
  }
  if (is.null(z)) return(NULL)
  list(est = z$beta[1], se = sqrt(z$vcov[1, 1]), tau2 = z$tau02,
       gamma = z$gamma, slope = z$beta[2], convergence = conv)
}

# --------------------------- Package estimators -------------------------------

pkg_fit <- function(y, v, dr, method_name) {
  fit <- tryCatch(
    switch(
      method_name,
      RE = drmeta::drmeta(y, v, dr, method = "REML", constrained = TRUE,
                         gamma_fixed = 0, gamma_max = GAMMA_UPPER),
      DR = drmeta::drmeta(y, v, dr, method = "REML", constrained = TRUE,
                         gamma_max = GAMMA_UPPER),
      LS = drmeta::drmeta(y, v, dr, method = "REML", constrained = FALSE,
                         gamma_max = GAMMA_UPPER),
      MR = drmeta::drmeta(y, v, dr, mods = 1 - dr, method = "REML",
                         constrained = TRUE, gamma_fixed = 0,
                         gamma_max = GAMMA_UPPER),
      JLS = drmeta::drmeta(y, v, dr, mods = 1 - dr, method = "REML",
                          constrained = TRUE, gamma_max = GAMMA_UPPER)
    ),
    error = function(e) e
  )
  if (inherits(fit, "error")) return(NULL)
  b <- coef(fit); V <- vcov(fit)
  list(est = unname(b[1]), se = sqrt(unname(V[1, 1])),
       tau2 = fit$tau0sq, gamma = fit$gamma,
       slope = if (length(b) > 1) unname(b[2]) else NA_real_,
       convergence = as.integer(fit$convergence))
}

# -------------------------- Data generation -----------------------------------

generate_data <- function(k, tau02, gamma, delta = 0) {
  dr <- rbeta(k, 2, 2)
  v <- runif(k, 0.005, 0.03)
  mean_i <- TRUE_MU + delta * (1 - dr)
  y <- rnorm(k, mean_i, sqrt(v + tau02 * exp(-gamma * dr)))
  list(y = y, v = v, dr = dr)
}

as_row <- function(engine, method, fit, condition, rep, target, df) {
  if (is.null(fit)) {
    return(data.frame(engine, method, condition, rep, est = NA, se = NA,
                      tau2 = NA, gamma = NA, slope = NA, converged = FALSE,
                      covered = NA))
  }
  crit <- qt(.975, df)
  data.frame(
    engine = engine, method = method, condition = condition, rep = rep,
    est = fit$est, se = fit$se, tau2 = fit$tau2, gamma = fit$gamma,
    slope = if (!is.null(fit$slope)) fit$slope else NA_real_,
    converged = fit$convergence == 0,
    covered = (fit$est - crit * fit$se <= target) &
              (target <= fit$est + crit * fit$se)
  )
}

# -------------------------- Run paired checks ---------------------------------

main_design <- expand.grid(
  k = c(20L, 50L), tau02 = c(0.02, 0.10), gamma = c(0, 2, 4),
  KEEP.OUT.ATTRS = FALSE
)
rows <- list(); idx <- 1L

for (cc in seq_len(nrow(main_design))) {
  k <- main_design$k[cc]; tau02 <- main_design$tau02[cc]
  gamma <- main_design$gamma[cc]
  cond <- paste0("main_k", k, "_tau", tau02, "_g", gamma)
  message(cond)
  for (r in seq_len(N_REP_CHECK)) {
    set.seed(MASTER_SEED + cc * 100000L + r)
    d <- generate_data(k, tau02, gamma, 0)
    base_fits <- list(RE = base_re(d$y, d$v),
                      DR = base_scale(d$y, d$v, d$dr, TRUE),
                      LS = base_scale(d$y, d$v, d$dr, FALSE))
    for (m in names(base_fits)) {
      rows[[idx]] <- as_row("base", m, base_fits[[m]], cond, r, TRUE_MU, k - 1L); idx <- idx + 1L
      rows[[idx]] <- as_row("package", m, pkg_fit(d$y, d$v, d$dr, m), cond, r, TRUE_MU, k - 1L); idx <- idx + 1L
    }
  }
}

for (dd in c(0, 0.10, 0.20)) {
  k <- 50L; tau02 <- .10; gamma <- 3
  cond <- paste0("mean_delta", dd)
  message(cond)
  for (r in seq_len(N_REP_CHECK)) {
    set.seed(MASTER_SEED + 3000000L + match(dd, c(0, .10, .20)) * 100000L + r)
    d <- generate_data(k, tau02, gamma, dd)
    base_fits <- list(MR = base_location_scale(d$y, d$v, d$dr, FALSE),
                      JLS = base_location_scale(d$y, d$v, d$dr, TRUE))
    for (m in names(base_fits)) {
      rows[[idx]] <- as_row("base", m, base_fits[[m]], cond, r, TRUE_MU, k - 2L); idx <- idx + 1L
      rows[[idx]] <- as_row("package", m, pkg_fit(d$y, d$v, d$dr, m), cond, r, TRUE_MU, k - 2L); idx <- idx + 1L
    }
  }
}

raw <- do.call(rbind, rows)
rownames(raw) <- NULL
write.csv(raw, file.path(OUTPUT_DIR, "engine_comparison_raw.csv"), row.names = FALSE)

# Pair base and package results by condition, replication, and method.
b <- raw[raw$engine == "base", ]
p <- raw[raw$engine == "package", ]
key_b <- paste(b$condition, b$rep, b$method, sep = "|")
key_p <- paste(p$condition, p$rep, p$method, sep = "|")
p <- p[match(key_b, key_p), ]

paired <- data.frame(
  condition = b$condition, rep = b$rep, method = b$method,
  both_converged = b$converged & p$converged,
  diff_est = p$est - b$est,
  diff_se = p$se - b$se,
  diff_tau2 = p$tau2 - b$tau2,
  diff_gamma = p$gamma - b$gamma,
  base_gamma = b$gamma,
  package_gamma = p$gamma
)
write.csv(paired, file.path(OUTPUT_DIR, "engine_comparison_paired_differences.csv"), row.names = FALSE)

split_pair <- split(paired, interaction(paired$condition, paired$method, drop = TRUE))
paired_summary <- do.call(rbind, lapply(split_pair, function(z) {
  ok <- z$both_converged & is.finite(z$diff_est) & is.finite(z$diff_se)
  zz <- z[ok, ]
  data.frame(
    condition = z$condition[1], method = z$method[1],
    n_pairs = nrow(z), n_both_converged = nrow(zz),
    mean_diff_est = mean(zz$diff_est),
    max_abs_diff_est = max(abs(zz$diff_est)),
    mean_diff_se = mean(zz$diff_se),
    max_abs_diff_se = max(abs(zz$diff_se)),
    mean_diff_tau2 = mean(zz$diff_tau2),
    max_abs_diff_tau2 = max(abs(zz$diff_tau2)),
    mean_diff_gamma = mean(zz$diff_gamma, na.rm = TRUE),
    max_abs_diff_gamma = max(abs(zz$diff_gamma), na.rm = TRUE),
    base_gamma_zero_rate = mean(zz$base_gamma < 1e-8, na.rm = TRUE),
    package_gamma_zero_rate = mean(zz$package_gamma == 0, na.rm = TRUE)
  )
}))
rownames(paired_summary) <- NULL
write.csv(paired_summary, file.path(OUTPUT_DIR, "engine_comparison_numerical_summary.csv"), row.names = FALSE)

# Monte Carlo performance by engine.
split_perf <- split(raw, interaction(raw$engine, raw$condition, raw$method, drop = TRUE))
performance <- do.call(rbind, lapply(split_perf, function(z) {
  ok <- z$converged & is.finite(z$est) & is.finite(z$se)
  zz <- z[ok, ]
  err <- zz$est - TRUE_MU
  data.frame(
    engine = z$engine[1], condition = z$condition[1], method = z$method[1],
    n = nrow(z), convergence_rate = mean(z$converged),
    bias = mean(err), rmse = sqrt(mean(err^2)),
    coverage = mean(zz$covered), mean_se = mean(zz$se)
  )
}))
rownames(performance) <- NULL
write.csv(performance, file.path(OUTPUT_DIR, "engine_comparison_performance.csv"), row.names = FALSE)

cat("\nPAIRED NUMERICAL DIFFERENCES (package minus base)\n")
print(paired_summary, row.names = FALSE)
cat("\nMONTE CARLO PERFORMANCE BY ENGINE\n")
print(performance, row.names = FALSE)
cat("\nFiles written to:", normalizePath(OUTPUT_DIR), "\n")


==> anc/scripts/DRMeta_drmeta_0.2.2_package_run.R <==
# ==============================================================================
# DR-Meta simulation study: final package-based reproducibility script
# ==============================================================================
#
# Purpose
#   Reproduce the three simulation experiments for the revised DR-Meta paper:
#
#   1. Main factorial experiment under a correctly specified constant mean.
#   2. Paired design-robustness-score measurement-quality experiment.
#   3. Design-linked mean-misspecification experiment for the high-DR target.
#
# Estimators
#   FE  : common-effect inverse-variance estimator
#   RE  : conventional random-effects model, gamma fixed at 0
#   DR  : constrained scale-only DR-Meta model, gamma >= 0
#   LS  : unrestricted scale model, gamma may have either sign
#   MR  : mean-only meta-regression, gamma fixed at 0
#   JLS : joint design-indexed location-scale model, gamma >= 0
#
# Software requirement
#   Base R plus drmeta version 0.2.0 or later.
#
# Publication rule
#   This script is the exact R/drmeta 0.2.2 source for the score-quality and
#   mean-misspecification experiments reported in Tables 5 and 6, and it also
#   provides an independent package-based implementation check for the core
#   model. Tables 1-4 and B1 use the separately archived reference-run outputs.
#
# Notes
#   * Performance summaries use converged, finite fits only.
#   * Convergence rates are reported separately.
#   * The exact gamma = 0 boundary is estimated through drmeta.
#   * No BCG forest plot is produced here. Forest plots require a defensible
#     empirical application and are not evidence from the simulation study.
#
# Last revised: 2026-08-06
# ==============================================================================

options(stringsAsFactors = FALSE, scipen = 999)

# ==============================================================================
# 1. USER SETTINGS
# ==============================================================================

N_REP <- 1000L                 # Use 100L for a quick test; 1000L for the paper
MASTER_SEED <- 20260806L
TRUE_MU <- 0.30
CONF_LEVEL <- 0.95
METHOD <- "REML"

# The script creates this folder under the current working directory.
OUTPUT_DIR <- file.path(getwd(), "drmeta_package_simulation_FINAL")
FIGURE_DIR <- file.path(OUTPUT_DIR, "publication_figures")

# Optimization bound used in the manuscript simulation.
GAMMA_UPPER <- 8

# Figure settings.
SAVE_PDF <- TRUE
SAVE_TIFF <- TRUE
SAVE_PNG <- TRUE
TIFF_RESOLUTION <- 600
PNG_RESOLUTION <- 300
SHOW_FIRST_FIGURE <- TRUE

# ==============================================================================
# 2. INITIAL CHECKS AND REPRODUCIBILITY SETTINGS
# ==============================================================================

if (!is.numeric(N_REP) || length(N_REP) != 1L || N_REP < 1L) {
  stop("N_REP must be a positive integer.", call. = FALSE)
}
N_REP <- as.integer(N_REP)

if (!requireNamespace("drmeta", quietly = TRUE)) {
  stop(
    paste(
      "Package 'drmeta' is not installed.",
      "Install the archived drmeta 0.2.0 source package before running."
    ),
    call. = FALSE
  )
}

DRMETA_VERSION <- utils::packageVersion("drmeta")
if (DRMETA_VERSION < "0.2.0") {
  stop(
    paste0(
      "Installed drmeta version is ", as.character(DRMETA_VERSION),
      ". This script requires drmeta >= 0.2.0."
    ),
    call. = FALSE
  )
}

dir.create(OUTPUT_DIR, recursive = TRUE, showWarnings = FALSE)
dir.create(FIGURE_DIR, recursive = TRUE, showWarnings = FALSE)

# Fix the random-number generator explicitly for archival reproducibility.
RNGkind(kind = "Mersenne-Twister", normal.kind = "Inversion", sample.kind = "Rejection")

RUN_LOG <- file.path(OUTPUT_DIR, "simulation_run_log.txt")
if (file.exists(RUN_LOG)) file.remove(RUN_LOG)

log_message <- function(...) {
  txt <- paste0(...)
  message(txt)
  cat(
    format(Sys.time(), "%Y-%m-%d %H:%M:%S"), " | ", txt, "\n",
    file = RUN_LOG, append = TRUE, sep = ""
  )
}

log_message("Using drmeta version ", as.character(DRMETA_VERSION))
log_message("Replications per condition: ", N_REP)
log_message("Master seed: ", MASTER_SEED)
log_message("Output directory: ", normalizePath(OUTPUT_DIR, winslash = "/", mustWork = FALSE))

# ==============================================================================
# 3. GENERAL HELPERS
# ==============================================================================

clip_01 <- function(x) {
  pmin(1, pmax(0, x))
}

is_successful_fit <- function(fit) {
  is.list(fit) &&
    is.finite(fit$est) &&
    is.finite(fit$se) &&
    fit$se > 0 &&
    identical(as.integer(fit$convergence), 0L)
}

safe_mean <- function(x) {
  x <- x[is.finite(x)]
  if (length(x) == 0L) NA_real_ else mean(x)
}

safe_sd <- function(x) {
  x <- x[is.finite(x)]
  if (length(x) < 2L) NA_real_ else stats::sd(x)
}

safe_quantile <- function(x, prob) {
  x <- x[is.finite(x)]
  if (length(x) == 0L) NA_real_ else unname(stats::quantile(x, prob = prob))
}

# ==============================================================================
# 4. ESTIMATION FUNCTIONS
# ==============================================================================

# Common-effect inverse-sampling-variance estimator.
fit_fe <- function(y, v) {
  if (length(y) != length(v) || length(y) < 2L || any(v <= 0)) {
    return(list(
      method = "FE", est = NA_real_, se = NA_real_, tau2 = 0,
      gamma = NA_real_, slope = NA_real_, convergence = 1L,
      error_message = "Invalid FE inputs."
    ))
  }

  w <- 1 / v

  list(
    method = "FE",
    est = sum(w * y) / sum(w),
    se = sqrt(1 / sum(w)),
    tau2 = 0,
    gamma = NA_real_,
    slope = NA_real_,
    convergence = 0L,
    error_message = NA_character_
  )
}

# Package wrapper.
fit_with_drmeta <- function(
    y,
    v,
    dr,
    model = c("RE", "DR", "LS", "MR", "JLS")
) {
  model <- match.arg(model)

  fit <- tryCatch(
    switch(
      model,

      RE = drmeta::drmeta(
        yi = y,
        vi = v,
        dr = dr,
        method = METHOD,
        constrained = TRUE,
        gamma_fixed = 0,
        gamma_max = GAMMA_UPPER
      ),

      DR = drmeta::drmeta(
        yi = y,
        vi = v,
        dr = dr,
        method = METHOD,
        constrained = TRUE,
        gamma_max = GAMMA_UPPER
      ),

      LS = drmeta::drmeta(
        yi = y,
        vi = v,
        dr = dr,
        method = METHOD,
        constrained = FALSE,
        gamma_max = GAMMA_UPPER
      ),

      MR = drmeta::drmeta(
        yi = y,
        vi = v,
        dr = dr,
        mods = 1 - dr,
        method = METHOD,
        constrained = TRUE,
        gamma_fixed = 0,
        gamma_max = GAMMA_UPPER
      ),

      JLS = drmeta::drmeta(
        yi = y,
        vi = v,
        dr = dr,
        mods = 1 - dr,
        method = METHOD,
        constrained = TRUE,
        gamma_max = GAMMA_UPPER
      )
    ),
    error = function(e) e
  )

  if (inherits(fit, "error")) {
    return(list(
      method = model,
      est = NA_real_,
      se = NA_real_,
      tau2 = NA_real_,
      gamma = NA_real_,
      slope = NA_real_,
      convergence = 1L,
      error_message = conditionMessage(fit)
    ))
  }

  beta <- tryCatch(stats::coef(fit), error = function(e) NULL)
  V <- tryCatch(stats::vcov(fit), error = function(e) NULL)

  if (
    is.null(beta) || is.null(V) ||
    length(beta) < 1L || nrow(V) < 1L ||
    !is.finite(beta[1]) || !is.finite(V[1, 1]) || V[1, 1] <= 0
  ) {
    return(list(
      method = model,
      est = NA_real_,
      se = NA_real_,
      tau2 = if (!is.null(fit$tau0sq)) fit$tau0sq else NA_real_,
      gamma = if (!is.null(fit$gamma)) fit$gamma else NA_real_,
      slope = NA_real_,
      convergence = 1L,
      error_message = "Package fit returned invalid coefficient information."
    ))
  }

  list(
    method = model,
    est = unname(beta[1]),
    se = sqrt(unname(V[1, 1])),
    tau2 = unname(fit$tau0sq),
    gamma = unname(fit$gamma),
    slope = if (length(beta) > 1L) unname(beta[2]) else NA_real_,
    convergence = as.integer(fit$convergence),
    error_message = if (is.null(fit$message)) NA_character_ else as.character(fit$message)
  )
}

# Deterministic smoke test: fail early if the installed package is incompatible.
run_smoke_test <- function() {
  set.seed(MASTER_SEED)

  k <- 12L
  dr <- seq(0.05, 0.95, length.out = k)
  v <- rep(0.02, k)
  y <- stats::rnorm(
    k,
    mean = TRUE_MU,
    sd = sqrt(v + 0.05 * exp(-2 * dr))
  )

  fit <- fit_with_drmeta(y, v, dr, model = "DR")

  if (!is.finite(fit$est) || !is.finite(fit$gamma)) {
    stop("The drmeta package smoke test failed.", call. = FALSE)
  }

  invisible(fit)
}

run_smoke_test()
log_message("Package smoke test passed.")

# ==============================================================================
# 5. DATA GENERATION AND RESULT SUMMARIES
# ==============================================================================

generate_meta_data <- function(k, mu, tau02, gamma, delta = 0) {
  dr_true <- stats::rbeta(k, shape1 = 2, shape2 = 2)
  v <- stats::runif(k, min = 0.005, max = 0.03)

  # The high-DR target is mu because the design-linked mean term is zero at DR=1.
  mean_i <- mu + delta * (1 - dr_true)
  total_variance_i <- v + tau02 * exp(-gamma * dr_true)
  y <- stats::rnorm(k, mean = mean_i, sd = sqrt(total_variance_i))

  data.frame(
    study = seq_len(k),
    y = y,
    v = v,
    dr_true = dr_true,
    mean_i = mean_i,
    total_variance_i = total_variance_i
  )
}

fit_to_row <- function(fit, rep, k, target, df_t, extra = list()) {
  alpha <- 1 - CONF_LEVEL
  crit <- stats::qt(1 - alpha / 2, df = df_t)

  finite_fit <- is.finite(fit$est) && is.finite(fit$se) && fit$se > 0

  covered <- if (finite_fit) {
    as.integer(
      fit$est - crit * fit$se <= target &&
      target <= fit$est + crit * fit$se
    )
  } else {
    NA_integer_
  }

  row <- data.frame(
    rep = as.integer(rep),
    k = as.integer(k),
    method = as.character(fit$method),
    est = as.numeric(fit$est),
    se = as.numeric(fit$se),
    tau2_hat = as.numeric(fit$tau2),
    gamma_hat = as.numeric(fit$gamma),
    slope_hat = as.numeric(fit$slope),
    covered = covered,
    convergence = as.integer(fit$convergence),
    error_message = as.character(fit$error_message),
    stringsAsFactors = FALSE
  )

  for (nm in names(extra)) row[[nm]] <- extra[[nm]]
  row
}

summarise_monte_carlo <- function(raw, group_vars, target = TRUE_MU) {
  split_key <- interaction(raw[group_vars], drop = TRUE, lex.order = TRUE)
  pieces <- split(raw, split_key)

  out <- lapply(pieces, function(d) {
    success <- (
      d$convergence == 0L &
      is.finite(d$est) &
      is.finite(d$se) &
      d$se > 0
    )

    d_ok <- d[success, , drop = FALSE]
    group_values <- d[1, group_vars, drop = FALSE]

    if (nrow(d_ok) == 0L) {
      statistics <- data.frame(
        n_rep = nrow(d),
        n_success = 0L,
        convergence_rate = 0,
        bias = NA_real_,
        rmse = NA_real_,
        empirical_sd = NA_real_,
        mean_se = NA_real_,
        coverage = NA_real_,
        mcse_bias = NA_real_,
        mcse_coverage = NA_real_,
        median_est = NA_real_,
        mean_tau2_hat = NA_real_
      )
    } else {
      errors <- d_ok$est - target
      coverage_mean <- mean(d_ok$covered, na.rm = TRUE)

      statistics <- data.frame(
        n_rep = nrow(d),
        n_success = nrow(d_ok),
        convergence_rate = mean(d$convergence == 0L, na.rm = TRUE),
        bias = mean(errors),
        rmse = sqrt(mean(errors^2)),
        empirical_sd = stats::sd(d_ok$est),
        mean_se = mean(d_ok$se),
        coverage = coverage_mean,
        mcse_bias = stats::sd(errors) / sqrt(nrow(d_ok)),
        mcse_coverage = sqrt(
          coverage_mean * (1 - coverage_mean) / nrow(d_ok)
        ),
        median_est = stats::median(d_ok$est),
        mean_tau2_hat = safe_mean(d_ok$tau2_hat)
      )
    }

    cbind(group_values, statistics)
  })

  out <- do.call(rbind, out)
  rownames(out) <- NULL
  out
}

summarise_gamma <- function(raw, group_vars) {
  split_key <- interaction(raw[group_vars], drop = TRUE, lex.order = TRUE)
  pieces <- split(raw, split_key)

  out <- lapply(pieces, function(d) {
    success <- d$convergence == 0L & is.finite(d$gamma_hat)
    g <- d$gamma_hat[success]
    group_values <- d[1, group_vars, drop = FALSE]

    stats <- data.frame(
      n_gamma = length(g),
      mean_gamma_hat = safe_mean(g),
      sd_gamma_hat = safe_sd(g),
      median_gamma_hat = if (length(g)) stats::median(g) else NA_real_,
      q25_gamma_hat = safe_quantile(g, 0.25),
      q75_gamma_hat = safe_quantile(g, 0.75),
      p_exact_zero = if (length(g)) mean(g == 0) else NA_real_,
      p_near_zero = if (length(g)) mean(g < 0.001) else NA_real_,
      p_upper_bound = if (length(g)) mean(g > GAMMA_UPPER - 0.01) else NA_real_
    )

    cbind(group_values, stats)
  })

  out <- do.call(rbind, out)
  rownames(out) <- NULL
  out
}

# ==============================================================================
# 6. EXPERIMENT 1: MAIN FACTORIAL STUDY
# ==============================================================================

run_main_factorial <- function(n_rep = N_REP) {
  design <- expand.grid(
    k = c(20L, 50L),
    tau02 = c(0.02, 0.10),
    gamma = c(0, 2, 4),
    KEEP.OUT.ATTRS = FALSE
  )

  results <- vector("list", nrow(design) * n_rep * 4L)
  index <- 1L

  for (condition in seq_len(nrow(design))) {
    k <- design$k[condition]
    tau02 <- design$tau02[condition]
    gamma <- design$gamma[condition]

    log_message(
      "Main experiment: k=", k,
      ", tau0^2=", tau02,
      ", gamma=", gamma
    )

    for (r in seq_len(n_rep)) {
      set.seed(MASTER_SEED + condition * 100000L + r)

      dat <- generate_meta_data(
        k = k,
        mu = TRUE_MU,
        tau02 = tau02,
        gamma = gamma,
        delta = 0
      )

      fits <- list(
        fit_fe(dat$y, dat$v),
        fit_with_drmeta(dat$y, dat$v, dat$dr_true, model = "RE"),
        fit_with_drmeta(dat$y, dat$v, dat$dr_true, model = "DR"),
        fit_with_drmeta(dat$y, dat$v, dat$dr_true, model = "LS")
      )

      for (fit in fits) {
        results[[index]] <- fit_to_row(
          fit = fit,
          rep = r,
          k = k,
          target = TRUE_MU,
          df_t = k - 1L,
          extra = list(
            tau02_true = tau02,
            gamma_true = gamma
          )
        )
        index <- index + 1L
      }
    }
  }

  raw <- do.call(rbind, results)
  rownames(raw) <- NULL

  summary <- summarise_monte_carlo(
    raw = raw,
    group_vars = c("k", "tau02_true", "gamma_true", "method"),
    target = TRUE_MU
  )

  # Compare each method's RMSE with conventional random effects.
  summary$relative_rmse_vs_re <- NA_real_
  summary$rmse_reduction_percent_vs_re <- NA_real_

  condition_key <- interaction(
    summary$k,
    summary$tau02_true,
    summary$gamma_true,
    drop = TRUE,
    lex.order = TRUE
  )

  for (key in unique(condition_key)) {
    rows <- which(condition_key == key)
    re_row <- rows[summary$method[rows] == "RE"]

    if (length(re_row) == 1L && is.finite(summary$rmse[re_row])) {
      ratio <- summary$rmse[rows] / summary$rmse[re_row]
      summary$relative_rmse_vs_re[rows] <- ratio
      summary$rmse_reduction_percent_vs_re[rows] <- 100 * (1 - ratio)
    }
  }

  gamma_raw <- raw[raw$method == "DR", , drop = FALSE]
  gamma_summary <- summarise_gamma(
    raw = gamma_raw,
    group_vars = c("k", "tau02_true", "gamma_true")
  )

  list(raw = raw, summary = summary, gamma_summary = gamma_summary)
}

# ==============================================================================
# 7. EXPERIMENT 2: DR-SCORE MEASUREMENT QUALITY
# ==============================================================================

run_score_quality <- function(n_rep = N_REP) {
  k <- 50L
  tau02 <- 0.10
  gamma <- 4

  results <- vector("list", n_rep * 3L * 2L)
  index <- 1L

  log_message("Score-quality experiment.")

  for (r in seq_len(n_rep)) {
    set.seed(MASTER_SEED + 2000000L + r)

    dat <- generate_meta_data(
      k = k,
      mu = TRUE_MU,
      tau02 = tau02,
      gamma = gamma,
      delta = 0
    )

    # Common random numbers: the same y and v are used under all score versions.
    dr_exact <- dat$dr_true
    dr_noisy <- clip_01(
      dat$dr_true + stats::rnorm(k, mean = 0, sd = 0.15)
    )
    dr_coarse <- ifelse(
      dat$dr_true < 1 / 3,
      0,
      ifelse(dat$dr_true < 2 / 3, 0.5, 1)
    )

    score_versions <- list(
      "Exact" = dr_exact,
      "Noisy (SD=0.15)" = dr_noisy,
      "Coarsened (3 levels)" = dr_coarse
    )

    fit_re <- fit_with_drmeta(
      dat$y, dat$v, dat$dr_true, model = "RE"
    )

    for (score_name in names(score_versions)) {
      fit_dr <- fit_with_drmeta(
        dat$y,
        dat$v,
        score_versions[[score_name]],
        model = "DR"
      )

      results[[index]] <- fit_to_row(
        fit = fit_re,
        rep = r,
        k = k,
        target = TRUE_MU,
        df_t = k - 1L,
        extra = list(
          score = score_name,
          tau02_true = tau02,
          gamma_true = gamma
        )
      )
      index <- index + 1L

      results[[index]] <- fit_to_row(
        fit = fit_dr,
        rep = r,
        k = k,
        target = TRUE_MU,
        df_t = k - 1L,
        extra = list(
          score = score_name,
          tau02_true = tau02,
          gamma_true = gamma
        )
      )
      index <- index + 1L
    }
  }

  raw <- do.call(rbind, results)
  rownames(raw) <- NULL

  summary <- summarise_monte_carlo(
    raw = raw,
    group_vars = c("score", "method"),
    target = TRUE_MU
  )

  # RMSE reduction versus paired RE within score condition.
  summary$rmse_reduction_percent_vs_re <- NA_real_
  for (score_name in unique(summary$score)) {
    rows <- which(summary$score == score_name)
    re_row <- rows[summary$method[rows] == "RE"]

    if (length(re_row) == 1L && is.finite(summary$rmse[re_row])) {
      summary$rmse_reduction_percent_vs_re[rows] <-
        100 * (1 - summary$rmse[rows] / summary$rmse[re_row])
    }
  }

  dr_raw <- raw[raw$method == "DR", , drop = FALSE]
  gamma_summary <- summarise_gamma(
    raw = dr_raw,
    group_vars = "score"
  )

  # Attach gamma summaries only to DR rows.
  for (nm in setdiff(names(gamma_summary), "score")) {
    summary[[nm]] <- NA_real_
  }

  for (i in seq_len(nrow(gamma_summary))) {
    row <- summary$score == gamma_summary$score[i] & summary$method == "DR"

    for (nm in setdiff(names(gamma_summary), "score")) {
      summary[row, nm] <- gamma_summary[[nm]][i]
    }
  }

  list(raw = raw, summary = summary, gamma_summary = gamma_summary)
}

# ==============================================================================
# 8. EXPERIMENT 3: DESIGN-LINKED MEAN MISSPECIFICATION
# ==============================================================================

run_mean_misspecification <- function(n_rep = N_REP) {
  k <- 50L
  tau02 <- 0.10
  gamma <- 3
  delta_values <- c(0, 0.10, 0.20)

  results <- vector("list", length(delta_values) * n_rep * 4L)
  index <- 1L

  for (condition in seq_along(delta_values)) {
    delta <- delta_values[condition]
    log_message("Mean-misspecification experiment: delta=", delta)

    for (r in seq_len(n_rep)) {
      set.seed(
        MASTER_SEED +
          3000000L +
          condition * 100000L +
          r
      )

      dat <- generate_meta_data(
        k = k,
        mu = TRUE_MU,
        tau02 = tau02,
        gamma = gamma,
        delta = delta
      )

      fits <- list(
        fit_with_drmeta(dat$y, dat$v, dat$dr_true, model = "RE"),
        fit_with_drmeta(dat$y, dat$v, dat$dr_true, model = "DR"),
        fit_with_drmeta(dat$y, dat$v, dat$dr_true, model = "MR"),
        fit_with_drmeta(dat$y, dat$v, dat$dr_true, model = "JLS")
      )

      for (fit in fits) {
        df_t <- if (fit$method %in% c("MR", "JLS")) {
          k - 2L
        } else {
          k - 1L
        }

        results[[index]] <- fit_to_row(
          fit = fit,
          rep = r,
          k = k,
          target = TRUE_MU,
          df_t = df_t,
          extra = list(
            delta = delta,
            tau02_true = tau02,
            gamma_true = gamma
          )
        )
        index <- index + 1L
      }
    }
  }

  raw <- do.call(rbind, results)
  rownames(raw) <- NULL

  summary <- summarise_monte_carlo(
    raw = raw,
    group_vars = c("delta", "method"),
    target = TRUE_MU
  )

  gamma_raw <- raw[
    raw$method %in% c("DR", "JLS"),
    ,
    drop = FALSE
  ]

  gamma_summary <- summarise_gamma(
    raw = gamma_raw,
    group_vars = c("delta", "method")
  )

  summary <- merge(
    summary,
    gamma_summary,
    by = c("delta", "method"),
    all.x = TRUE,
    sort = TRUE
  )

  list(raw = raw, summary = summary, gamma_summary = gamma_summary)
}

# ==============================================================================
# 9. PUBLICATION FIGURES
# ==============================================================================

read_plot_data <- function() {
  list(
    main = utils::read.csv(
      file.path(OUTPUT_DIR, "simulation_main_summary_R.csv"),
      check.names = FALSE
    ),
    score = utils::read.csv(
      file.path(OUTPUT_DIR, "simulation_score_paired_summary_R.csv"),
      check.names = FALSE
    ),
    mean = utils::read.csv(
      file.path(OUTPUT_DIR, "simulation_mean_joint_summary_R.csv"),
      check.names = FALSE
    ),
    gamma = utils::read.csv(
      file.path(OUTPUT_DIR, "simulation_gamma_summary_R.csv"),
      check.names = FALSE
    )
  )
}

draw_figure_1 <- function(plot_data = read_plot_data()) {
  d <- plot_data$main[
    plot_data$main$method == "DR" &
      abs(plot_data$main$tau02_true - 0.10) < 1e-12,
    ,
    drop = FALSE
  ]
  d <- d[order(d$k, d$gamma_true), ]

  old_par <- graphics::par(no.readonly = TRUE)
  on.exit(graphics::par(old_par), add = TRUE)

  graphics::par(
    mar = c(5.2, 5.2, 3.6, 1.2),
    mgp = c(3.1, 0.9, 0),
    las = 1,
    bty = "l"
  )

  yr <- range(c(1, d$relative_rmse_vs_re), finite = TRUE)
  pad <- max(0.01, diff(yr) * 0.18)

  graphics::plot(
    NA,
    xlim = range(d$gamma_true),
    ylim = c(yr[1] - pad, yr[2] + pad),
    xlab = expression("True variance-gradient parameter " * gamma),
    ylab = "RMSE ratio: DR-Meta / random effects",
    main = expression(
      "Efficiency of DR-Meta relative to random effects" ~
        (tau[0]^2 == 0.10)
    ),
    xaxt = "n"
  )

  graphics::axis(1, at = sort(unique(d$gamma_true)))
  graphics::abline(h = 1, lty = 2)

  k_values <- sort(unique(d$k))
  pch_values <- c(16, 1)
  lty_values <- c(1, 3)

  for (i in seq_along(k_values)) {
    z <- d[d$k == k_values[i], ]
    z <- z[order(z$gamma_true), ]

    graphics::lines(
      z$gamma_true,
      z$relative_rmse_vs_re,
      type = "b",
      pch = pch_values[i],
      lty = lty_values[i]
    )
  }

  graphics::legend(
    "topright",
    legend = paste0("k = ", k_values),
    pch = pch_values,
    lty = lty_values,
    bty = "n"
  )
}

draw_figure_2 <- function(plot_data = read_plot_data()) {
  d <- plot_data$score

  score_order <- c(
    "Exact",
    "Noisy (SD=0.15)",
    "Coarsened (3 levels)"
  )
  method_order <- c("DR", "RE")

  d$score <- factor(d$score, levels = score_order)
  d$method <- factor(d$method, levels = method_order)
  d <- d[order(d$score, d$method), ]

  rmse_matrix <- sapply(score_order, function(score_name) {
    z <- d[d$score == score_name, ]
    z$rmse[match(method_order, z$method)]
  })

  rownames(rmse_matrix) <- c("DR-Meta", "Random effects")
  colnames(rmse_matrix) <- c("Exact", "Noisy", "Three levels")

  old_par <- graphics::par(no.readonly = TRUE)
  on.exit(graphics::par(old_par), add = TRUE)

  graphics::par(
    mar = c(5.5, 5.2, 3.6, 1.2),
    mgp = c(3.1, 0.9, 0),
    las = 1,
    bty = "l"
  )

  bar_positions <- graphics::barplot(
    rmse_matrix,
    beside = TRUE,
    ylim = c(0, max(rmse_matrix) * 1.13),
    density = c(18, NA),
    angle = c(45, 0),
    xlab = "Design-robustness score",
    ylab = "Root mean squared error",
    main = "Effect of DR-score measurement quality",
    legend.text = rownames(rmse_matrix),
    args.legend = list(x = "topright", bty = "n")
  )

  graphics::text(
    x = bar_positions,
    y = rmse_matrix,
    labels = formatC(rmse_matrix, format = "f", digits = 4),
    pos = 3,
    cex = 0.82
  )
}

draw_figure_3 <- function(plot_data = read_plot_data()) {
  d <- plot_data$mean

  method_order <- c("RE", "DR", "MR", "JLS")
  method_labels <- c(
    "Random effects",
    "Scale-only DR",
    "Mean regression",
    "Joint location-scale"
  )
  delta_values <- sort(unique(d$delta))

  bias_matrix <- sapply(delta_values, function(delta_value) {
    z <- d[abs(d$delta - delta_value) < 1e-12, ]
    z$bias[match(method_order, z$method)]
  })

  rownames(bias_matrix) <- method_labels
  colnames(bias_matrix) <- paste0("delta = ", delta_values)

  old_par <- graphics::par(no.readonly = TRUE)
  on.exit(graphics::par(old_par), add = TRUE)

  graphics::par(
    mar = c(5.6, 5.2, 4.2, 1.2),
    mgp = c(3.1, 0.9, 0),
    las = 1,
    bty = "l"
  )

  lower <- min(-0.008, min(bias_matrix, na.rm = TRUE) * 1.5)
  upper <- max(bias_matrix, na.rm = TRUE) * 1.18

  bar_positions <- graphics::barplot(
    bias_matrix,
    beside = TRUE,
    ylim = c(lower, upper),
    density = c(NA, 18, 8, 28),
    angle = c(0, 45, 135, 45),
    xlab = expression("Mean-gradient parameter " * delta),
    ylab = "Bias for the high-DR target",
    main = "Bias under design-linked mean misspecification",
    legend.text = rownames(bias_matrix),
    args.legend = list(x = "topleft", bty = "n", cex = 0.85)
  )

  graphics::abline(h = 0, lty = 2)

  labels <- formatC(bias_matrix, format = "f", digits = 3)
  offset <- 0.0012

  graphics::text(
    x = bar_positions,
    y = bias_matrix + ifelse(bias_matrix >= 0, offset, -offset),
    labels = labels,
    pos = ifelse(bias_matrix >= 0, 3, 1),
    cex = 0.70
  )
}

draw_figure_4 <- function(plot_data = read_plot_data()) {
  d <- plot_data$gamma

  k_values <- sort(unique(d$k))
  tau_values <- sort(unique(d$tau02_true))

  old_par <- graphics::par(no.readonly = TRUE)
  on.exit(graphics::par(old_par), add = TRUE)

  graphics::par(
    mfrow = c(length(k_values), length(tau_values)),
    mar = c(4.2, 4.2, 3.1, 1.0),
    mgp = c(2.5, 0.75, 0),
    las = 1,
    bty = "l"
  )

  y_max <- max(
    c(d$mean_gamma_hat, d$median_gamma_hat, d$gamma_true),
    na.rm = TRUE
  )
  y_max <- max(4.2, y_max * 1.05)

  for (k_value in k_values) {
    for (tau_value in tau_values) {
      z <- d[
        d$k == k_value &
          abs(d$tau02_true - tau_value) < 1e-12,
        ,
        drop = FALSE
      ]
      z <- z[order(z$gamma_true), ]

      graphics::plot(
        z$gamma_true,
        z$median_gamma_hat,
        type = "b",
        pch = 16,
        ylim = c(0, y_max),
        xlab = expression("True " * gamma),
        ylab = expression("Estimated " * gamma),
        main = bquote(
          k == .(k_value) * "," ~ tau[0]^2 == .(tau_value)
        )
      )

      graphics::lines(
        z$gamma_true,
        z$mean_gamma_hat,
        type = "b",
        pch = 1,
        lty = 3
      )

      graphics::abline(a = 0, b = 1, lty = 2)

      graphics::legend(
        "topleft",
        legend = c("Median", "Mean", "Perfect recovery"),
        pch = c(16, 1, NA),
        lty = c(1, 3, 2),
        bty = "n",
        cex = 0.72
      )
    }
  }
}

save_plot <- function(plot_function, filename_stub, width, height) {
  if (SAVE_PDF) {
    grDevices::pdf(
      file.path(FIGURE_DIR, paste0(filename_stub, ".pdf")),
      width = width,
      height = height,
      useDingbats = FALSE
    )
    plot_function()
    grDevices::dev.off()
  }

  if (SAVE_TIFF) {
    grDevices::tiff(
      file.path(FIGURE_DIR, paste0(filename_stub, ".tiff")),
      width = width,
      height = height,
      units = "in",
      res = TIFF_RESOLUTION,
      compression = "lzw"
    )
    plot_function()
    grDevices::dev.off()
  }

  if (SAVE_PNG) {
    grDevices::png(
      file.path(FIGURE_DIR, paste0(filename_stub, ".png")),
      width = width,
      height = height,
      units = "in",
      res = PNG_RESOLUTION
    )
    plot_function()
    grDevices::dev.off()
  }
}

create_publication_figures <- function() {
  plot_data <- read_plot_data()

  save_plot(
    function() draw_figure_1(plot_data),
    "Figure_1_relative_RMSE_DR_vs_RE",
    width = 8,
    height = 7
  )

  save_plot(
    function() draw_figure_2(plot_data),
    "Figure_2_score_quality_RMSE",
    width = 8,
    height = 7
  )

  save_plot(
    function() draw_figure_3(plot_data),
    "Figure_3_high_DR_target_bias",
    width = 8,
    height = 7
  )

  save_plot(
    function() draw_figure_4(plot_data),
    "Figure_4_gamma_recovery",
    width = 9,
    height = 8
  )

  invisible(plot_data)
}

show_figure <- function(number = 1L) {
  plot_data <- read_plot_data()

  switch(
    as.character(number),
    "1" = draw_figure_1(plot_data),
    "2" = draw_figure_2(plot_data),
    "3" = draw_figure_3(plot_data),
    "4" = draw_figure_4(plot_data),
    stop("number must be 1, 2, 3, or 4.", call. = FALSE)
  )

  invisible(number)
}

show_all_figures <- function(pause = interactive()) {
  for (i in 1:4) {
    show_figure(i)

    if (pause && i < 4L) {
      answer <- readline(
        paste0(
          "Figure ", i,
          " displayed. Press Enter for the next figure or type q to stop: "
        )
      )
      if (tolower(trimws(answer)) == "q") break
    }
  }

  invisible(NULL)
}

# ==============================================================================
# 10. RUN THE COMPLETE STUDY
# ==============================================================================

start_time <- Sys.time()
log_message("Simulation started.")

main_results <- run_main_factorial(N_REP)

utils::write.csv(
  main_results$raw,
  file.path(OUTPUT_DIR, "simulation_main_raw_R.csv"),
  row.names = FALSE
)
utils::write.csv(
  main_results$summary,
  file.path(OUTPUT_DIR, "simulation_main_summary_R.csv"),
  row.names = FALSE
)
utils::write.csv(
  main_results$gamma_summary,
  file.path(OUTPUT_DIR, "simulation_gamma_summary_R.csv"),
  row.names = FALSE
)

score_results <- run_score_quality(N_REP)

utils::write.csv(
  score_results$raw,
  file.path(OUTPUT_DIR, "simulation_score_paired_raw_R.csv"),
  row.names = FALSE
)
utils::write.csv(
  score_results$summary,
  file.path(OUTPUT_DIR, "simulation_score_paired_summary_R.csv"),
  row.names = FALSE
)
utils::write.csv(
  score_results$gamma_summary,
  file.path(OUTPUT_DIR, "simulation_score_gamma_summary_R.csv"),
  row.names = FALSE
)

mean_results <- run_mean_misspecification(N_REP)

utils::write.csv(
  mean_results$raw,
  file.path(OUTPUT_DIR, "simulation_mean_joint_raw_R.csv"),
  row.names = FALSE
)
utils::write.csv(
  mean_results$summary,
  file.path(OUTPUT_DIR, "simulation_mean_joint_summary_R.csv"),
  row.names = FALSE
)
utils::write.csv(
  mean_results$gamma_summary,
  file.path(OUTPUT_DIR, "simulation_mean_gamma_summary_R.csv"),
  row.names = FALSE
)

# Create manuscript figures from the saved summaries.
create_publication_figures()
log_message("Publication figures created.")

# Archive complete objects and reproducibility information.
end_time <- Sys.time()
elapsed_minutes <- as.numeric(
  difftime(end_time, start_time, units = "mins")
)

complete_results <- list(
  settings = list(
    N_REP = N_REP,
    MASTER_SEED = MASTER_SEED,
    TRUE_MU = TRUE_MU,
    CONF_LEVEL = CONF_LEVEL,
    METHOD = METHOD,
    drmeta_version = as.character(DRMETA_VERSION),
    gamma_bounds = c(0, GAMMA_UPPER),
    output_directory = normalizePath(
      OUTPUT_DIR,
      winslash = "/",
      mustWork = FALSE
    ),
    start_time = start_time,
    end_time = end_time,
    elapsed_minutes = elapsed_minutes
  ),
  main = main_results,
  score_quality = score_results,
  mean_misspecification = mean_results,
  session_info = utils::sessionInfo()
)

saveRDS(
  complete_results,
  file.path(OUTPUT_DIR, "DRMeta_simulation_complete_R.rds"),
  version = 3
)

capture.output(
  utils::sessionInfo(),
  file = file.path(OUTPUT_DIR, "R_sessionInfo.txt")
)

manifest_lines <- c(
  "DR-Meta simulation study: run manifest",
  "======================================",
  paste0("Run completed: ", format(end_time, "%Y-%m-%d %H:%M:%S %Z")),
  paste0("Elapsed minutes: ", round(elapsed_minutes, 3)),
  paste0("drmeta version: ", as.character(DRMETA_VERSION)),
  paste0("R version: ", R.version.string),
  paste0("Replications per condition: ", N_REP),
  paste0("Master seed: ", MASTER_SEED),
  paste0("True high-DR target mu: ", TRUE_MU),
  paste0("Confidence level: ", CONF_LEVEL),
  paste0("Estimation method: ", METHOD),
  paste0("Gamma bounds: [0, ", GAMMA_UPPER, "]"),
  paste0(
    "Output directory: ",
    normalizePath(OUTPUT_DIR, winslash = "/", mustWork = FALSE)
  ),
  "",
  "Primary manuscript summaries:",
  "  simulation_main_summary_R.csv",
  "  simulation_gamma_summary_R.csv",
  "  simulation_score_paired_summary_R.csv",
  "  simulation_mean_joint_summary_R.csv",
  "",
  "Publication figures:",
  "  publication_figures/Figure_1_relative_RMSE_DR_vs_RE.*",
  "  publication_figures/Figure_2_score_quality_RMSE.*",
  "  publication_figures/Figure_3_high_DR_target_bias.*",
  "  publication_figures/Figure_4_gamma_recovery.*",
  "",
  "Use show_figure(1), show_figure(2), show_figure(3), or show_figure(4)",
  "after sourcing the script to display a figure in the RStudio Plots pane."
)

writeLines(
  manifest_lines,
  con = file.path(OUTPUT_DIR, "RUN_MANIFEST.txt")
)

# Create checksums for all files currently in the output directory.
output_files <- list.files(
  OUTPUT_DIR,
  recursive = TRUE,
  full.names = TRUE
)
output_files <- output_files[file.info(output_files)$isdir %in% FALSE]

checksum_table <- data.frame(
  file = substring(
    normalizePath(output_files, winslash = "/", mustWork = FALSE),
    nchar(normalizePath(OUTPUT_DIR, winslash = "/", mustWork = FALSE)) + 2L
  ),
  md5 = unname(tools::md5sum(output_files)),
  stringsAsFactors = FALSE
)

utils::write.csv(
  checksum_table,
  file.path(OUTPUT_DIR, "md5_checksums.csv"),
  row.names = FALSE
)

log_message("Simulation completed in ", round(elapsed_minutes, 2), " minutes.")
log_message(
  "Results written to: ",
  normalizePath(OUTPUT_DIR, winslash = "/", mustWork = FALSE)
)

# ==============================================================================
# 11. PRINCIPAL CONSOLE OUTPUT
# ==============================================================================

cat("\n\n================ MAIN FACTORIAL SUMMARY ================\n")
print(main_results$summary, row.names = FALSE)

cat("\n\n================ GAMMA RECOVERY SUMMARY ================\n")
print(main_results$gamma_summary, row.names = FALSE)

cat("\n\n================ SCORE-QUALITY SUMMARY =================\n")
print(score_results$summary, row.names = FALSE)

cat("\n\n================ MEAN-MISSPECIFICATION SUMMARY =========\n")
print(mean_results$summary, row.names = FALSE)

cat(
  "\n\nSaved results:\n",
  normalizePath(OUTPUT_DIR, winslash = "/", mustWork = FALSE),
  "\n\nDisplay figures in the RStudio Plots pane with:\n",
  "  show_figure(1)  # Relative RMSE\n",
  "  show_figure(2)  # DR-score quality\n",
  "  show_figure(3)  # Mean-misspecification bias\n",
  "  show_figure(4)  # Gamma recovery\n",
  "  show_all_figures()\n",
  sep = ""
)

if (isTRUE(SHOW_FIRST_FIGURE)) {
  show_figure(1)
}
show_figure(1)  # Relative RMSE: DR-Meta versus RE
show_figure(2)  # Exact, noisy, and coarsened DR scores
show_figure(3)  # Bias under mean misspecification
show_figure(4)  # Gamma recovery





k <- 5
balance <- c(0.9, 0.6, 0.4, 0.8, 0.3)
overlap <- c(0.8, 0.7, 0.5, 0.9, 0.4)
design <- c(1.0, 0.5, 0.5, 0.75, 0.25)
# Equal weights
dr <- dr_score(balance = balance, overlap = overlap, design = design)
dr
# Down-weight transparency
transp <- c(1, 0, 0, 1, 0)
dr_w <- dr_score(balance = balance, overlap = overlap,
                 design = design, transparency = transp,
                 weights = c(2, 2, 3, 1))
dr_w


==> anc/scripts/generate_figures.R <==
# Regenerate Figures 1-8 from the archived summaries and empirical input using base R.
# Run with: Rscript scripts/generate_figures.R

args_full <- commandArgs(trailingOnly = FALSE)
file_arg <- args_full[grep("^--file=", args_full)]
if (length(file_arg) != 1L) stop("Run this file with Rscript.")
script_path <- normalizePath(sub("^--file=", "", file_arg), winslash = "/", mustWork = TRUE)
ROOT <- dirname(dirname(script_path))
O <- file.path(ROOT, "outputs"); F <- file.path(ROOT, "figures"); D <- file.path(ROOT, "data")
dir.create(F, showWarnings = FALSE, recursive = TRUE)

png_open <- function(name, width=2100, height=1500, res=300) {
  png(file.path(F, name), width=width, height=height, res=res)
}

# Figure 1
x <- seq(0, 1, length.out=300)
png_open("Figure1_scale_functions_R.png")
plot(x, 0.10*exp(-0*x), type="l", lty=1, xlab="Design robustness (DR)", ylab="Residual heterogeneity variance", ylim=c(0,.105))
for (j in 2:4) {
  g <- c(1,2,4)[j-1]; lines(x, 0.10*exp(-g*x), lty=j)
}
legend("topright", legend=c("gamma = 0","gamma = 1","gamma = 2","gamma = 4"), lty=1:4, bty="n")
dev.off()

m <- read.csv(file.path(O, "main_summary.csv"), stringsAsFactors=FALSE)
# Figure 2
png_open("Figure2_relative_RMSE_R.png")
z20 <- m[m$method=="DR" & m$tau0==.10 & m$k==20, ]; z20 <- z20[order(z20$true_gamma),]
z50 <- m[m$method=="DR" & m$tau0==.10 & m$k==50, ]; z50 <- z50[order(z50$true_gamma),]
plot(z20$true_gamma, z20$rmse_ratio_re, type="b", pch=1, lty=1, xlab="True gamma", ylab="RMSE ratio: DR / RE", ylim=range(c(z20$rmse_ratio_re,z50$rmse_ratio_re,1)))
lines(z50$true_gamma, z50$rmse_ratio_re, type="b", pch=0, lty=2); abline(h=1,lty=3)
legend("topright", c("k=20","k=50"), pch=c(1,0), lty=c(1,2), bty="n")
dev.off()

# Figure 3
png_open("Figure3_coverage_R.png")
yrng <- range(c(z20$coverage_plugin,z20$coverage_mkh,z50$coverage_plugin,z50$coverage_mkh,.95))
plot(z20$true_gamma,z20$coverage_plugin,type="b",pch=1,lty=1,xlab="True gamma",ylab="Empirical 95% coverage",ylim=yrng)
lines(z20$true_gamma,z20$coverage_mkh,type="b",pch=1,lty=2)
lines(z50$true_gamma,z50$coverage_plugin,type="b",pch=0,lty=1)
lines(z50$true_gamma,z50$coverage_mkh,type="b",pch=0,lty=2); abline(h=.95,lty=3)
legend("bottomleft",c("plugin, k=20","mKH, k=20","plugin, k=50","mKH, k=50"),pch=c(1,1,0,0),lty=c(1,2,1,2),bty="n")
dev.off()

# Figure 4
png_open("Figure4_gamma_recovery_R.png", width=2100, height=1800)
par(mfrow=c(2,2))
for (spec in list(c(20,.02),c(20,.10),c(50,.02),c(50,.10))) {
  z <- m[m$method=="DR" & m$k==spec[1] & m$tau0==spec[2], ]; z <- z[order(z$true_gamma),]
  ylim <- range(c(z$median_gamma,z$mean_gamma,z$true_gamma))
  plot(z$true_gamma,z$median_gamma,type="b",pch=1,lty=1,xlab="True gamma",ylab="Estimated gamma",ylim=ylim,
       main=paste0("k=",spec[1],", tau0^2=",format(spec[2])))
  lines(z$true_gamma,z$mean_gamma,type="b",pch=0,lty=2); abline(0,1,lty=3)
}
par(mfrow=c(1,1)); dev.off()

# Figure 5
s <- read.csv(file.path(O,"misspec_summary_corrected.csv"),stringsAsFactors=FALSE)
ord <- c("increasing","u_shaped","step_decrease"); labs <- c("Increasing\n(wrong direction)","U-shaped","Step decrease")
dr <- s$rmse_ratio_re[match(paste(ord,"DR"),paste(s$dgp,s$method))]
ls <- s$rmse_ratio_re[match(paste(ord,"LS"),paste(s$dgp,s$method))]
png_open("Figure5_scale_misspecification_R.png")
bp <- barplot(rbind(dr,ls),beside=TRUE,names.arg=labs,ylab="RMSE ratio relative to random effects",ylim=c(.88,1.04),density=c(12,25),angle=c(45,0))
abline(h=1,lty=2); legend("topright",c("Constrained DR-Meta","Unrestricted LS"),fill=NA,density=c(12,25),angle=c(45,0),bty="n")
text(bp,c(dr,ls),labels=sprintf("%.3f",c(dr,ls)),pos=3,cex=.8); dev.off()

# Figure 6
q <- read.csv(file.path(O,"score_quality_summary_R_drmeta_0.2.2.csv"),stringsAsFactors=FALSE)
scorelabs <- c("Exact","Noisy (SD=0.15)","Coarsened (3 levels)"); short <- c("Exact","Noisy","Three levels")
dr <- sapply(scorelabs,function(a) q$rmse[q$score==a & q$method=="DR"])
re <- sapply(scorelabs,function(a) q$rmse[q$score==a & q$method=="RE"])
png_open("Figure6_score_quality_R.png")
bp <- barplot(rbind(dr,re),beside=TRUE,names.arg=short,ylab="Root mean squared error",xlab="Design-robustness score",ylim=c(0,.0305),density=c(12,NA),angle=c(45,0),main="Effect of DR-score measurement quality")
legend("top",c("DR-Meta","Random effects"),fill=NA,density=c(12,NA),angle=c(45,0),bty="n",horiz=TRUE)
text(bp,c(dr,re),labels=sprintf("%.4f",c(dr,re)),pos=3,cex=.75); dev.off()

# Figure 7
q <- read.csv(file.path(O,"mean_misspecification_summary_R_drmeta_0.2.2.csv"),stringsAsFactors=FALSE)
methods <- c("RE","DR","MR","JLS"); deltas <- c(0,.1,.2)
mat <- sapply(deltas,function(dd) sapply(methods,function(mm) q$bias[q$delta==dd & q$method==mm]))
png_open("Figure7_mean_misspecification_R.png")
bp <- barplot(mat,beside=TRUE,names.arg=c("delta = 0","delta = 0.1","delta = 0.2"),ylab="Bias for the high-DR target",xlab="Mean-gradient parameter delta",ylim=c(-.012,.112),density=c(NA,12,20,30),angle=c(0,45,-45,0),main="Bias under design-linked mean misspecification")
abline(h=0,lty=2); legend("top",c("Random effects","Scale-only DR","Mean regression","Joint location-scale"),fill=NA,density=c(NA,12,20,30),angle=c(0,45,-45,0),bty="n",cex=.8)
dev.off()

# Figure 8
e <- read.csv(file.path(D,"empirical_input_full_precision.csv"),stringsAsFactors=FALSE)
png_open("Figure8_empirical_R.png")
plot(e$dr,e$cohen_d,pch=1,cex=pmax(.6,pmin(2,1/e$se/20)),xlab="Design robustness (DR)",ylab="Cohen d")
abline(h=-.1070432104,lty=2); legend("topright","RE = constrained DR",lty=2,bty="n"); dev.off()

cat("R figure regeneration complete; files written to figures/.\n")


==> anc/scripts/recompute_archived_results.R <==
# Recompute Monte Carlo summaries used in Tables 1-4/B1 from archived raw CSVs.
# Run from any working directory with: Rscript scripts/recompute_archived_results.R

args_full <- commandArgs(trailingOnly = FALSE)
file_arg <- args_full[grep("^--file=", args_full)]
if (length(file_arg) != 1L) stop("Run this file with Rscript.")
script_path <- normalizePath(sub("^--file=", "", file_arg), winslash = "/", mustWork = TRUE)
ROOT <- dirname(dirname(script_path))
OUT <- file.path(ROOT, "outputs")

rmse <- function(x) sqrt(mean(x, na.rm = TRUE))
mean01 <- function(x) mean(as.numeric(x), na.rm = TRUE)

summarize_main <- function() {
  d <- read.csv(file.path(OUT, "main_raw.csv"), stringsAsFactors = FALSE)
  keys <- unique(d[c("k", "tau0", "true_gamma", "method")])
  keys <- keys[order(keys$k, keys$tau0, keys$true_gamma, keys$method), , drop = FALSE]
  out <- lapply(seq_len(nrow(keys)), function(i) {
    z <- keys[i, ]
    g <- d[d$k == z$k & d$tau0 == z$tau0 & d$true_gamma == z$true_gamma & d$method == z$method, ]
    re <- d[d$k == z$k & d$tau0 == z$tau0 & d$true_gamma == z$true_gamma & d$method == "RE", ]
    rr <- rmse(re$sqerr); rmg <- rmse(g$sqerr)
    data.frame(k=z$k, tau0=z$tau0, true_gamma=z$true_gamma, method=z$method,
      n=nrow(g), bias=mean(g$err), rmse=rmg,
      coverage_plugin=mean01(g$cover_plugin), coverage_mkh=mean01(g$cover_mkh),
      mean_gamma=mean(g$gamma), median_gamma=median(g$gamma),
      pr_abs_near0=mean(abs(g$gamma) < .001), pr_upper8=mean(g$gamma > 7.99),
      rmse_re=rr, rmse_ratio_re=rmg/rr)
  })
  do.call(rbind, out)
}

summarize_misspec <- function() {
  d <- read.csv(file.path(OUT, "misspec_raw.csv"), stringsAsFactors = FALSE)
  keys <- unique(d[c("dgp", "method")])
  keys <- keys[order(keys$dgp, keys$method), , drop = FALSE]
  out <- lapply(seq_len(nrow(keys)), function(i) {
    z <- keys[i, ]; g <- d[d$dgp == z$dgp & d$method == z$method, ]
    re <- d[d$dgp == z$dgp & d$method == "RE", ]
    rr <- rmse(re$sqerr); rmg <- rmse(g$sqerr)
    data.frame(dgp=z$dgp, method=z$method, n=nrow(g), bias=mean(g$err), rmse=rmg,
      coverage_plugin=mean01(g$cover_plugin), coverage_mkh=mean01(g$cover_mkh),
      mean_gamma=mean(g$gamma), median_gamma=median(g$gamma),
      pr_abs_near0=mean(abs(g$gamma) < .001), pr_upper8=mean(g$gamma > 7.99),
      pr_lower_minus8=mean(g$gamma < -7.99), rmse_re=rr, rmse_ratio_re=rmg/rr)
  })
  do.call(rbind, out)
}

summarize_bound <- function() {
  d <- read.csv(file.path(OUT, "bound_raw.csv"), stringsAsFactors = FALSE)
  keys <- unique(d[c("k", "tau0", "method")])
  keys <- keys[order(keys$k, keys$tau0, keys$method), , drop = FALSE]
  out <- lapply(seq_len(nrow(keys)), function(i) {
    z <- keys[i, ]; g <- d[d$k == z$k & d$tau0 == z$tau0 & d$method == z$method, ]
    data.frame(k=z$k, tau0=z$tau0, method=z$method, n=nrow(g), bias=mean(g$err),
      rmse=rmse(g$sqerr), coverage_plugin=mean01(g$cover_plugin),
      coverage_mkh=mean01(g$cover_mkh), mean_gamma=mean(g$gamma),
      median_gamma=median(g$gamma), pr_abs_near0=mean(abs(g$gamma) < .001),
      pr_upper8=mean(g$gamma > 7.99), pr_upper20=mean(g$gamma > 19.99))
  })
  do.call(rbind, out)
}

write.csv(summarize_main(), file.path(OUT, "recomputed_main_summary_R.csv"), row.names = FALSE)
write.csv(summarize_misspec(), file.path(OUT, "recomputed_misspec_summary_R.csv"), row.names = FALSE)
write.csv(summarize_bound(), file.path(OUT, "recomputed_bound_summary_R.csv"), row.names = FALSE)
cat("R recomputation complete; files written to outputs/.\n")

